Minimally subtracted six loop renormalization of $O(n)$-symmetric $\phi^4$ theory and critical exponents

We present the perturbative renormalization group functions of $O(n)$-symmetric $\phi^4$ theory in $4-2\varepsilon$ dimensions to the sixth loop order in the minimal subtraction scheme. In addition, we estimate diagrams without subdivergences up to 11 loops and compare these results with the asymptotic behaviour of the beta function. Furthermore, we perform a resummation to obtain estimates for critical exponents in three and two dimensions.

==> anc/README <==
The content of these files is explained in detail in Appendix A of the paper. In short, they are:

resummation.pdf: 
This document summarizes the resummation data for the critical exponents.

expanded[.mpl/.m]: 
symbolic and numeric 6-loop expansions of the renormalization group equations and the critical exponents

rg[.mpl/.m]: 
these programs generate the expansions above from the Z-factors

Z[.mpl/.m]: 
these tables contain the Z-factor contributions (in the G-scheme) of all <=6 loop graphs, including symmetry factors and O(n) group factors

p_int_g[2/4][.mpl/.m]: 
these are tables of the epsilon-expansions (in the G-scheme) of <=6 loop massless propagator integrals; these were used to compute the Z-factors

files ending in .mpl are suitable for Maple 
files ending in .m are suitable for Mathematica


==> anc/Z.m <==
(* Zi[loop number,graph number] = {Nickel index, symmetry factor, O(n) factor, counterterm (in G-scheme)} *)


(* Contributions to the counterterm Z_1 *)

(* 1 graphs with 1 loop(s): *)
Zcounts[1,1] = 1

Z1[1,1] = {"ee11||", -1/2, 2/3+1/3*n, 1/eps}

(* 2 graphs with 2 loop(s): *)
Zcounts[1,2] = 2

Z1[2,1] = {"e112|e2||", -1/2, 2/3+1/3*n, 1/2/eps-1/2/eps^2}
Z1[2,2] = {"ee11|22||", -1/4, 1/9*(2+n)^2, -1/eps^2}

(* 6 graphs with 3 loop(s): *)
Zcounts[1,3] = 6

Z1[3,1] = {"e112|23|e3||", -1, 1/27*(8+n)*(2+n), 2/3/eps-1/2/eps^2+1/6/eps^3}
Z1[3,2] = {"e112|33|3|e|", -1/4, 1/27*(8+n)*(2+n), -1/3/eps-1/3/eps^2+1/3/eps^3}
Z1[3,3] = {"e112|e2|33||", -1/4, 1/9*(2+n)^2, -1/2/eps^2+1/2/eps^3}
Z1[3,4] = {"ee11|22|33||", -1/8, 1/27*(2+n)^3, 1/eps^3}
Z1[3,5] = {"ee12|223|3||", -1/4, 1/9*(2+n)^2, 1/3/eps-2/3/eps^2+1/3/eps^3}
Z1[3,6] = {"ee12|3|333||", -1/6, 1/9*(2+n)^2, -3/8/eps+1/6/eps^2}

(* 23 graphs with 4 loop(s): *)
Zcounts[1,4] = 23

Z1[4,1] = {"e112|23|34|e4||", -1, 1/81*(22+5*n)*(2+n), 5/4/eps-19/24/eps^2+1/4/eps^3-1/24/eps^4}
Z1[4,2] = {"e112|23|44|4|e|", -1/2, 1/81*(22+5*n)*(2+n), -1/3/eps-5/24/eps^2+1/3/eps^3-1/8/eps^4}
Z1[4,3] = {"e112|23|e3|44||", -1/2, 1/81*(8+n)*(2+n)^2, -2/3/eps^2+1/2/eps^3-1/6/eps^4}
Z1[4,4] = {"e112|33|344|e||", -1/8, 1/81*(8+n)*(2+n)^2, 1/3/eps^2+1/3/eps^3-1/3/eps^4}
Z1[4,5] = {"e112|33|4|44|e|", -1/8, 1/81*(n^2+6*n+20)*(2+n), (-1/2*Zeta[3]+1/4)/eps+1/4/eps^2+1/4/eps^3-1/4/eps^4}
Z1[4,6] = {"e112|33|e34|4||", -1/2, 1/81*(n^2+6*n+20)*(2+n), (1/2*Zeta[3]-5/12)/eps-1/12/eps^2+1/4/eps^3-1/12/eps^4}
Z1[4,7] = {"e112|34|334|e||", -1/4, 1/81*(22+5*n)*(2+n), -5/12/eps-1/12/eps^2+1/4/eps^3-1/12/eps^4}
Z1[4,8] = {"e112|34|e33|4||", -1/4, 1/81*(n^2+6*n+20)*(2+n), (1/2*Zeta[3]-5/12)/eps-1/12/eps^2+1/4/eps^3-1/12/eps^4}
Z1[4,9] = {"e112|e2|33|44||", -1/8, 1/27*(2+n)^3, 1/2/eps^3-1/2/eps^4}
Z1[4,10] = {"e112|e3|334|4||", -1/4, 1/9*(2+n)^2, -1/4/eps+1/24/eps^2+5/12/eps^3-5/24/eps^4}
Z1[4,11] = {"e112|e3|4|444||", -1/6, 1/9*(2+n)^2, 37/192/eps+5/32/eps^2-5/48/eps^3}
Z1[4,12] = {"e123|224|4|4|e|", -1/4, 1/81*(22+5*n)*(2+n), (Zeta[3]-1/2)/eps-5/12/eps^2+1/3/eps^3-1/12/eps^4}
Z1[4,13] = {"e123|e23|34|4||", -1/2, 1/81*(22+5*n)*(2+n), (3/2*Zeta[3]+1/120*Pi^4)/eps-3/2/eps^2*Zeta[3]}
Z1[4,14] = {"e123|e24|33|4||", -1, 1/81*(22+5*n)*(2+n), (-Zeta[3]+5/4)/eps-19/24/eps^2+1/4/eps^3-1/24/eps^4}
Z1[4,15] = {"e123|e24||444||", -1/6, 1/9*(2+n)^2, -121/192/eps+11/32/eps^2-1/16/eps^3}
Z1[4,16] = {"ee11|22|33|44||", -1/16, 1/81*(2+n)^4, -1/eps^4}
Z1[4,17] = {"ee11|23|334|4||", -1/8, 1/27*(2+n)^3, -1/3/eps^2+2/3/eps^3-1/3/eps^4}
Z1[4,18] = {"ee11|23|4|444||", -1/12, 1/27*(2+n)^3, 3/8/eps^2-1/6/eps^3}
Z1[4,19] = {"ee12|223|3|44||", -1/8, 1/27*(2+n)^3, -1/3/eps^2+2/3/eps^3-1/3/eps^4}
Z1[4,20] = {"ee12|233|34|4||", -1/2, 1/81*(8+n)*(2+n)^2, (-1/2*Zeta[3]+11/12)/eps-13/12/eps^2+5/12/eps^3-1/12/eps^4}
Z1[4,21] = {"ee12|333|344|||", -1/12, 1/27*(2+n)^3, 3/8/eps^2-1/6/eps^3}
Z1[4,22] = {"ee12|334|334|||", -1/8, 1/81*(8+n)*(2+n)^2, (Zeta[3]-1)/eps+1/3/eps^2+1/3/eps^3-1/6/eps^4}
Z1[4,23] = {"ee12|3|344|44||", -1/4, 1/81*(8+n)*(2+n)^2, -7/24/eps+1/4/eps^2-1/12/eps^3}

(* 97 graphs with 5 loop(s): *)
Zcounts[1,5] = 97

Z1[5,1] = {"e112|23|34|45|e5||", -1, 1/243*(n^2+20*n+60)*(2+n), 14/5/eps-19/12/eps^2+11/24/eps^3-1/12/eps^4+1/120/eps^5}
Z1[5,2] = {"e112|23|34|55|5|e|", -1/2, 1/243*(n^2+20*n+60)*(2+n), -14/15/eps-19/60/eps^2+7/15/eps^3-11/60/eps^4+1/30/eps^5}
Z1[5,3] = {"e112|23|34|e4|55||", -1/2, 1/243*(22+5*n)*(2+n)^2, -5/4/eps^2+19/24/eps^3-1/4/eps^4+1/24/eps^5}
Z1[5,4] = {"e112|23|44|455|e||", -1/4, 1/243*(22+5*n)*(2+n)^2, 1/3/eps^2+5/24/eps^3-1/3/eps^4+1/8/eps^5}
Z1[5,5] = {"e112|23|44|5|55|e|", -1/4, 1/243*(2+n)*(3*n^2+22*n+56), (-1/2*Zeta[3]+1/600*Pi^4+3/10)/eps+(1/10*Zeta[3]+3/20)/eps^2+1/10/eps^3-1/4/eps^4+1/10/eps^5}
Z1[5,6] = {"e112|23|44|e45|5||", -1/2, 1/243*(2+n)*(3*n^2+22*n+56), (7/10*Zeta[3]-1/600*Pi^4-2/3)/eps+(-1/10*Zeta[3]-1/30)/eps^2+11/40/eps^3-2/15/eps^4+1/40/eps^5}
Z1[5,7] = {"e112|23|45|445|e||", -1/2, 1/243*(n^2+20*n+60)*(2+n), -2/3/eps-1/30/eps^2+11/40/eps^3-2/15/eps^4+1/40/eps^5}
Z1[5,8] = {"e112|23|45|4|55|e|", -1/4, 1/243*(n^2+20*n+60)*(2+n), 4/15/eps-2/15/eps^2+17/60/eps^3-1/5/eps^4+1/20/eps^5}
Z1[5,9] = {"e112|23|45|e44|5||", -1/2, 1/243*(2+n)*(3*n^2+22*n+56), (7/10*Zeta[3]-1/600*Pi^4-2/3)/eps+(-1/10*Zeta[3]-1/30)/eps^2+11/40/eps^3-2/15/eps^4+1/40/eps^5}
Z1[5,10] = {"e112|23|e3|44|55||", -1/4, 1/243*(8+n)*(2+n)^3, 2/3/eps^3-1/2/eps^4+1/6/eps^5}
Z1[5,11] = {"e112|23|e4|445|5||", -1/2, 1/81*(8+n)*(2+n)^2, -8/15/eps+7/60/eps^2+43/120/eps^3-17/60/eps^4+3/40/eps^5}
Z1[5,12] = {"e112|23|e4|555|5||", -1/6, 1/81*(8+n)*(2+n)^2, -11/384/eps+33/320/eps^2-11/96/eps^3+3/80/eps^4}
Z1[5,13] = {"e112|23|e4|5|555||", -1/6, 1/81*(8+n)*(2+n)^2, -11/384/eps+33/320/eps^2-11/96/eps^3+3/80/eps^4}
Z1[5,14] = {"e112|33|344|5|e5||", -1/4, 1/243*(2+n)*(3*n^2+22*n+56), (-1/10*Zeta[3]-1/600*Pi^4)/eps+(-1/10*Zeta[3]+19/60)/eps^2-11/60/eps^4+1/15/eps^5}
Z1[5,15] = {"e112|33|344|e|55||", -1/16, 1/243*(8+n)*(2+n)^3, -1/3/eps^3-1/3/eps^4+1/3/eps^5}
Z1[5,16] = {"e112|33|345|4|e5||", -1/2, 1/243*(2+n)*(3*n^2+22*n+56), (9/10*Zeta[3]+1/600*Pi^4-1/5)/eps+(-2/5*Zeta[3]-1/15)/eps^2+13/60/eps^3-1/10/eps^4+1/60/eps^5}
Z1[5,17] = {"e112|33|445|45|e||", -1/4, 1/243*(2+n)*(3*n^2+22*n+56), (-2/5*Zeta[3]-1/300*Pi^4+3/10)/eps+(3/10*Zeta[3]+1/20)/eps^2+1/20/eps^3-3/20/eps^4+1/20/eps^5}
Z1[5,18] = {"e112|33|445|55||e|", -1/16, 1/243*(n^2+6*n+20)*(2+n)^2, (1/2*Zeta[3]-1/4)/eps^2-1/4/eps^3-1/4/eps^4+1/4/eps^5}
Z1[5,19] = {"e112|33|445|e4|5||", -1/8, 1/81*(8+n)*(2+n)^2, (-3/10*Zeta[3]-1/600*Pi^4+1/6)/eps+(2/5*Zeta[3]-1/30)/eps^2-1/60/eps^3-3/10/eps^4+3/20/eps^5}
Z1[5,20] = {"e112|33|4|55|e55||", -1/16, 1/243*(n^3+8*n^2+24*n+48)*(2+n), (-2/5*Zeta[3]+1/150*Pi^4-1/5)/eps+(2/5*Zeta[3]-1/5)/eps^2-1/5/eps^3-1/5/eps^4+1/5/eps^5}
Z1[5,21] = {"e112|33|4|e5|555||", -1/12, 1/81*(8+n)*(2+n)^2, (1/5*Zeta[3]-151/960)/eps-53/480/eps^2-23/240/eps^3+3/40/eps^4}
Z1[5,22] = {"e112|33|e34|4|55||", -1/4, 1/243*(n^2+6*n+20)*(2+n)^2, (-1/2*Zeta[3]+5/12)/eps^2+1/12/eps^3-1/4/eps^4+1/12/eps^5}
Z1[5,23] = {"e112|33|e44|45|5||", -1/4, 1/243*(n^3+8*n^2+24*n+48)*(2+n), (1/5*Zeta[3]-1/150*Pi^4+3/10)/eps+(1/10*Zeta[3]+1/20)/eps^2+1/20/eps^3-3/20/eps^4+1/20/eps^5}
Z1[5,24] = {"e112|33|e45|44|5||", -1/4, 1/243*(n^3+8*n^2+24*n+48)*(2+n), (1/5*Zeta[3]-1/150*Pi^4+3/10)/eps+(1/10*Zeta[3]+1/20)/eps^2+1/20/eps^3-3/20/eps^4+1/20/eps^5}
Z1[5,25] = {"e112|34|334|5|e5||", -1/2, 1/243*(n^2+20*n+60)*(2+n), (-3/5*Zeta[3]+1/300*Pi^4-1/5)/eps+(1/5*Zeta[3]-1/15)/eps^2+13/60/eps^3-1/10/eps^4+1/60/eps^5}
Z1[5,26] = {"e112|34|334|e|55||", -1/8, 1/243*(22+5*n)*(2+n)^2, 5/12/eps^2+1/12/eps^3-1/4/eps^4+1/12/eps^5}
Z1[5,27] = {"e112|34|335|4|e5||", -1/2, 1/243*(n^2+20*n+60)*(2+n), (-9/10*Zeta[3]+1/200*Pi^4-1/5)/eps+(-1/5*Zeta[3]-1/15)/eps^2+13/60/eps^3-1/10/eps^4+1/60/eps^5}
Z1[5,28] = {"e112|34|335|5|5|e|", -1/2, 1/243*(n^2+20*n+60)*(2+n), (4/5*Zeta[3]-1/300*Pi^4-1/3)/eps+(-1/5*Zeta[3]+1/3)/eps^2+1/8/eps^3-1/6/eps^4+1/24/eps^5}
Z1[5,29] = {"e112|34|345|e4|5||", -1, 1/243*(n^2+20*n+60)*(2+n), (8/5*Zeta[3]+3/5*Zeta[5])/eps+(-3/2*Zeta[3]+1/200*Pi^4)/eps^2+3/10/eps^3*Zeta[3]}
Z1[5,30] = {"e112|34|355|e5|5||", -1/2, 1/243*(n^2+20*n+60)*(2+n), (1/5*Zeta[3]+1/300*Pi^4-2/3)/eps+(1/5*Zeta[3]-1/30)/eps^2+11/40/eps^3-2/15/eps^4+1/40/eps^5}
Z1[5,31] = {"e112|34|3|e5|555||", -1/6, 1/81*(8+n)*(2+n)^2, 151/384/eps+197/960/eps^2-103/480/eps^3+11/240/eps^4}
Z1[5,32] = {"e112|34|555|e45|||", -1/6, 1/81*(8+n)*(2+n)^2, (-1/5*Zeta[3]+103/320)/eps+37/960/eps^2-19/160/eps^3+7/240/eps^4}
Z1[5,33] = {"e112|34|5|445|5|e|", -1/4, 1/243*(2+n)*(3*n^2+22*n+56), (-1/2*Zeta[3]-1/600*Pi^4+29/30)/eps+(-1/10*Zeta[3]+1/12)/eps^2+4/15/eps^3-1/4/eps^4+1/15/eps^5}
Z1[5,34] = {"e112|34|5|e45|55||", -1/2, 1/243*(n^2+20*n+60)*(2+n), (-1/5*Zeta[3]+1/300*Pi^4-14/15)/eps+(1/5*Zeta[3]-19/60)/eps^2+7/15/eps^3-11/60/eps^4+1/30/eps^5}
Z1[5,35] = {"e112|34|e33|4|55||", -1/8, 1/243*(n^2+6*n+20)*(2+n)^2, (-1/2*Zeta[3]+5/12)/eps^2+1/12/eps^3-1/4/eps^4+1/12/eps^5}
Z1[5,36] = {"e112|34|e34|45|5||", -1/2, 1/243*(2+n)*(3*n^2+22*n+56), (8/5*Zeta[3]+8/5*Zeta[5])/eps+(-3/2*Zeta[3]+1/200*Pi^4)/eps^2+3/10/eps^3*Zeta[3]}
Z1[5,37] = {"e112|34|e35|44|5||", -1/2, 1/243*(2+n)*(3*n^2+22*n+56), (-3/10*Zeta[3]+1/600*Pi^4-2/3)/eps+(1/10*Zeta[3]-1/30)/eps^2+11/40/eps^3-2/15/eps^4+1/40/eps^5}
Z1[5,38] = {"e112|34|e35|55|5||", -1/2, 1/243*(2+n)*(3*n^2+22*n+56), (-3/10*Zeta[3]+1/600*Pi^4-2/3)/eps+(1/10*Zeta[3]-1/30)/eps^2+11/40/eps^3-2/15/eps^4+1/40/eps^5}
Z1[5,39] = {"e112|34|e35||555||", -1/6, 1/81*(8+n)*(2+n)^2, 103/320/eps+37/960/eps^2-19/160/eps^3+7/240/eps^4}
Z1[5,40] = {"e112|e2|33|44|55||", -1/16, 1/81*(2+n)^4, -1/2/eps^4+1/2/eps^5}
Z1[5,41] = {"e112|e2|34|445|5||", -1/8, 1/27*(2+n)^3, -1/6/eps^2+1/2/eps^3-1/2/eps^4+1/6/eps^5}
Z1[5,42] = {"e112|e2|34|5|555||", -1/12, 1/27*(2+n)^3, 3/16/eps^2-13/48/eps^3+1/12/eps^4}
Z1[5,43] = {"e112|e3|334|4|55||", -1/8, 1/27*(2+n)^3, 1/4/eps^2-1/24/eps^3-5/12/eps^4+5/24/eps^5}
Z1[5,44] = {"e112|e3|344|45|5||", -1/2, 1/81*(8+n)*(2+n)^2, (-1/10*Zeta[3]+1/600*Pi^4-11/30)/eps+(1/10*Zeta[3]-1/15)/eps^2+61/120/eps^3-4/15/eps^4+7/120/eps^5}
Z1[5,45] = {"e112|e3|444|455|||", -1/12, 1/27*(2+n)^3, -37/192/eps^2-5/32/eps^3+5/48/eps^4}
Z1[5,46] = {"e112|e3|445|445|||", -1/8, 1/81*(8+n)*(2+n)^2, (1/10*Zeta[3]-1/200*Pi^4+11/15)/eps+(1/5*Zeta[3]+1/5)/eps^2-11/60/eps^3-7/30/eps^4+7/60/eps^5}
Z1[5,47] = {"e112|e3|4|455|55||", -1/4, 1/81*(8+n)*(2+n)^2, (1/10*Zeta[3]+293/960)/eps+1/160/eps^2-11/80/eps^3+7/120/eps^4}
Z1[5,48] = {"e123|224|4|455|e||", -1/8, 1/243*(22+5*n)*(2+n)^2, (-Zeta[3]+1/2)/eps^2+5/12/eps^3-1/3/eps^4+1/12/eps^5}
Z1[5,49] = {"e123|234|34|5|e5||", -1, 1/81*(22+5*n)*(2+n), (5/2*Zeta[3]-23/10*Zeta[5]+7/600*Pi^4)/eps+(-9/5*Zeta[3]-1/150*Pi^4)/eps^2+3/5/eps^3*Zeta[3]}
Z1[5,50] = {"e123|234|45|45|e||", -1/2, 1/81*(22+5*n)*(2+n), (-7/5*Zeta[3]^2+3*Zeta[5]+1/378*Pi^6)/eps-4/eps^2*Zeta[5]}
Z1[5,51] = {"e123|244|45|5|5|e|", -1/2, 1/243*(n^2+20*n+60)*(2+n), (9/10*Zeta[3]-1/200*Pi^4-13/30)/eps+(1/5*Zeta[3]-29/30)/eps^2+11/20/eps^3-2/15/eps^4+1/60/eps^5}
Z1[5,52] = {"e123|2|45|445|5|e|", -1, 1/243*(n^2+20*n+60)*(2+n), (-7/5*Zeta[3]-1/300*Pi^4+14/5)/eps+(4/5*Zeta[3]-19/12)/eps^2+11/24/eps^3-1/12/eps^4+1/120/eps^5}
Z1[5,53] = {"e123|4|455|455|e||", -1/8, 1/243*(2+n)*(3*n^2+22*n+56), (14/5*Zeta[3]-1/300*Pi^4-17/6)/eps+(-6/5*Zeta[3]+6/5)/eps^2-1/30/eps^3-2/15/eps^4+1/30/eps^5}
Z1[5,54] = {"e123|e23|34|4|55||", -1/4, 1/243*(22+5*n)*(2+n)^2, (-3/2*Zeta[3]-1/120*Pi^4)/eps^2+3/2/eps^3*Zeta[3]}
Z1[5,55] = {"e123|e23|44|45|5||", -1/2, 1/243*(2+n)*(3*n^2+22*n+56), (8/5*Zeta[3]-7/5*Zeta[5])/eps+(-3/2*Zeta[3]+1/200*Pi^4)/eps^2+3/10/eps^3*Zeta[3]}
Z1[5,56] = {"e123|e24|33|4|55||", -1/2, 1/243*(22+5*n)*(2+n)^2, (Zeta[3]-5/4)/eps^2+19/24/eps^3-1/4/eps^4+1/24/eps^5}
Z1[5,57] = {"e123|e24|34|45|5||", -1, 1/243*(n^2+20*n+60)*(2+n), (-1/5*Zeta[3]^2+3*Zeta[5]+1/378*Pi^6)/eps-4/eps^2*Zeta[5]}
Z1[5,58] = {"e123|e24|35|44|5||", -1, 1/243*(n^2+20*n+60)*(2+n), (8/5*Zeta[3]-12/5*Zeta[5])/eps+(-3/2*Zeta[3]+1/200*Pi^4)/eps^2+3/10/eps^3*Zeta[3]}
Z1[5,59] = {"e123|e24|35|55|5||", -1, 1/243*(n^2+20*n+60)*(2+n), (-13/5*Zeta[3]+1/300*Pi^4+14/5)/eps+(1/5*Zeta[3]-19/12)/eps^2+11/24/eps^3-1/12/eps^4+1/120/eps^5}
Z1[5,60] = {"e123|e24|35||555||", -1/3, 1/81*(8+n)*(2+n)^2, -2387/1920/eps+41/60/eps^2-13/80/eps^3+1/60/eps^4}
Z1[5,61] = {"e123|e24|55|444|||", -1/12, 1/27*(2+n)^3, 121/192/eps^2-11/32/eps^3+1/16/eps^4}
Z1[5,62] = {"e123|e24|55|4|55||", -1/2, 1/243*(2+n)*(3*n^2+22*n+56), (-3/10*Zeta[3]+1/120*Pi^4-1/5)/eps-1/15/eps^2+13/60/eps^3-1/10/eps^4+1/60/eps^5}
Z1[5,63] = {"e123|e24||455|55||", -1/4, 1/81*(8+n)*(2+n)^2, (-1/10*Zeta[3]-841/960)/eps+49/96/eps^2-13/80/eps^3+1/40/eps^4}
Z1[5,64] = {"e123|e45|344|45|||", -1, 1/243*(n^2+20*n+60)*(2+n), (-8/5*Zeta[3]+14/5)/eps+(Zeta[3]-19/12)/eps^2+11/24/eps^3-1/12/eps^4+1/120/eps^5}
Z1[5,65] = {"e123|e45|3|45|55||", -1/2, 1/243*(2+n)*(3*n^2+22*n+56), (23/10*Zeta[3]+1/600*Pi^4-9/5)/eps+(-9/10*Zeta[3]+7/60)/eps^2+19/60/eps^3-7/60/eps^4+1/60/eps^5}
Z1[5,66] = {"ee11|22|33|44|55||", -1/32, 1/243*(2+n)^5, 1/eps^5}
Z1[5,67] = {"ee11|22|34|445|5||", -1/16, 1/81*(2+n)^4, 1/3/eps^3-2/3/eps^4+1/3/eps^5}
Z1[5,68] = {"ee11|22|34|5|555||", -1/24, 1/81*(2+n)^4, -3/8/eps^3+1/6/eps^4}
Z1[5,69] = {"ee11|23|334|4|55||", -1/16, 1/81*(2+n)^4, 1/3/eps^3-2/3/eps^4+1/3/eps^5}
Z1[5,70] = {"ee11|23|344|45|5||", -1/4, 1/243*(8+n)*(2+n)^3, (1/2*Zeta[3]-11/12)/eps^2+13/12/eps^3-5/12/eps^4+1/12/eps^5}
Z1[5,71] = {"ee11|23|444|455|||", -1/24, 1/81*(2+n)^4, -3/8/eps^3+1/6/eps^4}
Z1[5,72] = {"ee11|23|445|445|||", -1/16, 1/243*(8+n)*(2+n)^3, (-Zeta[3]+1)/eps^2-1/3/eps^3-1/3/eps^4+1/6/eps^5}
Z1[5,73] = {"ee11|23|4|455|55||", -1/8, 1/243*(8+n)*(2+n)^3, 7/24/eps^2-1/4/eps^3+1/12/eps^4}
Z1[5,74] = {"ee12|223|3|44|55||", -1/16, 1/81*(2+n)^4, 1/3/eps^3-2/3/eps^4+1/3/eps^5}
Z1[5,75] = {"ee12|223|4|445|5||", -1/8, 1/27*(2+n)^3, -1/15/eps+4/15/eps^2+1/5/eps^3-2/5/eps^4+2/15/eps^5}
Z1[5,76] = {"ee12|223|4|5|555||", -1/12, 1/27*(2+n)^3, 157/640/eps-11/240/eps^2-7/40/eps^3+1/15/eps^4}
Z1[5,77] = {"ee12|233|34|4|55||", -1/4, 1/243*(8+n)*(2+n)^3, (1/2*Zeta[3]-11/12)/eps^2+13/12/eps^3-5/12/eps^4+1/12/eps^5}
Z1[5,78] = {"ee12|233|44|45|5||", -1/8, 1/243*(n^2+6*n+20)*(2+n)^2, (1/150*Pi^4-8/15)/eps+(-3/5*Zeta[3]+3/10)/eps^2+7/30/eps^3-1/6/eps^4+1/30/eps^5}
Z1[5,79] = {"ee12|233|45|44|5||", -1/4, 1/243*(n^2+6*n+20)*(2+n)^2, (1/150*Pi^4-8/15)/eps+(-3/5*Zeta[3]+3/10)/eps^2+7/30/eps^3-1/6/eps^4+1/30/eps^5}
Z1[5,80] = {"ee12|234|34|45|5||", -1/4, 1/243*(22+5*n)*(2+n)^2, (7/5*Zeta[3]-8/5*Zeta[5]+1/100*Pi^4)/eps+(-12/5*Zeta[3]-1/75*Pi^4)/eps^2+6/5/eps^3*Zeta[3]}
Z1[5,81] = {"ee12|234|35|44|5||", -1/2, 1/243*(22+5*n)*(2+n)^2, (-3/2*Zeta[3]-1/600*Pi^4+73/30)/eps+(9/10*Zeta[3]-9/4)/eps^2+3/4/eps^3-3/20/eps^4+1/60/eps^5}
Z1[5,82] = {"ee12|234|35||555||", -1/12, 1/27*(2+n)^3, -215/192/eps+25/24/eps^2-7/24/eps^3+1/30/eps^4}
Z1[5,83] = {"ee12|333|344||55||", -1/24, 1/81*(2+n)^4, -3/8/eps^3+1/6/eps^4}
Z1[5,84] = {"ee12|333|444|5|5||", -1/72, 1/27*(2+n)^3, -5/192/eps-3/40/eps^2+1/30/eps^3}
Z1[5,85] = {"ee12|333|445|4|5||", -1/12, 1/27*(2+n)^3, 157/640/eps-11/240/eps^2-7/40/eps^3+1/15/eps^4}
Z1[5,86] = {"ee12|334|334||55||", -1/16, 1/243*(8+n)*(2+n)^3, (-Zeta[3]+1)/eps^2-1/3/eps^3-1/3/eps^4+1/6/eps^5}
Z1[5,87] = {"ee12|334|344|5|5||", -1/8, 1/243*(22+5*n)*(2+n)^2, (1/5*Zeta[3]+1/300*Pi^4-8/15)/eps+(1/5*Zeta[3]+3/10)/eps^2+7/30/eps^3-1/6/eps^4+1/30/eps^5}
Z1[5,88] = {"ee12|334|345|4|5||", -1/2, 1/243*(22+5*n)*(2+n)^2, (-3/2*Zeta[3]-1/600*Pi^4+73/30)/eps+(9/10*Zeta[3]-9/4)/eps^2+3/4/eps^3-3/20/eps^4+1/60/eps^5}
Z1[5,89] = {"ee12|334|355|5|5||", -1/4, 1/243*(22+5*n)*(2+n)^2, (11/10*Zeta[3]-1/600*Pi^4-7/5)/eps+(-1/10*Zeta[3]+29/60)/eps^2+17/60/eps^3-13/60/eps^4+1/20/eps^5}
Z1[5,90] = {"ee12|334|455|55|||", -1/16, 1/243*(n^2+6*n+20)*(2+n)^2, (3/5*Zeta[3]-1/75*Pi^4+7/10)/eps+(1/5*Zeta[3]+1/5)/eps^2-1/5/eps^3-1/5/eps^4+1/10/eps^5}
Z1[5,91] = {"ee12|334|455||55||", -1/8, 1/243*(8+n)*(2+n)^3, 7/24/eps^2-1/4/eps^3+1/12/eps^4}
Z1[5,92] = {"ee12|345|345||55||", -1/8, 1/243*(22+5*n)*(2+n)^2, (14/5*Zeta[3]+1/300*Pi^4-101/30)/eps+(-9/5*Zeta[3]+13/15)/eps^2+2/5/eps^3-1/5/eps^4+1/30/eps^5}
Z1[5,93] = {"ee12|3|334|5|555||", -1/12, 1/27*(2+n)^3, 857/1920/eps-13/80/eps^2+1/60/eps^3}
Z1[5,94] = {"ee12|3|344|55|55||", -1/8, 1/243*(n^2+6*n+20)*(2+n)^2, (-3/20*Zeta[3]+81/320)/eps+1/20/eps^2-3/20/eps^3+1/20/eps^4}
Z1[5,95] = {"ee12|3|345|45|55||", -1/4, 1/243*(22+5*n)*(2+n)^2, (-2/5*Zeta[3]-193/960)/eps+19/60/eps^2-7/60/eps^3+1/60/eps^4}
Z1[5,96] = {"ee12|3|444|555|5||", -1/36, 1/27*(2+n)^3, -5/192/eps-3/40/eps^2+1/30/eps^3}
Z1[5,97] = {"ee12|3|445|455|5||", -1/4, 1/243*(22+5*n)*(2+n)^2, (2/5*Zeta[3]-25/24)/eps+8/15/eps^2-1/6/eps^3+1/30/eps^4}

(* 492 graphs with 6 loop(s): *)
Zcounts[1,6] = 492

Z1[6,1] = {"e112|23|34|45|56|e6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), 7/eps-1313/360/eps^2+47/48/eps^3-25/144/eps^4+1/48/eps^5-1/720/eps^6}
Z1[6,2] = {"e112|23|34|45|66|6|e|", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -227/90/eps-101/180/eps^2+211/240/eps^3-77/240/eps^4+47/720/eps^5-1/144/eps^6}
Z1[6,3] = {"e112|23|34|45|e5|66||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, -14/5/eps^2+19/12/eps^3-11/24/eps^4+1/12/eps^5-1/120/eps^6}
Z1[6,4] = {"e112|23|34|55|566|e||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, 14/15/eps^2+19/60/eps^3-7/15/eps^4+11/60/eps^5-1/30/eps^6}
Z1[6,5] = {"e112|23|34|55|6|66|e|", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-11/10*Zeta[3]-7/60*Zeta[5]+1/360*Pi^4+221/180)/eps+(1/6*Zeta[3]-1/3600*Pi^4+119/360)/eps^2+(-1/60*Zeta[3]+3/20)/eps^3-13/40/eps^4+13/90/eps^5-1/36/eps^6}
Z1[6,6] = {"e112|23|34|55|e56|6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (43/30*Zeta[3]+7/60*Zeta[5]-1/300*Pi^4-73/30)/eps+(-1/5*Zeta[3]+1/3600*Pi^4+97/360)/eps^2+(1/60*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z1[6,7] = {"e112|23|34|56|556|e||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -73/30/eps+97/360/eps^2+9/20/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z1[6,8] = {"e112|23|34|56|5|66|e|", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), 13/30/eps-19/72/eps^2+49/120/eps^3-5/18/eps^4+11/120/eps^5-1/72/eps^6}
Z1[6,9] = {"e112|23|34|56|e55|6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (43/30*Zeta[3]+7/60*Zeta[5]-1/300*Pi^4-73/30)/eps+(-1/5*Zeta[3]+1/3600*Pi^4+97/360)/eps^2+(1/60*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z1[6,10] = {"e112|23|34|e4|55|66||", -1/4, 1/729*(22+5*n)*(2+n)^3, 5/4/eps^3-19/24/eps^4+1/4/eps^5-1/24/eps^6}
Z1[6,11] = {"e112|23|34|e5|556|6||", -1/2, 1/243*(22+5*n)*(2+n)^2, -71/45/eps+53/90/eps^2+193/360/eps^3-149/360/eps^4+47/360/eps^5-7/360/eps^6}
Z1[6,12] = {"e112|23|34|e5|666|6||", -1/6, 1/243*(22+5*n)*(2+n)^2, 2767/23040/eps+155/768/eps^2-949/5760/eps^3+11/192/eps^4-7/720/eps^5}
Z1[6,13] = {"e112|23|34|e5|6|666||", -1/6, 1/243*(22+5*n)*(2+n)^2, 2767/23040/eps+155/768/eps^2-949/5760/eps^3+11/192/eps^4-7/720/eps^5}
Z1[6,14] = {"e112|23|44|455|6|e6||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), (-17/30*Zeta[3]-1/10*Zeta[5]-1/600*Pi^4+4/15)/eps+(-1/10*Zeta[3]+1/1800*Pi^4+13/30)/eps^2+(1/30*Zeta[3]-17/240)/eps^3-43/240/eps^4+5/48/eps^5-1/48/eps^6}
Z1[6,15] = {"e112|23|44|455|e|66||", -1/8, 1/729*(22+5*n)*(2+n)^3, -1/3/eps^3-5/24/eps^4+1/3/eps^5-1/8/eps^6}
Z1[6,16] = {"e112|23|44|456|5|e6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), (53/30*Zeta[3]+1/10*Zeta[5]-1/1800*Pi^4-11/15)/eps+(-11/15*Zeta[3]+1/900*Pi^4+1/40)/eps^2+(1/15*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z1[6,17] = {"e112|23|44|555|e6|6||", -1/12, 1/243*(22+5*n)*(2+n)^2, (7/60*Zeta[3]-1/1800*Pi^4+81/2560)/eps+(-1/30*Zeta[3]-37/1280)/eps^2-27/640/eps^3+77/960/eps^4-7/240/eps^5}
Z1[6,18] = {"e112|23|44|556|56|e||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), (-14/15*Zeta[3]-1/5*Zeta[5]-1/450*Pi^4+2/3)/eps+(11/30*Zeta[3]-1/1800*Pi^4-1/120)/eps^2+(-1/30*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z1[6,19] = {"e112|23|44|556|66||e|", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), (1/2*Zeta[3]-1/600*Pi^4-3/10)/eps^2+(-1/10*Zeta[3]-3/20)/eps^3-1/10/eps^4+1/4/eps^5-1/10/eps^6}
Z1[6,20] = {"e112|23|44|556|e5|6||", -1/4, 1/243*(22+5*n)*(2+n)^2, (-19/30*Zeta[3]-1/10*Zeta[5]-1/1800*Pi^4+8/15)/eps+(7/15*Zeta[3]-1/900*Pi^4-11/120)/eps^2+(-1/15*Zeta[3]-1/24)/eps^3-13/60/eps^4+5/24/eps^5-7/120/eps^6}
Z1[6,21] = {"e112|23|44|5|56|66|e|", -1/8, 1/729*(11*n^2+76*n+156)*(2+n), (-1/30*Zeta[3]+1/10*Zeta[5]+1/360*Pi^4-1/3)/eps+(1/6*Zeta[3]-1/1800*Pi^4-1/30)/eps^2+(-1/30*Zeta[3]+1/24)/eps^3-23/120/eps^4+19/120/eps^5-1/24/eps^6}
Z1[6,22] = {"e112|23|44|5|66|e66||", -1/8, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (-1/15*Zeta[3]-3/20*Zeta[5]+1/150*Pi^4-23/60)/eps+(2/5*Zeta[3]-7/3600*Pi^4-19/120)/eps^2+(-7/60*Zeta[3]-1/12)/eps^3-7/120/eps^4+1/5/eps^5-1/12/eps^6}
Z1[6,23] = {"e112|23|44|5|e6|666||", -1/12, 1/243*(22+5*n)*(2+n)^2, (7/60*Zeta[3]-1/1800*Pi^4+81/2560)/eps+(-1/30*Zeta[3]-37/1280)/eps^2-27/640/eps^3+77/960/eps^4-7/240/eps^5}
Z1[6,24] = {"e112|23|44|e45|5|66||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), (-7/10*Zeta[3]+1/600*Pi^4+2/3)/eps^2+(1/10*Zeta[3]+1/30)/eps^3-11/40/eps^4+2/15/eps^5-1/40/eps^6}
Z1[6,25] = {"e112|23|44|e55|56|6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (-2/15*Zeta[3]+3/20*Zeta[5]-13/1800*Pi^4+2/3)/eps+(1/15*Zeta[3]+1/3600*Pi^4-1/120)/eps^2+(1/60*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z1[6,26] = {"e112|23|44|e56|55|6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (-2/15*Zeta[3]+3/20*Zeta[5]-13/1800*Pi^4+2/3)/eps+(1/15*Zeta[3]+1/3600*Pi^4-1/120)/eps^2+(1/60*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z1[6,27] = {"e112|23|45|445|6|e6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (-23/15*Zeta[3]-17/30*Zeta[5]+1/225*Pi^4-11/15)/eps+(4/15*Zeta[3]-1/1800*Pi^4+1/40)/eps^2+(-1/30*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z1[6,28] = {"e112|23|45|445|e|66||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, 2/3/eps^2+1/30/eps^3-11/40/eps^4+2/15/eps^5-1/40/eps^6}
Z1[6,29] = {"e112|23|45|446|5|e6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (-47/30*Zeta[3]-7/15*Zeta[5]+13/1800*Pi^4-11/15)/eps+(-4/15*Zeta[3]+1/1800*Pi^4+1/40)/eps^2+(1/30*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z1[6,30] = {"e112|23|45|446|6|6|e|", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (17/10*Zeta[3]+17/30*Zeta[5]-1/200*Pi^4-23/15)/eps+(-3/10*Zeta[3]+1/1800*Pi^4+77/120)/eps^2+(1/30*Zeta[3]+7/80)/eps^3-47/240/eps^4+19/240/eps^5-1/80/eps^6}
Z1[6,31] = {"e112|23|45|456|e5|6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), (-11/60*Zeta[3]^2+9/2*Zeta[3]+29/15*Zeta[5]-1/11340*Pi^6)/eps+(-31/10*Zeta[3]-41/60*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z1[6,32] = {"e112|23|45|456||66|e|", -1/4, 1/729*(7*n^2+72*n+164)*(2+n), 4/5/eps-5/12/eps^2+11/40/eps^3-7/40/eps^4+7/120/eps^5-1/120/eps^6}
Z1[6,33] = {"e112|23|45|466|55|e||", -1/8, 1/729*(n^2+20*n+60)*(2+n)^2, -4/15/eps^2+2/15/eps^3-17/60/eps^4+1/5/eps^5-1/20/eps^6}
Z1[6,34] = {"e112|23|45|466|56||e|", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), (11/30*Zeta[3]-1/10*Zeta[5]-7/1800*Pi^4+4/5)/eps+(-7/30*Zeta[3]+1/1800*Pi^4-5/12)/eps^2+(1/30*Zeta[3]+11/40)/eps^3-7/40/eps^4+7/120/eps^5-1/120/eps^6}
Z1[6,35] = {"e112|23|45|466|e6|6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (-13/15*Zeta[3]-7/30*Zeta[5]+1/450*Pi^4+4/5)/eps+(2/15*Zeta[3]-1/1800*Pi^4-5/12)/eps^2+(-1/30*Zeta[3]+11/40)/eps^3-7/40/eps^4+7/120/eps^5-1/120/eps^6}
Z1[6,36] = {"e112|23|45|466||e66||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-1/5*Zeta[3]+7/20*Zeta[5]-1/600*Pi^4+2/3)/eps+(2/5*Zeta[3]-1/1200*Pi^4-1/120)/eps^2+(-1/20*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z1[6,37] = {"e112|23|45|4|66|e66||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (1/2*Zeta[3]+7/60*Zeta[5]-1/900*Pi^4-1/90)/eps+(-1/15*Zeta[3]+1/3600*Pi^4+11/120)/eps^2+(1/60*Zeta[3]-7/90)/eps^3-13/120/eps^4+1/9/eps^5-1/36/eps^6}
Z1[6,38] = {"e112|23|45|4|e6|666||", -1/6, 1/243*(22+5*n)*(2+n)^2, -4267/23040/eps+35/256/eps^2-389/1920/eps^3+101/960/eps^4-13/720/eps^5}
Z1[6,39] = {"e112|23|45|666|e56|||", -1/6, 1/243*(22+5*n)*(2+n)^2, (-11/60*Zeta[3]+1/1800*Pi^4-1127/7680)/eps+(1/30*Zeta[3]+689/3840)/eps^2-83/640/eps^3+49/960/eps^4-1/120/eps^5}
Z1[6,40] = {"e112|23|45|6|556|6|e|", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), (Zeta[3]+Zeta[5]-34/45)/eps-23/180/eps^2+11/60/eps^3-23/90/eps^4+5/36/eps^5-1/36/eps^6}
Z1[6,41] = {"e112|23|45|6|e56|66||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (-16/15*Zeta[3]-17/30*Zeta[5]+1/300*Pi^4+13/30)/eps+(1/5*Zeta[3]-1/1800*Pi^4-19/72)/eps^2+(-1/30*Zeta[3]+49/120)/eps^3-5/18/eps^4+11/120/eps^5-1/72/eps^6}
Z1[6,42] = {"e112|23|45|e44|5|66||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), (-7/10*Zeta[3]+1/600*Pi^4+2/3)/eps^2+(1/10*Zeta[3]+1/30)/eps^3-11/40/eps^4+2/15/eps^5-1/40/eps^6}
Z1[6,43] = {"e112|23|45|e45|56|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), (-3/20*Zeta[3]^2+9/2*Zeta[3]+18/5*Zeta[5]-1/1890*Pi^6)/eps+(-31/10*Zeta[3]-17/20*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z1[6,44] = {"e112|23|45|e46|55|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), (-3/2*Zeta[3]-Zeta[5]+1/600*Pi^4+4/5)/eps+(1/10*Zeta[3]-5/12)/eps^2+11/40/eps^3-7/40/eps^4+7/120/eps^5-1/120/eps^6}
Z1[6,45] = {"e112|23|45|e46|66|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), (-3/2*Zeta[3]-Zeta[5]+1/600*Pi^4+4/5)/eps+(1/10*Zeta[3]-5/12)/eps^2+11/40/eps^3-7/40/eps^4+7/120/eps^5-1/120/eps^6}
Z1[6,46] = {"e112|23|45|e46||666||", -1/6, 1/243*(22+5*n)*(2+n)^2, -1127/7680/eps+689/3840/eps^2-83/640/eps^3+49/960/eps^4-1/120/eps^5}
Z1[6,47] = {"e112|23|45|e66|5|66||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (-2/15*Zeta[3]+3/20*Zeta[5]-13/1800*Pi^4+2/3)/eps+(1/15*Zeta[3]+1/3600*Pi^4-1/120)/eps^2+(1/60*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z1[6,48] = {"e112|23|e3|44|55|66||", -1/8, 1/729*(8+n)*(2+n)^4, -2/3/eps^4+1/2/eps^5-1/6/eps^6}
Z1[6,49] = {"e112|23|e3|45|556|6||", -1/4, 1/243*(8+n)*(2+n)^3, -2/9/eps^2+11/18/eps^3-11/18/eps^4+5/18/eps^5-1/18/eps^6}
Z1[6,50] = {"e112|23|e3|45|6|666||", -1/6, 1/243*(8+n)*(2+n)^3, 1/4/eps^2-43/144/eps^3+7/48/eps^4-1/36/eps^5}
Z1[6,51] = {"e112|23|e4|445|5|66||", -1/4, 1/243*(8+n)*(2+n)^3, 8/15/eps^2-7/60/eps^3-43/120/eps^4+17/60/eps^5-3/40/eps^6}
Z1[6,52] = {"e112|23|e4|455|56|6||", -1/2, 1/729*(8+n)^2*(2+n)^2, (-19/30*Zeta[3]-7/60*Zeta[5]+1/600*Pi^4+17/60)/eps+(1/10*Zeta[3]-1/3600*Pi^4-161/360)/eps^2+(-1/60*Zeta[3]+9/20)/eps^3-127/360/eps^4+2/15/eps^5-1/45/eps^6}
Z1[6,53] = {"e112|23|e4|456|55|6||", -1/2, 1/729*(8+n)^2*(2+n)^2, (-19/30*Zeta[3]-7/60*Zeta[5]+1/600*Pi^4+17/60)/eps+(1/10*Zeta[3]-1/3600*Pi^4-161/360)/eps^2+(-1/60*Zeta[3]+9/20)/eps^3-127/360/eps^4+2/15/eps^5-1/45/eps^6}
Z1[6,54] = {"e112|23|e4|555|566|||", -1/12, 1/243*(8+n)*(2+n)^3, 11/384/eps^2-33/320/eps^3+11/96/eps^4-3/80/eps^5}
Z1[6,55] = {"e112|23|e4|556|556|||", -1/4, 1/729*(8+n)^2*(2+n)^2, (7/10*Zeta[3]+7/15*Zeta[5]-1/225*Pi^4+67/180)/eps+(7/30*Zeta[3]-1/1800*Pi^4+1/12)/eps^2+(-1/30*Zeta[3]-19/90)/eps^3-7/60/eps^4+29/180/eps^5-2/45/eps^6}
Z1[6,56] = {"e112|23|e4|556|666|||", -1/12, 1/243*(8+n)*(2+n)^3, 11/384/eps^2-33/320/eps^3+11/96/eps^4-3/80/eps^5}
Z1[6,57] = {"e112|23|e4|556|6|66||", -1/4, 1/729*(8+n)^2*(2+n)^2, (1/30*Zeta[3]-1/3600*Pi^4-79/384)/eps+(-1/60*Zeta[3]+101/2880)/eps^2-47/480/eps^3+59/720/eps^4-1/45/eps^5}
Z1[6,58] = {"e112|23|e4|5|566|66||", -1/4, 1/729*(8+n)^2*(2+n)^2, (1/30*Zeta[3]-1/3600*Pi^4-79/384)/eps+(-1/60*Zeta[3]+101/2880)/eps^2-47/480/eps^3+59/720/eps^4-1/45/eps^5}
Z1[6,59] = {"e112|33|344|5|56|e6||", -1/4, 1/729*(n^3+18*n^2+80*n+144)*(2+n), (2/5*Zeta[3]-1/150*Pi^4-61/90)/eps+(-3/10*Zeta[3]+1/600*Pi^4+11/30)/eps^2+(1/10*Zeta[3]-11/180)/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z1[6,60] = {"e112|33|344|5|66|6|e|", -1/8, 1/729*(n^3+18*n^2+80*n+144)*(2+n), (-1/5*Zeta[3]+1/300*Pi^4+11/30)/eps+(1/5*Zeta[3]-7/45)/eps^2-19/90/eps^3+1/45/eps^4+13/90/eps^5-1/18/eps^6}
Z1[6,61] = {"e112|33|344|5|e5|66||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), (1/10*Zeta[3]+1/600*Pi^4)/eps^2+(1/10*Zeta[3]-19/60)/eps^3+11/60/eps^5-1/15/eps^6}
Z1[6,62] = {"e112|33|344|e|55|66||", -1/32, 1/729*(8+n)*(2+n)^4, 1/3/eps^4+1/3/eps^5-1/3/eps^6}
Z1[6,63] = {"e112|33|345|4|56|e6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (9/5*Zeta[3]+7/60*Zeta[5]+7/1800*Pi^4+46/45)/eps+(-11/12*Zeta[3]-1/720*Pi^4-31/60)/eps^2+(1/6*Zeta[3]+11/36)/eps^3-1/8/eps^4+1/36/eps^5-1/360/eps^6}
Z1[6,64] = {"e112|33|345|4|66|6|e|", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-19/30*Zeta[3]-7/60*Zeta[5]-1/900*Pi^4-17/30)/eps+(-19/60*Zeta[3]-1/3600*Pi^4+77/180)/eps^2+(7/30*Zeta[3]-7/90)/eps^3-49/360/eps^4+7/90/eps^5-1/72/eps^6}
Z1[6,65] = {"e112|33|345|4|e5|66||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), (-9/10*Zeta[3]-1/600*Pi^4+1/5)/eps^2+(2/5*Zeta[3]+1/15)/eps^3-13/60/eps^4+1/10/eps^5-1/60/eps^6}
Z1[6,66] = {"e112|33|345|6|5|66|e|", -1/4, 1/729*(n^3+18*n^2+80*n+144)*(2+n), (2/5*Zeta[3]-1/150*Pi^4-61/90)/eps+(-3/10*Zeta[3]+1/600*Pi^4+11/30)/eps^2+(1/10*Zeta[3]-11/180)/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z1[6,67] = {"e112|33|345|6|e66|6||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-3/10*Zeta[3]-7/30*Zeta[5]-1/360*Pi^4-61/90)/eps+(-1/15*Zeta[3]+1/900*Pi^4+11/30)/eps^2+(1/15*Zeta[3]-11/180)/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z1[6,68] = {"e112|33|345|e|556|6||", -1/16, 1/243*(8+n)*(2+n)^3, 1/9/eps^2-1/9/eps^3-2/9/eps^4+1/3/eps^5-1/9/eps^6}
Z1[6,69] = {"e112|33|345|e|6|666||", -1/24, 1/243*(8+n)*(2+n)^3, -1/8/eps^2-5/72/eps^3+13/72/eps^4-1/18/eps^5}
Z1[6,70] = {"e112|33|444|56|5|e6||", -1/12, 1/243*(n^2+6*n+20)*(2+n)^2, (1/60*Zeta[3]+17/7200*Pi^4-221/768)/eps+(-7/120*Zeta[3]-7/640)/eps^2-19/960/eps^3+29/480/eps^4-1/60/eps^5}
Z1[6,71] = {"e112|33|444|e5|5|66||", -1/24, 1/243*(8+n)*(2+n)^3, (-1/5*Zeta[3]+151/960)/eps^2+53/480/eps^3+23/240/eps^4-3/40/eps^5}
Z1[6,72] = {"e112|33|445|45|6|e6||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-17/30*Zeta[3]-89/60*Zeta[5]-1/600*Pi^4+5/12)/eps+(11/20*Zeta[3]+1/720*Pi^4-7/30)/eps^2+(-1/6*Zeta[3]+7/60)/eps^3-13/120/eps^4+1/20/eps^5-1/120/eps^6}
Z1[6,73] = {"e112|33|445|45|e|66||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), (2/5*Zeta[3]+1/300*Pi^4-3/10)/eps^2+(-3/10*Zeta[3]-1/20)/eps^3-1/20/eps^4+3/20/eps^5-1/20/eps^6}
Z1[6,74] = {"e112|33|445|46|5|e6||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-1/30*Zeta[3]+17/15*Zeta[5]-7/900*Pi^4-1/20)/eps+(1/12*Zeta[3]+1/360*Pi^4-1/24)/eps^2+(-1/12*Zeta[3]-1/15)/eps^3-1/12/eps^4+1/10/eps^5-1/40/eps^6}
Z1[6,75] = {"e112|33|445|46|6|6|e|", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-19/30*Zeta[3]-77/60*Zeta[5]+1/600*Pi^4+5/12)/eps+(3/20*Zeta[3]+13/3600*Pi^4-7/30)/eps^2+(-1/30*Zeta[3]+7/60)/eps^3-13/120/eps^4+1/20/eps^5-1/120/eps^6}
Z1[6,76] = {"e112|33|445|55|66|e||", -1/32, 1/729*(n^2+6*n+20)*(2+n)^3, (-1/2*Zeta[3]+1/4)/eps^3+1/4/eps^4+1/4/eps^5-1/4/eps^6}
Z1[6,77] = {"e112|33|445|55|e6|6||", -1/8, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (-4/15*Zeta[3]+3/20*Zeta[5]-1/900*Pi^4-1/12)/eps+(11/60*Zeta[3]+7/3600*Pi^4-2/15)/eps^2+(-2/15*Zeta[3]-1/12)/eps^3-1/120/eps^4+7/60/eps^5-1/24/eps^6}
Z1[6,78] = {"e112|33|445|56|56|e||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-4/15*Zeta[3]-7/60*Zeta[5]-1/360*Pi^4+2/3)/eps+(1/3*Zeta[3]-7/3600*Pi^4-1/120)/eps^2+(-7/60*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z1[6,79] = {"e112|33|445|56|66||e|", -1/16, 1/729*(n^3+18*n^2+80*n+144)*(2+n), (-3/5*Zeta[3]+7/5*Zeta[5]+1/300*Pi^4-7/30)/eps+(3/5*Zeta[3]-1/300*Pi^4-1/30)/eps^2+(-1/5*Zeta[3]-1/30)/eps^3-1/30/eps^4+1/10/eps^5-1/30/eps^6}
Z1[6,80] = {"e112|33|445|66|56||e|", -1/16, 1/243*(n^2+6*n+20)*(2+n)^2, (-13/30*Zeta[3]+3/20*Zeta[5]+1/360*Pi^4-1/12)/eps+(17/30*Zeta[3]-17/3600*Pi^4+1/24)/eps^2+(-17/60*Zeta[3]+1/60)/eps^3+1/120/eps^4+7/30/eps^5-7/60/eps^6}
Z1[6,81] = {"e112|33|445|66|e6|6||", -1/8, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (-17/30*Zeta[3]+3/10*Zeta[5]+1/600*Pi^4-7/30)/eps+(1/2*Zeta[3]-1/360*Pi^4-1/30)/eps^2+(-1/6*Zeta[3]-1/30)/eps^3-1/30/eps^4+1/10/eps^5-1/30/eps^6}
Z1[6,82] = {"e112|33|445|66||e66||", -1/32, 1/729*(n^3+8*n^2+24*n+48)*(2+n)^2, (2/5*Zeta[3]-1/150*Pi^4+1/5)/eps^2+(-2/5*Zeta[3]+1/5)/eps^3+1/5/eps^4+1/5/eps^5-1/5/eps^6}
Z1[6,83] = {"e112|33|445|e4|5|66||", -1/16, 1/243*(8+n)*(2+n)^3, (3/10*Zeta[3]+1/600*Pi^4-1/6)/eps^2+(-2/5*Zeta[3]+1/30)/eps^3+1/60/eps^4+3/10/eps^5-3/20/eps^6}
Z1[6,84] = {"e112|33|445|e5|56|6||", -1/4, 1/729*(8+n)^2*(2+n)^2, (-2/5*Zeta[3]+13/90)/eps+(1/2*Zeta[3]-1/600*Pi^4-2/45)/eps^2+(-1/10*Zeta[3]+1/12)/eps^3-1/3/eps^4+7/36/eps^5-2/45/eps^6}
Z1[6,85] = {"e112|33|445|e6|66|6||", -1/16, 1/729*(8+n)^2*(2+n)^2, (7/5*Zeta[5]-4/5)/eps+(2/5*Zeta[3]-1/300*Pi^4-17/90)/eps^2+(-1/5*Zeta[3]-1/9)/eps^3+11/90/eps^4+8/45/eps^5-4/45/eps^6}
Z1[6,86] = {"e112|33|456|44|5|e6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (31/30*Zeta[3]-3/20*Zeta[5]-1/120*Pi^4+5/12)/eps+(-9/20*Zeta[3]+17/3600*Pi^4-7/30)/eps^2+(1/30*Zeta[3]+7/60)/eps^3-13/120/eps^4+1/20/eps^5-1/120/eps^6}
Z1[6,87] = {"e112|33|456|45|e5|6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (5/6*Zeta[3]^2+3/10*Zeta[3]+79/30*Zeta[5]-1/5670*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]-41/30*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,88] = {"e112|33|4|45|e6|666||", -1/12, 1/243*(n^2+6*n+20)*(2+n)^2, (5/12*Zeta[3]-1/1440*Pi^4-553/1280)/eps+(-1/24*Zeta[3]-199/1152)/eps^2-317/2880/eps^3+223/1440/eps^4-13/360/eps^5}
Z1[6,89] = {"e112|33|4|55|666|e6||", -1/24, 1/243*(n^2+6*n+20)*(2+n)^2, (1/10*Zeta[3]-17/7200*Pi^4+661/3840)/eps+(-17/120*Zeta[3]+191/1920)/eps^2+73/960/eps^3+11/160/eps^4-7/120/eps^5}
Z1[6,90] = {"e112|33|4|55|e66|66||", -1/32, 1/729*(2+n)*(n^4+10*n^3+40*n^2+80*n+112), (1/3*Zeta[3]-Zeta[5]+1/180*Pi^4+1/6)/eps+(1/3*Zeta[3]-1/180*Pi^4+1/6)/eps^2+(-1/3*Zeta[3]+1/6)/eps^3+1/6/eps^4+1/6/eps^5-1/6/eps^6}
Z1[6,91] = {"e112|33|4|56|556|6|e|", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-9/10*Zeta[3]-5/4*Zeta[5]+7/1800*Pi^4+221/180)/eps+(7/30*Zeta[3]-1/720*Pi^4+119/360)/eps^2+(-1/12*Zeta[3]+3/20)/eps^3-13/40/eps^4+13/90/eps^5-1/36/eps^6}
Z1[6,92] = {"e112|33|4|56|e56|66||", -1/8, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (-1/15*Zeta[3]+53/30*Zeta[5]+1/150*Pi^4-163/90)/eps+(2/5*Zeta[3]-1/1800*Pi^4-19/60)/eps^2+(-1/30*Zeta[3]-1/45)/eps^3-7/36/eps^4+1/5/eps^5-1/18/eps^6}
Z1[6,93] = {"e112|33|4|e5|566|66||", -1/8, 1/729*(8+n)^2*(2+n)^2, (3/10*Zeta[3]-1/600*Pi^4-1393/2880)/eps+(-1/10*Zeta[3]-91/1440)/eps^2+1/48/eps^3+11/120/eps^4-2/45/eps^5}
Z1[6,94] = {"e112|33|e34|4|55|66||", -1/8, 1/729*(n^2+6*n+20)*(2+n)^3, (1/2*Zeta[3]-5/12)/eps^3-1/12/eps^4+1/4/eps^5-1/12/eps^6}
Z1[6,95] = {"e112|33|e34|5|556|6||", -1/4, 1/243*(n^2+6*n+20)*(2+n)^2, (-1/3*Zeta[3]-7/60*Zeta[5]-1/600*Pi^4-2/9)/eps+(1/720*Pi^4+109/360)/eps^2+(1/12*Zeta[3]-37/180)/eps^3-43/360/eps^4+3/20/eps^5-7/180/eps^6}
Z1[6,96] = {"e112|33|e34|5|666|6||", -1/12, 1/243*(n^2+6*n+20)*(2+n)^2, (-1/6*Zeta[3]+1/1440*Pi^4+319/3840)/eps+(1/24*Zeta[3]-101/1152)/eps^2-13/960/eps^3+17/288/eps^4-7/360/eps^5}
Z1[6,97] = {"e112|33|e34|5|6|666||", -1/12, 1/243*(n^2+6*n+20)*(2+n)^2, (-1/6*Zeta[3]+1/1440*Pi^4+319/3840)/eps+(1/24*Zeta[3]-101/1152)/eps^2-13/960/eps^3+17/288/eps^4-7/360/eps^5}
Z1[6,98] = {"e112|33|e44|45|5|66||", -1/8, 1/729*(n^3+8*n^2+24*n+48)*(2+n)^2, (-1/5*Zeta[3]+1/150*Pi^4-3/10)/eps^2+(-1/10*Zeta[3]-1/20)/eps^3-1/20/eps^4+3/20/eps^5-1/20/eps^6}
Z1[6,99] = {"e112|33|e44|55|56|6||", -1/8, 1/729*(2+n)*(n^4+10*n^3+40*n^2+80*n+112), (-7/15*Zeta[3]+Zeta[5]-1/300*Pi^4-7/30)/eps+(1/5*Zeta[3]-1/900*Pi^4-1/30)/eps^2+(-1/15*Zeta[3]-1/30)/eps^3-1/30/eps^4+1/10/eps^5-1/30/eps^6}
Z1[6,100] = {"e112|33|e44|56|55|6||", -1/16, 1/729*(2+n)*(n^4+10*n^3+40*n^2+80*n+112), (-7/15*Zeta[3]+Zeta[5]-1/300*Pi^4-7/30)/eps+(1/5*Zeta[3]-1/900*Pi^4-1/30)/eps^2+(-1/15*Zeta[3]-1/30)/eps^3-1/30/eps^4+1/10/eps^5-1/30/eps^6}
Z1[6,101] = {"e112|33|e45|44|5|66||", -1/8, 1/729*(n^3+8*n^2+24*n+48)*(2+n)^2, (-1/5*Zeta[3]+1/150*Pi^4-3/10)/eps^2+(-1/10*Zeta[3]-1/20)/eps^3-1/20/eps^4+3/20/eps^5-1/20/eps^6}
Z1[6,102] = {"e112|33|e45|45|56|6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (9/10*Zeta[3]^2+3/10*Zeta[3]+43/10*Zeta[5]-1/945*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]-17/10*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,103] = {"e112|33|e45|46|55|6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (-1/5*Zeta[3]-33/20*Zeta[5]-1/600*Pi^4+2/3)/eps+(2/5*Zeta[3]-1/1200*Pi^4-1/120)/eps^2+(-1/20*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z1[6,104] = {"e112|33|e45|46|66|6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (-1/5*Zeta[3]-33/20*Zeta[5]-1/600*Pi^4+2/3)/eps+(2/5*Zeta[3]-1/1200*Pi^4-1/120)/eps^2+(-1/20*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z1[6,105] = {"e112|33|e45|46||666||", -1/12, 1/243*(n^2+6*n+20)*(2+n)^2, (1/20*Zeta[3]+1/800*Pi^4-221/768)/eps+(-1/8*Zeta[3]-7/640)/eps^2-19/960/eps^3+29/480/eps^4-1/60/eps^5}
Z1[6,106] = {"e112|33|e45|66|5|66||", -1/8, 1/729*(2+n)*(n^4+10*n^3+40*n^2+80*n+112), (-7/15*Zeta[3]+Zeta[5]-1/300*Pi^4-7/30)/eps+(1/5*Zeta[3]-1/900*Pi^4-1/30)/eps^2+(-1/15*Zeta[3]-1/30)/eps^3-1/30/eps^4+1/10/eps^5-1/30/eps^6}
Z1[6,107] = {"e112|34|334|5|56|e6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (-Zeta[3]-31/30*Zeta[5]+1/450*Pi^4+46/45)/eps+(11/15*Zeta[3]-1/450*Pi^4-31/60)/eps^2+(-2/15*Zeta[3]+11/36)/eps^3-1/8/eps^4+1/36/eps^5-1/360/eps^6}
Z1[6,108] = {"e112|34|334|5|66|6|e|", -1/4, 1/729*(7*n^2+72*n+164)*(2+n), (1/15*Zeta[3]+31/30*Zeta[5]+1/450*Pi^4-17/30)/eps+(2/15*Zeta[3]-1/900*Pi^4+77/180)/eps^2+(-1/15*Zeta[3]-7/90)/eps^3-49/360/eps^4+7/90/eps^5-1/72/eps^6}
Z1[6,109] = {"e112|34|334|5|e5|66||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, (3/5*Zeta[3]-1/300*Pi^4+1/5)/eps^2+(-1/5*Zeta[3]+1/15)/eps^3-13/60/eps^4+1/10/eps^5-1/60/eps^6}
Z1[6,110] = {"e112|34|334|e|55|66||", -1/16, 1/729*(22+5*n)*(2+n)^3, -5/12/eps^3-1/12/eps^4+1/4/eps^5-1/12/eps^6}
Z1[6,111] = {"e112|34|335|4|56|e6||", -1/2, 1/729*(n^3+10*n^2+72*n+160)*(2+n), (-12/5*Zeta[3]+7/12*Zeta[5]+1/360*Pi^4+46/45)/eps+(49/60*Zeta[3]-13/3600*Pi^4-31/60)/eps^2+(1/30*Zeta[3]+11/36)/eps^3-1/8/eps^4+1/36/eps^5-1/360/eps^6}
Z1[6,112] = {"e112|34|335|4|66|6|e|", -1/4, 1/729*(n^3+10*n^2+72*n+160)*(2+n), (19/30*Zeta[3]-7/12*Zeta[5]+1/225*Pi^4-17/30)/eps+(1/60*Zeta[3]-1/720*Pi^4+77/180)/eps^2+(1/6*Zeta[3]-7/90)/eps^3-49/360/eps^4+7/90/eps^5-1/72/eps^6}
Z1[6,113] = {"e112|34|335|4|e5|66||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, (9/10*Zeta[3]-1/200*Pi^4+1/5)/eps^2+(1/5*Zeta[3]+1/15)/eps^3-13/60/eps^4+1/10/eps^5-1/60/eps^6}
Z1[6,114] = {"e112|34|335|5|566|e||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, (-4/5*Zeta[3]+1/300*Pi^4+1/3)/eps^2+(1/5*Zeta[3]-1/3)/eps^3-1/8/eps^4+1/6/eps^5-1/24/eps^6}
Z1[6,115] = {"e112|34|335|5|6|66|e|", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), (-19/30*Zeta[3]+7/30*Zeta[5]+1/1800*Pi^4+19/30)/eps+(1/30*Zeta[3]+1/1800*Pi^4-13/180)/eps^2+(1/30*Zeta[3]-143/720)/eps^3-59/720/eps^4+19/144/eps^5-5/144/eps^6}
Z1[6,116] = {"e112|34|335|5|e56|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), (23/10*Zeta[3]-7/30*Zeta[5]-11/1800*Pi^4-13/9)/eps+(-7/6*Zeta[3]+1/360*Pi^4+27/40)/eps^2+(1/6*Zeta[3]-7/144)/eps^3-9/80/eps^4+7/144/eps^5-1/144/eps^6}
Z1[6,117] = {"e112|34|335|6|556|e||", -1/4, 1/729*(n^3+10*n^2+72*n+160)*(2+n), (3/5*Zeta[3]+8/15*Zeta[5]+1/900*Pi^4-61/90)/eps+(1/15*Zeta[3]-1/900*Pi^4+11/30)/eps^2+(-1/15*Zeta[3]-11/180)/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z1[6,118] = {"e112|34|335|6|566||e|", -1/4, 1/729*(7*n^2+72*n+164)*(2+n), (1/2*Zeta[3]+3/10*Zeta[5]+1/600*Pi^4-61/90)/eps+(1/5*Zeta[3]+11/30)/eps^2-11/180/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z1[6,119] = {"e112|34|335|6|5|66|e|", -1/8, 1/729*(7*n^2+72*n+164)*(2+n), (2/5*Zeta[3]-31/30*Zeta[5]-1/225*Pi^4+44/45)/eps+(-4/15*Zeta[3]+1/900*Pi^4+1/15)/eps^2+(1/15*Zeta[3]-23/90)/eps^3-1/30/eps^4+4/45/eps^5-1/45/eps^6}
Z1[6,120] = {"e112|34|335|6|6|e66||", -1/8, 1/729*(n^3+10*n^2+72*n+160)*(2+n), (-3/5*Zeta[3]+7/15*Zeta[5]-1/225*Pi^4+44/45)/eps+(-4/15*Zeta[3]+1/900*Pi^4+1/15)/eps^2+(1/15*Zeta[3]-23/90)/eps^3-1/30/eps^4+4/45/eps^5-1/45/eps^6}
Z1[6,121] = {"e112|34|335|6|e55|6||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), (3/10*Zeta[3]-7/30*Zeta[5]+1/1800*Pi^4-61/90)/eps+(1/30*Zeta[3]-1/1800*Pi^4+11/30)/eps^2+(-1/30*Zeta[3]-11/180)/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z1[6,122] = {"e112|34|335|6|e66|6||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), (1/5*Zeta[3]-2/15*Zeta[5]+1/900*Pi^4-61/90)/eps+(1/6*Zeta[3]+1/1800*Pi^4+11/30)/eps^2+(1/30*Zeta[3]-11/180)/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z1[6,123] = {"e112|34|335|e|556|6||", -1/8, 1/243*(22+5*n)*(2+n)^2, -2/9/eps+109/360/eps^2-37/180/eps^3-43/360/eps^4+3/20/eps^5-7/180/eps^6}
Z1[6,124] = {"e112|34|335|e|6|666||", -1/12, 1/243*(22+5*n)*(2+n)^2, 319/3840/eps-101/1152/eps^2-13/960/eps^3+17/288/eps^4-7/360/eps^5}
Z1[6,125] = {"e112|34|345|45|6|e6||", -1, 1/729*(8+n)*(22+5*n)*(2+n), (53/60*Zeta[3]^2+16/5*Zeta[3]-31/15*Zeta[5]+4/2835*Pi^6+1/600*Pi^4)/eps+(-9/4*Zeta[3]-7/60*Zeta[5]+1/1200*Pi^4)/eps^2+(4/5*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,126] = {"e112|34|345|46|6|6|e|", -1/2, 1/729*(8+n)*(22+5*n)*(2+n), (-23/20*Zeta[3]^2+16/5*Zeta[3]-2/5*Zeta[5]+1/540*Pi^6+1/600*Pi^4)/eps+(-9/4*Zeta[3]-19/20*Zeta[5]+1/1200*Pi^4)/eps^2+(4/5*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,127] = {"e112|34|345|56|56|e||", -1/2, 1/729*(8+n)*(22+5*n)*(2+n), (-37/15*Zeta[3]^2+1/450*Pi^4*Zeta[3]+13/3*Zeta[5]+23/10*Zeta[7]+1/1134*Pi^6)/eps+(16/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z1[6,128] = {"e112|34|345|56|66||e|", -1/4, 1/729*(7*n^2+72*n+164)*(2+n), (1/3*Zeta[3]^2+3/10*Zeta[3]-13/15*Zeta[5]-17/11340*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+17/15*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,129] = {"e112|34|345|e4|5|66||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, (-8/5*Zeta[3]-3/5*Zeta[5])/eps^2+(3/2*Zeta[3]-1/200*Pi^4)/eps^3-3/10/eps^4*Zeta[3]}
Z1[6,130] = {"e112|34|345|e5|56|6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), (-16/15*Zeta[3]^2-1/225*Pi^4*Zeta[3]+13/3*Zeta[5]+797/240*Zeta[7]+1/1134*Pi^6)/eps+(13/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z1[6,131] = {"e112|34|345|e6|55|6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (-2/3*Zeta[3]+6/5*Zeta[5]+2/225*Pi^4-11/15)/eps+(8/15*Zeta[3]-1/900*Pi^4+1/40)/eps^2+(-1/15*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z1[6,132] = {"e112|34|345|e6|66|6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (37/30*Zeta[3]^2+3/10*Zeta[3]-101/30*Zeta[5]-1/5670*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+49/30*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,133] = {"e112|34|345||e6|666||", -1/6, 1/243*(22+5*n)*(2+n)^2, 10057/11520/eps-29/960/eps^2-103/480/eps^3+19/240/eps^4-7/720/eps^5}
Z1[6,134] = {"e112|34|355|44|6|e6||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), (1/6*Zeta[3]-7/30*Zeta[5]+1/600*Pi^4+4/15)/eps+(1/10*Zeta[3]-1/1800*Pi^4+13/30)/eps^2+(-1/30*Zeta[3]-17/240)/eps^3-43/240/eps^4+5/48/eps^5-1/48/eps^6}
Z1[6,135] = {"e112|34|355|45|e6|6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (-7/10*Zeta[3]+13/10*Zeta[5]+7/600*Pi^4-11/15)/eps+1/40/eps^2+71/240/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z1[6,136] = {"e112|34|355|46|56|e||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), (1/3*Zeta[3]^2+3/10*Zeta[3]+17/15*Zeta[5]-17/11340*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+2/15*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,137] = {"e112|34|355|46|e5|6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (1/5*Zeta[3]^2+3/10*Zeta[3]-11/5*Zeta[5]+1/3780*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+4/5*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,138] = {"e112|34|355|56|6|6|e|", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (-7/10*Zeta[3]+7/10*Zeta[5]-1/200*Pi^4+7/30)/eps+(-1/5*Zeta[3]+17/45)/eps^2+47/240/eps^3-161/720/eps^4+17/240/eps^5-7/720/eps^6}
Z1[6,139] = {"e112|34|355|56|e56|||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (6/5*Zeta[3]-Zeta[5]+1/150*Pi^4-11/15)/eps+(1/5*Zeta[3]-1/300*Pi^4+1/40)/eps^2+(-1/5*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z1[6,140] = {"e112|34|355|e4|56|6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (5/6*Zeta[3]^2+3/10*Zeta[3]-41/30*Zeta[5]-1/5670*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+19/30*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,141] = {"e112|34|355|e5|566|||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, (-1/5*Zeta[3]-1/300*Pi^4+2/3)/eps^2+(-1/5*Zeta[3]+1/30)/eps^3-11/40/eps^4+2/15/eps^5-1/40/eps^6}
Z1[6,142] = {"e112|34|355|e6|556|||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-19/30*Zeta[3]+43/60*Zeta[5]+1/600*Pi^4+5/12)/eps+(3/4*Zeta[3]+1/3600*Pi^4-7/30)/eps^2+(-7/30*Zeta[3]+7/60)/eps^3-13/120/eps^4+1/20/eps^5-1/120/eps^6}
Z1[6,143] = {"e112|34|355|e6|666|||", -1/12, 1/243*(8+n)*(2+n)^3, -151/384/eps^2-197/960/eps^3+103/480/eps^4-11/240/eps^5}
Z1[6,144] = {"e112|34|355|e6|6|66||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (9/10*Zeta[3]+1/6*Zeta[5]-1/1800*Pi^4-61/90)/eps+(1/15*Zeta[3]-1/900*Pi^4+11/30)/eps^2+(-1/15*Zeta[3]-11/180)/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z1[6,145] = {"e112|34|355||666|e6||", -1/12, 1/243*(22+5*n)*(2+n)^2, (11/30*Zeta[3]+1/900*Pi^4-221/768)/eps+(-2/15*Zeta[3]-7/640)/eps^2-19/960/eps^3+29/480/eps^4-1/60/eps^5}
Z1[6,146] = {"e112|34|356|44|5|e6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), (-17/30*Zeta[3]+7/30*Zeta[5]+1/1800*Pi^4-11/15)/eps+(1/3*Zeta[3]-1/900*Pi^4+1/40)/eps^2+(-1/15*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z1[6,147] = {"e112|34|356|45|56|e||", -1, 1/729*(8+n)*(22+5*n)*(2+n), (-22/15*Zeta[3]^2+2/225*Pi^4*Zeta[3]+13/3*Zeta[5]-71/240*Zeta[7]+1/1134*Pi^6)/eps+(1/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z1[6,148] = {"e112|34|356|45|66||e|", -1/4, 1/729*(n^3+10*n^2+72*n+160)*(2+n), (-7/10*Zeta[3]^2+3/10*Zeta[3]+3/10*Zeta[5]-1/945*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+3/10*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,149] = {"e112|34|356|45|e5|6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), (-1/15*Zeta[3]^2+1/450*Pi^4*Zeta[3]+13/3*Zeta[5]+61/60*Zeta[7]+1/1134*Pi^6)/eps+(-2/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z1[6,150] = {"e112|34|356|55|6|6|e|", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (13/10*Zeta[3]-23/10*Zeta[5]-1/200*Pi^4+7/30)/eps+(-1/5*Zeta[3]+17/45)/eps^2+47/240/eps^3-161/720/eps^4+17/240/eps^5-7/720/eps^6}
Z1[6,151] = {"e112|34|356|55|e56|||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (-11/6*Zeta[3]+73/30*Zeta[5]+11/1800*Pi^4-11/15)/eps+(2/3*Zeta[3]-1/450*Pi^4+1/40)/eps^2+(-2/15*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z1[6,152] = {"e112|34|356|56|5|6|e|", -1, 1/729*(8+n)*(22+5*n)*(2+n), (8/5*Zeta[3]^2-21/10*Zeta[3]-11/5*Zeta[5]+1/1260*Pi^6+1/1800*Pi^4)/eps+(29/30*Zeta[5]-1/300*Pi^4)/eps^2+(4/5*Zeta[3]+1/900*Pi^4)/eps^3-4/15/eps^4*Zeta[3]}
Z1[6,153] = {"e112|34|356|e4|55|6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (5/6*Zeta[3]^2+3/10*Zeta[3]-41/30*Zeta[5]-1/5670*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+19/30*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,154] = {"e112|34|356|e5|556|||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (1/5*Zeta[3]^2+3/10*Zeta[3]-11/5*Zeta[5]+1/3780*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+4/5*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,155] = {"e112|34|356|e5|666|||", -1/6, 1/243*(22+5*n)*(2+n)^2, 2447/7680/eps-27/1280/eps^2-37/320/eps^3+23/480/eps^4-1/160/eps^5}
Z1[6,156] = {"e112|34|356|e5|6|66||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (5/3*Zeta[3]-29/30*Zeta[5]+1/150*Pi^4-73/30)/eps+(2/5*Zeta[3]-1/900*Pi^4+97/360)/eps^2+(-1/15*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z1[6,157] = {"e112|34|356||556|6|e|", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (-7/15*Zeta[3]+17/15*Zeta[5]+1/300*Pi^4-73/30)/eps+(2/5*Zeta[3]-1/450*Pi^4+97/360)/eps^2+(-2/15*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z1[6,158] = {"e112|34|356||e56|66||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), (-Zeta[3]-2*Zeta[5]-1/150*Pi^4+28/9)/eps+(1/10*Zeta[3]+1/600*Pi^4-19/36)/eps^2+(1/10*Zeta[3]+1/12)/eps^3-31/180/eps^4+13/180/eps^5-1/90/eps^6}
Z1[6,159] = {"e112|34|3|45|e6|666||", -1/6, 1/243*(22+5*n)*(2+n)^2, 7369/7680/eps+3767/11520/eps^2-1163/2880/eps^3+169/1440/eps^4-19/1440/eps^5}
Z1[6,160] = {"e112|34|3|55|666|e6||", -1/12, 1/243*(22+5*n)*(2+n)^2, (3/20*Zeta[3]+1/1800*Pi^4-249/2560)/eps+(1/30*Zeta[3]-811/3840)/eps^2+1/160/eps^3+1/12/eps^4-11/480/eps^5}
Z1[6,161] = {"e112|34|3|56|556|6|e|", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (4/5*Zeta[3]+17/30*Zeta[5]+1/900*Pi^4-227/90)/eps+(17/30*Zeta[3]+1/1800*Pi^4-101/180)/eps^2+(-7/15*Zeta[3]+211/240)/eps^3-77/240/eps^4+47/720/eps^5-1/144/eps^6}
Z1[6,162] = {"e112|34|3|56|e56|66||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), (-8/5*Zeta[3]-Zeta[5]-1/300*Pi^4+79/45)/eps+(-7/10*Zeta[3]+19/30)/eps^2+(1/2*Zeta[3]-41/360)/eps^3-79/360/eps^4+11/120/eps^5-1/72/eps^6}
Z1[6,163] = {"e112|34|3|e5|566|66||", -1/4, 1/729*(8+n)^2*(2+n)^2, (1/10*Zeta[3]+1/3600*Pi^4+5509/5760)/eps+(1/60*Zeta[3]+283/2880)/eps^2-127/480/eps^3+9/80/eps^4-7/360/eps^5}
Z1[6,164] = {"e112|34|555|4|66|6|e|", -1/24, 1/243*(n^2+6*n+20)*(2+n)^2, (1/60*Zeta[3]+17/7200*Pi^4-221/768)/eps+(-7/120*Zeta[3]-7/640)/eps^2-19/960/eps^3+29/480/eps^4-1/60/eps^5}
Z1[6,165] = {"e112|34|555|e45|66|||", -1/12, 1/243*(8+n)*(2+n)^3, (1/5*Zeta[3]-103/320)/eps^2-37/960/eps^3+19/160/eps^4-7/240/eps^5}
Z1[6,166] = {"e112|34|555|e46|56|||", -1/6, 1/243*(22+5*n)*(2+n)^2, (-29/60*Zeta[3]-1/1800*Pi^4+2447/7680)/eps+(1/6*Zeta[3]-27/1280)/eps^2-37/320/eps^3+23/480/eps^4-1/160/eps^5}
Z1[6,167] = {"e112|34|556|446|6||e|", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), (1/2*Zeta[3]+1/600*Pi^4-29/30)/eps^2+(1/10*Zeta[3]-1/12)/eps^3-4/15/eps^4+1/4/eps^5-1/15/eps^6}
Z1[6,168] = {"e112|34|556|4|56|6|e|", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (29/30*Zeta[3]+5/4*Zeta[5]-73/30)/eps+(1/5*Zeta[3]-7/3600*Pi^4+97/360)/eps^2+(-7/60*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z1[6,169] = {"e112|34|556|556|6||e|", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (Zeta[3]-33/20*Zeta[5]-1/75*Pi^4+301/180)/eps+(-13/20*Zeta[3]+7/1200*Pi^4)/eps^2+(1/10*Zeta[3]-14/45)/eps^3-1/120/eps^4+7/90/eps^5-7/360/eps^6}
Z1[6,170] = {"e112|34|556|e45|56|||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (-34/15*Zeta[3]^2+3/10*Zeta[3]+2/15*Zeta[5]+13/11340*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]-13/15*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,171] = {"e112|34|556|e46|55|||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-7/10*Zeta[3]+1/4*Zeta[5]+1/200*Pi^4+5/12)/eps+(7/20*Zeta[3]+1/400*Pi^4-7/30)/eps^2+(-1/10*Zeta[3]+7/60)/eps^3-13/120/eps^4+1/20/eps^5-1/120/eps^6}
Z1[6,172] = {"e112|34|556|e46|66|||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, (1/5*Zeta[3]-1/300*Pi^4+14/15)/eps^2+(-1/5*Zeta[3]+19/60)/eps^3-7/15/eps^4+11/60/eps^5-1/30/eps^6}
Z1[6,173] = {"e112|34|556|e46||66||", -1/4, 1/729*(8+n)^2*(2+n)^2, (-3/10*Zeta[3]+1/600*Pi^4+929/960)/eps-541/2880/eps^2-19/160/eps^3+53/720/eps^4-1/72/eps^5}
Z1[6,174] = {"e112|34|556|e56|6|6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (2/5*Zeta[3]+3/2*Zeta[5]+1/300*Pi^4-73/30)/eps+(2/5*Zeta[3]-1/300*Pi^4+97/360)/eps^2+(-1/5*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z1[6,175] = {"e112|34|556|e66|5|6||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), (-Zeta[3]+1/2*Zeta[5]+2/3)/eps+(1/2*Zeta[3]-1/600*Pi^4-1/120)/eps^2+(-1/10*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z1[6,176] = {"e112|34|5|446|6|e66||", -1/16, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (-1/15*Zeta[3]+53/30*Zeta[5]+1/150*Pi^4-163/90)/eps+(2/5*Zeta[3]-1/1800*Pi^4-19/60)/eps^2+(-1/30*Zeta[3]-1/45)/eps^3-7/36/eps^4+1/5/eps^5-1/18/eps^6}
Z1[6,177] = {"e112|34|5|456|56|6|e|", -1/2, 1/729*(8+n)*(22+5*n)*(2+n), (-27/20*Zeta[3]^2-5/3*Zeta[3]+23/30*Zeta[5]+1/945*Pi^6-1/120*Pi^4)/eps+(-7/12*Zeta[3]+23/60*Zeta[5]-17/3600*Pi^4)/eps^2+(17/15*Zeta[3]+7/1800*Pi^4)/eps^3-13/30/eps^4*Zeta[3]}
Z1[6,178] = {"e112|34|5|456|66|e6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-8/5*Zeta[3]-23/15*Zeta[5]-1/900*Pi^4+239/90)/eps+(11/60*Zeta[3]+1/900*Pi^4-77/360)/eps^2+(-11/60*Zeta[3]+19/30)/eps^3-2/5/eps^4+19/180/eps^5-1/72/eps^6}
Z1[6,179] = {"e112|34|5|556|666|e||", -1/24, 1/243*(n^2+6*n+20)*(2+n)^2, (5/12*Zeta[3]-1/1440*Pi^4-553/1280)/eps+(-1/24*Zeta[3]-199/1152)/eps^2-317/2880/eps^3+223/1440/eps^4-13/360/eps^5}
Z1[6,180] = {"e112|34|5|566|566|e||", -1/8, 1/729*(n^3+18*n^2+80*n+144)*(2+n), (-53/30*Zeta[3]-38/15*Zeta[5]-1/450*Pi^4+241/60)/eps+(-19/30*Zeta[3]+1/900*Pi^4+67/180)/eps^2+(17/30*Zeta[3]-121/180)/eps^3+1/36/eps^4+19/180/eps^5-1/36/eps^6}
Z1[6,181] = {"e112|34|5|e45|66|66||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-1/2*Zeta[3]+19/20*Zeta[5]+1/300*Pi^4-17/30)/eps+(-1/20*Zeta[3]-1/400*Pi^4+77/180)/eps^2+(1/10*Zeta[3]-7/90)/eps^3-49/360/eps^4+7/90/eps^5-1/72/eps^6}
Z1[6,182] = {"e112|34|5|e46|56|66||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (9/5*Zeta[3]-32/15*Zeta[5]+7/900*Pi^4-227/90)/eps+(7/15*Zeta[3]-1/900*Pi^4-101/180)/eps^2+(-1/15*Zeta[3]+211/240)/eps^3-77/240/eps^4+47/720/eps^5-1/144/eps^6}
Z1[6,183] = {"e112|34|5|e55|666|6||", -1/12, 1/243*(22+5*n)*(2+n)^2, -249/2560/eps-811/3840/eps^2+1/160/eps^3+1/12/eps^4-11/480/eps^5}
Z1[6,184] = {"e112|34|5|e56|566|6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (-1/5*Zeta[3]+83/30*Zeta[5]+1/450*Pi^4-227/90)/eps+(19/30*Zeta[3]-1/1800*Pi^4-101/180)/eps^2+(-8/15*Zeta[3]+211/240)/eps^3-77/240/eps^4+47/720/eps^5-1/144/eps^6}
Z1[6,185] = {"e112|34|e33|4|55|66||", -1/16, 1/729*(n^2+6*n+20)*(2+n)^3, (1/2*Zeta[3]-5/12)/eps^3-1/12/eps^4+1/4/eps^5-1/12/eps^6}
Z1[6,186] = {"e112|34|e33|5|556|6||", -1/8, 1/243*(n^2+6*n+20)*(2+n)^2, (-1/3*Zeta[3]-7/60*Zeta[5]-1/600*Pi^4-2/9)/eps+(1/720*Pi^4+109/360)/eps^2+(1/12*Zeta[3]-37/180)/eps^3-43/360/eps^4+3/20/eps^5-7/180/eps^6}
Z1[6,187] = {"e112|34|e33|5|6|666||", -1/12, 1/243*(n^2+6*n+20)*(2+n)^2, (-1/6*Zeta[3]+1/1440*Pi^4+319/3840)/eps+(1/24*Zeta[3]-101/1152)/eps^2-13/960/eps^3+17/288/eps^4-7/360/eps^5}
Z1[6,188] = {"e112|34|e34|45|5|66||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), (-8/5*Zeta[3]-8/5*Zeta[5])/eps^2+(3/2*Zeta[3]-1/200*Pi^4)/eps^3-3/10/eps^4*Zeta[3]}
Z1[6,189] = {"e112|34|e34|55|56|6||", -1/2, 1/729*(n^3+18*n^2+80*n+144)*(2+n), (9/10*Zeta[3]^2+3/10*Zeta[3]-17/10*Zeta[5]-1/945*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+13/10*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,190] = {"e112|34|e35|44|5|66||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), (3/10*Zeta[3]-1/600*Pi^4+2/3)/eps^2+(-1/10*Zeta[3]+1/30)/eps^3-11/40/eps^4+2/15/eps^5-1/40/eps^6}
Z1[6,191] = {"e112|34|e35|45|56|6||", -1, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-1/15*Zeta[3]^2+1/450*Pi^4*Zeta[3]+13/3*Zeta[5]+67/20*Zeta[7]+1/1134*Pi^6)/eps+(-2/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z1[6,192] = {"e112|34|e35|46|55|6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-23/30*Zeta[3]^2+3/10*Zeta[3]-41/30*Zeta[5]-1/5670*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+19/30*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,193] = {"e112|34|e35|46|66|6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (11/10*Zeta[3]+19/60*Zeta[5]+1/150*Pi^4-73/30)/eps+(2/5*Zeta[3]-1/1200*Pi^4+97/360)/eps^2+(-1/20*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z1[6,194] = {"e112|34|e35|46||666||", -1/6, 1/243*(n^2+6*n+20)*(2+n)^2, (-1/2*Zeta[3]+1/1440*Pi^4+10057/11520)/eps+(1/24*Zeta[3]-29/960)/eps^2-103/480/eps^3+19/240/eps^4-7/720/eps^5}
Z1[6,195] = {"e112|34|e35|55|566|||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), (3/10*Zeta[3]-1/600*Pi^4+2/3)/eps^2+(-1/10*Zeta[3]+1/30)/eps^3-11/40/eps^4+2/15/eps^5-1/40/eps^6}
Z1[6,196] = {"e112|34|e35|56|556|||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-23/30*Zeta[3]^2+3/10*Zeta[3]-41/30*Zeta[5]-1/5670*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+19/30*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,197] = {"e112|34|e35|56|666|||", -1/6, 1/243*(n^2+6*n+20)*(2+n)^2, (-1/2*Zeta[3]+1/1440*Pi^4+10057/11520)/eps+(1/24*Zeta[3]-29/960)/eps^2-103/480/eps^3+19/240/eps^4-7/720/eps^5}
Z1[6,198] = {"e112|34|e35|56|6|66||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (11/10*Zeta[3]+19/60*Zeta[5]+1/150*Pi^4-73/30)/eps+(2/5*Zeta[3]-1/1200*Pi^4+97/360)/eps^2+(-1/20*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z1[6,199] = {"e112|34|e35|66|555|||", -1/12, 1/243*(8+n)*(2+n)^3, -103/320/eps^2-37/960/eps^3+19/160/eps^4-7/240/eps^5}
Z1[6,200] = {"e112|34|e35|66|566|||", -1/4, 1/729*(n^3+18*n^2+80*n+144)*(2+n), (-2/5*Zeta[3]+31/15*Zeta[5]+1/450*Pi^4-61/90)/eps+(7/30*Zeta[3]-1/1800*Pi^4+11/30)/eps^2+(-1/30*Zeta[3]-11/180)/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z1[6,201] = {"e112|34|e35|66|5|66||", -1/4, 1/729*(n^3+18*n^2+80*n+144)*(2+n), (-2/5*Zeta[3]+31/15*Zeta[5]+1/450*Pi^4-61/90)/eps+(7/30*Zeta[3]-1/1800*Pi^4+11/30)/eps^2+(-1/30*Zeta[3]-11/180)/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z1[6,202] = {"e112|34|e35||566|66||", -1/4, 1/729*(8+n)^2*(2+n)^2, (7/30*Zeta[3]+1/1800*Pi^4+929/960)/eps+(-1/15*Zeta[3]-541/2880)/eps^2-19/160/eps^3+53/720/eps^4-1/72/eps^5}
Z1[6,203] = {"e112|34|e55|445|6|6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (-1/5*Zeta[3]-33/20*Zeta[5]-1/600*Pi^4+2/3)/eps+(2/5*Zeta[3]-1/1200*Pi^4-1/120)/eps^2+(-1/20*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z1[6,204] = {"e112|34|e55|456|56|||", -1/8, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (9/10*Zeta[3]^2+3/10*Zeta[3]+43/10*Zeta[5]-1/945*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]-17/10*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,205] = {"e112|34|e55|5|666|6||", -1/24, 1/243*(n^2+6*n+20)*(2+n)^2, (1/20*Zeta[3]+1/800*Pi^4-221/768)/eps+(-1/8*Zeta[3]-7/640)/eps^2-19/960/eps^3+29/480/eps^4-1/60/eps^5}
Z1[6,206] = {"e112|34|e56|445|5|6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (-2/15*Zeta[3]-53/30*Zeta[5]-1/90*Pi^4+28/9)/eps+(-1/6*Zeta[3]+1/450*Pi^4-19/36)/eps^2+(2/15*Zeta[3]+1/12)/eps^3-31/180/eps^4+13/180/eps^5-1/90/eps^6}
Z1[6,207] = {"e112|34|e56|455|56|||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-1/6*Zeta[3]+127/60*Zeta[5]+1/300*Pi^4-73/30)/eps+(2/5*Zeta[3]-11/3600*Pi^4+97/360)/eps^2+(-11/60*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z1[6,208] = {"e112|34|e56|4|56|66||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (-2/15*Zeta[3]-53/30*Zeta[5]-1/90*Pi^4+28/9)/eps+(-1/6*Zeta[3]+1/450*Pi^4-19/36)/eps^2+(2/15*Zeta[3]+1/12)/eps^3-31/180/eps^4+13/180/eps^5-1/90/eps^6}
Z1[6,209] = {"e112|34|e56|5|566|6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-1/6*Zeta[3]+127/60*Zeta[5]+1/300*Pi^4-73/30)/eps+(2/5*Zeta[3]-11/3600*Pi^4+97/360)/eps^2+(-11/60*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z1[6,210] = {"e112|e2|33|44|55|66||", -1/32, 1/243*(2+n)^5, 1/2/eps^5-1/2/eps^6}
Z1[6,211] = {"e112|e2|33|45|556|6||", -1/16, 1/81*(2+n)^4, 1/6/eps^3-1/2/eps^4+1/2/eps^5-1/6/eps^6}
Z1[6,212] = {"e112|e2|33|45|6|666||", -1/24, 1/81*(2+n)^4, -3/16/eps^3+13/48/eps^4-1/12/eps^5}
Z1[6,213] = {"e112|e2|34|445|5|66||", -1/16, 1/81*(2+n)^4, 1/6/eps^3-1/2/eps^4+1/2/eps^5-1/6/eps^6}
Z1[6,214] = {"e112|e2|34|455|56|6||", -1/4, 1/243*(8+n)*(2+n)^3, (1/4*Zeta[3]-11/24)/eps^2+(-1/4*Zeta[3]+1)/eps^3-3/4/eps^4+1/4/eps^5-1/24/eps^6}
Z1[6,215] = {"e112|e2|34|555|566|||", -1/24, 1/81*(2+n)^4, -3/16/eps^3+13/48/eps^4-1/12/eps^5}
Z1[6,216] = {"e112|e2|34|556|556|||", -1/16, 1/243*(8+n)*(2+n)^3, (-1/2*Zeta[3]+1/2)/eps^2+(1/2*Zeta[3]-2/3)/eps^3+1/4/eps^5-1/12/eps^6}
Z1[6,217] = {"e112|e2|34|5|566|66||", -1/8, 1/243*(8+n)*(2+n)^3, 7/48/eps^2-13/48/eps^3+1/6/eps^4-1/24/eps^5}
Z1[6,218] = {"e112|e3|334|4|55|66||", -1/16, 1/81*(2+n)^4, -1/4/eps^3+1/24/eps^4+5/12/eps^5-5/24/eps^6}
Z1[6,219] = {"e112|e3|334|5|556|6||", -1/8, 1/27*(2+n)^3, 11/45/eps-11/360/eps^2-247/720/eps^3-29/720/eps^4+61/240/eps^5-61/720/eps^6}
Z1[6,220] = {"e112|e3|334|5|6|666||", -1/12, 1/27*(2+n)^3, -1429/7680/eps-2171/11520/eps^2+23/320/eps^3+157/1440/eps^4-61/1440/eps^5}
Z1[6,221] = {"e112|e3|344|45|5|66||", -1/4, 1/243*(8+n)*(2+n)^3, (1/10*Zeta[3]-1/600*Pi^4+11/30)/eps^2+(-1/10*Zeta[3]+1/15)/eps^3-61/120/eps^4+4/15/eps^5-7/120/eps^6}
Z1[6,222] = {"e112|e3|344|55|56|6||", -1/8, 1/243*(n^2+6*n+20)*(2+n)^2, (-1/15*Zeta[3]-3/20*Zeta[5]+1/600*Pi^4+1/15)/eps+(-1/20*Zeta[3]-1/3600*Pi^4+7/20)/eps^2+(7/30*Zeta[3]-1/4)/eps^3-1/8/eps^4+7/60/eps^5-1/40/eps^6}
Z1[6,223] = {"e112|e3|344|56|55|6||", -1/4, 1/243*(n^2+6*n+20)*(2+n)^2, (-1/15*Zeta[3]-3/20*Zeta[5]+1/600*Pi^4+1/15)/eps+(-1/20*Zeta[3]-1/3600*Pi^4+7/20)/eps^2+(7/30*Zeta[3]-1/4)/eps^3-1/8/eps^4+7/60/eps^5-1/40/eps^6}
Z1[6,224] = {"e112|e3|345|45|56|6||", -1/4, 1/243*(22+5*n)*(2+n)^2, (3/20*Zeta[3]^2-11/10*Zeta[3]-Zeta[5]+1/1890*Pi^6-1/300*Pi^4)/eps+(7/20*Zeta[3]+17/20*Zeta[5]-7/1200*Pi^4)/eps^2+(7/5*Zeta[3]+1/200*Pi^4)/eps^3-7/10/eps^4*Zeta[3]}
Z1[6,225] = {"e112|e3|345|46|55|6||", -1/2, 1/243*(22+5*n)*(2+n)^2, (9/10*Zeta[3]+Zeta[5]+1/600*Pi^4-8/5)/eps+(3/5*Zeta[3]+7/120)/eps^2+(-1/2*Zeta[3]+77/80)/eps^3-107/240/eps^4+5/48/eps^5-1/80/eps^6}
Z1[6,226] = {"e112|e3|345|46||666||", -1/12, 1/27*(2+n)^3, 5023/7680/eps+37/768/eps^2-91/192/eps^3+17/96/eps^4-11/480/eps^5}
Z1[6,227] = {"e112|e3|444|455||66||", -1/24, 1/81*(2+n)^4, 37/192/eps^3+5/32/eps^4-5/48/eps^5}
Z1[6,228] = {"e112|e3|444|555|6|6||", -1/72, 1/27*(2+n)^3, (-1/12*Zeta[3]+7/256)/eps+7/192/eps^2+37/960/eps^3-11/480/eps^4}
Z1[6,229] = {"e112|e3|444|556|5|6||", -1/12, 1/27*(2+n)^3, (13/60*Zeta[3]+1/1800*Pi^4-541/2560)/eps+(-1/6*Zeta[3]+143/3840)/eps^2+11/640/eps^3+103/960/eps^4-11/240/eps^5}
Z1[6,230] = {"e112|e3|445|445||66||", -1/16, 1/243*(8+n)*(2+n)^3, (-1/10*Zeta[3]+1/200*Pi^4-11/15)/eps^2+(-1/5*Zeta[3]-1/5)/eps^3+11/60/eps^4+7/30/eps^5-7/60/eps^6}
Z1[6,231] = {"e112|e3|445|455|6|6||", -1/8, 1/243*(22+5*n)*(2+n)^2, (-1/15*Zeta[3]+11/30*Zeta[5]+1/15)/eps+(-1/900*Pi^4+7/20)/eps^2+(-1/15*Zeta[3]-1/4)/eps^3-1/8/eps^4+7/60/eps^5-1/40/eps^6}
Z1[6,232] = {"e112|e3|445|456|5|6||", -1/2, 1/243*(22+5*n)*(2+n)^2, (-11/30*Zeta[3]+7/30*Zeta[5]+7/1800*Pi^4-8/5)/eps+(13/30*Zeta[3]-1/360*Pi^4+7/120)/eps^2+(-1/6*Zeta[3]+77/80)/eps^3-107/240/eps^4+5/48/eps^5-1/80/eps^6}
Z1[6,233] = {"e112|e3|445|466|6|6||", -1/4, 1/243*(22+5*n)*(2+n)^2, (-14/15*Zeta[3]+2/15*Zeta[5]-1/225*Pi^4+4/3)/eps+(7/30*Zeta[3]-1/1800*Pi^4+3/40)/eps^2+(-1/30*Zeta[3]-53/240)/eps^3-41/240/eps^4+37/240/eps^5-3/80/eps^6}
Z1[6,234] = {"e112|e3|445|566|66|||", -1/16, 1/243*(n^2+6*n+20)*(2+n)^2, (3/10*Zeta[3]+9/20*Zeta[5]-1/200*Pi^4-1/4)/eps+(7/20*Zeta[3]-1/1200*Pi^4-2/5)/eps^2+(-3/10*Zeta[3]-1/20)/eps^3+1/8/eps^4+3/20/eps^5-3/40/eps^6}
Z1[6,235] = {"e112|e3|445|566||66||", -1/8, 1/243*(8+n)*(2+n)^3, (-1/10*Zeta[3]-293/960)/eps^2-1/160/eps^3+11/80/eps^4-7/120/eps^5}
Z1[6,236] = {"e112|e3|456|456||66||", -1/8, 1/243*(22+5*n)*(2+n)^2, (-4/5*Zeta[3]-3*Zeta[5]-1/150*Pi^4+19/5)/eps+(-2/5*Zeta[3]+1/600*Pi^4-7/60)/eps^2+(3/5*Zeta[3]-11/40)/eps^3-31/120/eps^4+17/120/eps^5-1/40/eps^6}
Z1[6,237] = {"e112|e3|4|445|6|666||", -1/12, 1/27*(2+n)^3, -1069/2560/eps-53/480/eps^2+59/640/eps^3-11/960/eps^4}
Z1[6,238] = {"e112|e3|4|455|66|66||", -1/8, 1/243*(n^2+6*n+20)*(2+n)^2, (27/80*Zeta[3]-1/2400*Pi^4+31/640)/eps+(-1/40*Zeta[3]-79/320)/eps^2+13/320/eps^3+3/32/eps^4-3/80/eps^5}
Z1[6,239] = {"e112|e3|4|456|56|66||", -1/4, 1/243*(22+5*n)*(2+n)^2, (21/40*Zeta[3]+1/1200*Pi^4+19/1920)/eps+(1/20*Zeta[3]-7/192)/eps^2-29/192/eps^3+37/480/eps^4-1/80/eps^5}
Z1[6,240] = {"e112|e3|4|555|666|6||", -1/36, 1/27*(2+n)^3, (-1/12*Zeta[3]+7/256)/eps+7/192/eps^2+37/960/eps^3-11/480/eps^4}
Z1[6,241] = {"e112|e3|4|556|566|6||", -1/4, 1/243*(22+5*n)*(2+n)^2, (1/60*Zeta[3]-1/600*Pi^4+1103/960)/eps+(-1/10*Zeta[3]+19/160)/eps^2-61/240/eps^3+13/120/eps^4-1/40/eps^5}
Z1[6,242] = {"e123|223|4|45|e5|66||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, (7/5*Zeta[3]+1/300*Pi^4-14/5)/eps^2+(-4/5*Zeta[3]+19/12)/eps^3-11/24/eps^4+1/12/eps^5-1/120/eps^6}
Z1[6,243] = {"e123|224|4|455|e|66||", -1/16, 1/729*(22+5*n)*(2+n)^3, (Zeta[3]-1/2)/eps^3-5/12/eps^4+1/3/eps^5-1/12/eps^6}
Z1[6,244] = {"e123|224|4|556|e5|6||", -1/8, 1/243*(22+5*n)*(2+n)^2, (-Zeta[3]-Zeta[5]-1/300*Pi^4+29/15)/eps+(3/10*Zeta[3]+1/600*Pi^4-13/18)/eps^2+(1/10*Zeta[3]+4/45)/eps^3-19/60/eps^4+17/90/eps^5-7/180/eps^6}
Z1[6,245] = {"e123|224|4|5|e6|666||", -1/12, 1/243*(22+5*n)*(2+n)^2, (-3/10*Zeta[3]+1/1200*Pi^4-1529/11520)/eps+(1/20*Zeta[3]-11/640)/eps^2-277/2880/eps^3+113/1440/eps^4-7/360/eps^5}
Z1[6,246] = {"e123|224|5|445|6|e6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (-13/15*Zeta[3]-13/30*Zeta[5]+2/225*Pi^4-11/15)/eps+(1/3*Zeta[3]-1/360*Pi^4+1/40)/eps^2+(-1/6*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z1[6,247] = {"e123|224|5|446|5|e6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (-39/10*Zeta[3]+11/3*Zeta[5]+1/120*Pi^4-11/15)/eps+(4/5*Zeta[3]-1/600*Pi^4+1/40)/eps^2+(-1/10*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z1[6,248] = {"e123|224|5|446|6|6|e|", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (13/10*Zeta[3]+2/3*Zeta[5]-1/600*Pi^4-23/15)/eps+(-1/10*Zeta[3]+77/120)/eps^2+7/80/eps^3-47/240/eps^4+19/240/eps^5-1/80/eps^6}
Z1[6,249] = {"e123|224|5|456|e5|6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), (43/60*Zeta[3]^2+9/2*Zeta[3]-31/15*Zeta[5]-4/2835*Pi^6)/eps+(-31/10*Zeta[3]+109/60*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z1[6,250] = {"e123|224|5|466|e6|6||", -1/4, 1/729*(7*n^2+72*n+164)*(2+n), (-26/15*Zeta[3]-2/15*Zeta[5]+1/225*Pi^4+4/5)/eps+(4/15*Zeta[3]-1/900*Pi^4-5/12)/eps^2+(-1/15*Zeta[3]+11/40)/eps^3-7/40/eps^4+7/120/eps^5-1/120/eps^6}
Z1[6,251] = {"e123|224|5|4|e6|666||", -1/6, 1/243*(22+5*n)*(2+n)^2, (-3/4*Zeta[3]+1/720*Pi^4+59/96)/eps+(1/12*Zeta[3]-13/48)/eps^2-119/1920/eps^3+71/960/eps^4-7/480/eps^5}
Z1[6,252] = {"e123|224|5|666|e56|||", -1/6, 1/243*(22+5*n)*(2+n)^2, (13/20*Zeta[3]-1/1200*Pi^4-1127/7680)/eps+(-1/20*Zeta[3]+689/3840)/eps^2-83/640/eps^3+49/960/eps^4-1/120/eps^5}
Z1[6,253] = {"e123|224|5|6|556|6|e|", -1/8, 1/729*(11*n^2+76*n+156)*(2+n), (1/30*Zeta[3]-1/10*Zeta[5]-1/360*Pi^4+1)/eps+(-1/6*Zeta[3]+1/1800*Pi^4+1/90)/eps^2+(1/30*Zeta[3]-1/9)/eps^3-13/90/eps^4+1/9/eps^5-1/45/eps^6}
Z1[6,254] = {"e123|234|34|5|e5|66||", -1/2, 1/243*(22+5*n)*(2+n)^2, (-5/2*Zeta[3]+23/10*Zeta[5]-7/600*Pi^4)/eps^2+(9/5*Zeta[3]+1/150*Pi^4)/eps^3-3/5/eps^4*Zeta[3]}
Z1[6,255] = {"e123|234|45|45|6|e6||", -1, 1/729*(2*n^2+55*n+186)*(2+n), (-28/15*Zeta[3]^2-7/900*Pi^4*Zeta[3]+16/3*Zeta[5]-51/20*Zeta[7]+2/567*Pi^6)/eps+(7/6*Zeta[3]^2-25/6*Zeta[5]-5/2268*Pi^6)/eps^2+5/3/eps^3*Zeta[5]}
Z1[6,256] = {"e123|234|45|45|e|66||", -1/4, 1/243*(22+5*n)*(2+n)^2, (7/5*Zeta[3]^2-3*Zeta[5]-1/378*Pi^6)/eps^2+4/eps^3*Zeta[5]}
Z1[6,257] = {"e123|234|45|46|5|e6||", -2, 1/729*(2*n^2+55*n+186)*(2+n), (-4/15*Zeta[3]^2-1/900*Pi^4*Zeta[3]+16/3*Zeta[5]-761/120*Zeta[7]+2/567*Pi^6)/eps+(1/6*Zeta[3]^2-25/6*Zeta[5]-5/2268*Pi^6)/eps^2+5/3/eps^3*Zeta[5]}
Z1[6,258] = {"e123|234|45|55|e6|6||", -1, 1/729*(8+n)*(22+5*n)*(2+n), (-187/60*Zeta[3]^2+16/5*Zeta[3]-31/15*Zeta[5]+4/2835*Pi^6+1/600*Pi^4)/eps+(-9/4*Zeta[3]-7/60*Zeta[5]+1/1200*Pi^4)/eps^2+(4/5*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,259] = {"e123|234|45|56|56|e||", -2, 1/729*(2*n^2+55*n+186)*(2+n), (-6*Zeta[3]*Zeta[5]-27/50*Z35+441/80*Zeta[7]+2063/2520000*Pi^8)/eps-147/16/eps^2*Zeta[7]}
Z1[6,260] = {"e123|234|45|56|e5|6||", -1, 1/729*(8+n)*(22+5*n)*(2+n), (-9/2*Zeta[3]*Zeta[5]-27/50*Z35+441/80*Zeta[7]+2063/2520000*Pi^8)/eps-147/16/eps^2*Zeta[7]}
Z1[6,261] = {"e123|234|45|66|e6|6||", -1, 1/729*(8+n)*(22+5*n)*(2+n), (-22/15*Zeta[3]^2+2/225*Pi^4*Zeta[3]+13/3*Zeta[5]-397/80*Zeta[7]+1/1134*Pi^6)/eps+(1/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z1[6,262] = {"e123|234|55|56|6|6|e|", -1, 1/729*(8+n)*(22+5*n)*(2+n), (27/20*Zeta[3]^2+16/5*Zeta[3]-27/5*Zeta[5]+1/1890*Pi^6+1/600*Pi^4)/eps+(-9/4*Zeta[3]+31/20*Zeta[5]+1/1200*Pi^4)/eps^2+(4/5*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,263] = {"e123|234|55|56|e56|||", -1, 1/729*(8+n)*(22+5*n)*(2+n), (179/60*Zeta[3]^2+16/5*Zeta[3]-106/15*Zeta[5]+1/11340*Pi^6+1/600*Pi^4)/eps+(-9/4*Zeta[3]+143/60*Zeta[5]+1/1200*Pi^4)/eps^2+(4/5*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,264] = {"e123|234|56|56|5|6|e|", -1/2, 1/729*(2*n^2+55*n+186)*(2+n), -6/eps^2*Zeta[3]^2+(12*Zeta[3]^2+1/25*Pi^4*Zeta[3]-63/4*Zeta[7])/eps}
Z1[6,265] = {"e123|244|45|566|5|e||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, (-9/10*Zeta[3]+1/200*Pi^4+13/30)/eps^2+(-1/5*Zeta[3]+29/30)/eps^3-11/20/eps^4+2/15/eps^5-1/60/eps^6}
Z1[6,266] = {"e123|244|55|6|56|6|e|", -1/8, 1/729*(n^3+10*n^2+72*n+160)*(2+n), (56/15*Zeta[3]-17/6*Zeta[5]-1/450*Pi^4-34/15)/eps+(-19/30*Zeta[3]-7/1800*Pi^4+73/90)/eps^2+(4/15*Zeta[3]-1/90)/eps^3-23/180/eps^4+2/45/eps^5-1/180/eps^6}
Z1[6,267] = {"e123|244|56|456|5|e||", -1/2, 1/729*(8+n)*(22+5*n)*(2+n), (-52/15*Zeta[3]^2-1/225*Pi^4*Zeta[3]+13/3*Zeta[5]+293/240*Zeta[7]+1/1134*Pi^6)/eps+(31/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z1[6,268] = {"e123|244|56|5|66|e6||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-4/15*Zeta[3]+19/6*Zeta[5]-1/450*Pi^4-34/15)/eps+(-19/30*Zeta[3]-7/1800*Pi^4+73/90)/eps^2+(4/15*Zeta[3]-1/90)/eps^3-23/180/eps^4+2/45/eps^5-1/180/eps^6}
Z1[6,269] = {"e123|245|45|446||e6||", -1/2, 1/729*(8+n)*(22+5*n)*(2+n), (-103/20*Zeta[3]^2+16/5*Zeta[3]-2/5*Zeta[5]+1/540*Pi^6+1/600*Pi^4)/eps+(-9/4*Zeta[3]-19/20*Zeta[5]+1/1200*Pi^4)/eps^2+(4/5*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,270] = {"e123|245|45|456|e|6||", -1/2, 1/729*(8+n)*(22+5*n)*(2+n), -6/eps^2*Zeta[3]^2+(54/5*Zeta[3]^2+1/25*Pi^4*Zeta[3]-63/5*Zeta[7])/eps}
Z1[6,271] = {"e123|245|45|666||e6||", -1/12, 1/243*(22+5*n)*(2+n)^2, (-151/80*Zeta[3]-29/40*Zeta[5]-1/600*Pi^4)/eps+(5/4*Zeta[3]-1/480*Pi^4)/eps^2-1/8/eps^3*Zeta[3]}
Z1[6,272] = {"e123|245|45|6|56|6|e|", -1/4, 1/729*(8+n)*(22+5*n)*(2+n), (19/5*Zeta[3]^2-5/3*Zeta[3]-32/15*Zeta[5]-1/1260*Pi^6+1/150*Pi^4)/eps+(-11/6*Zeta[3]+4/3*Zeta[5]-1/72*Pi^4)/eps^2+(4/3*Zeta[3]+1/180*Pi^4)/eps^3-1/3/eps^4*Zeta[3]}
Z1[6,273] = {"e123|245|46|445||e6||", -1, 1/729*(8+n)*(22+5*n)*(2+n), (179/60*Zeta[3]^2+16/5*Zeta[3]-106/15*Zeta[5]+1/11340*Pi^6+1/600*Pi^4)/eps+(-9/4*Zeta[3]+143/60*Zeta[5]+1/1200*Pi^4)/eps^2+(4/5*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,274] = {"e123|245|46|455|e|6||", -1/2, 1/729*(8+n)*(22+5*n)*(2+n), (-37/15*Zeta[3]^2+1/450*Pi^4*Zeta[3]+13/3*Zeta[5]-71/30*Zeta[7]+1/1134*Pi^6)/eps+(16/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z1[6,275] = {"e123|245|46|4|e|666||", -1/12, 1/243*(22+5*n)*(2+n)^2, (-13/12*Zeta[3]+1/720*Pi^4-599/1280)/eps+(1/12*Zeta[3]+1439/1152)/eps^2-149/288/eps^3+13/144/eps^4-1/144/eps^5}
Z1[6,276] = {"e123|245|46|5|66|e6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), (3/5*Zeta[3]+37/30*Zeta[5]-11/900*Pi^4+14/45)/eps+(19/15*Zeta[3]+1/450*Pi^4-467/180)/eps^2+(-11/30*Zeta[3]+47/40)/eps^3-31/120/eps^4+13/360/eps^5-1/360/eps^6}
Z1[6,277] = {"e123|2|34|45|e6|666||", -1/3, 1/243*(22+5*n)*(2+n)^2, -64327/23040/eps+1133/768/eps^2-71/192/eps^3+5/96/eps^4-1/288/eps^5}
Z1[6,278] = {"e123|2|34|56|556|6|e|", -1, 1/729*(7*n^2+72*n+164)*(2+n), (-37/15*Zeta[3]-17/30*Zeta[5]-1/150*Pi^4+7)/eps+(3/2*Zeta[3]+1/360*Pi^4-1313/360)/eps^2+(-1/3*Zeta[3]+47/48)/eps^3-25/144/eps^4+1/48/eps^5-1/720/eps^6}
Z1[6,279] = {"e123|2|34|56|e56|66||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), (24/5*Zeta[3]+Zeta[5]+1/150*Pi^4-184/45)/eps+(-12/5*Zeta[3]-1/600*Pi^4+211/180)/eps^2+(2/5*Zeta[3]+23/120)/eps^3-53/360/eps^4+11/360/eps^5-1/360/eps^6}
Z1[6,280] = {"e123|2|44|556|56|6|e|", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (29/30*Zeta[3]+5/4*Zeta[5]-73/30)/eps+(1/5*Zeta[3]-7/3600*Pi^4+97/360)/eps^2+(-7/60*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z1[6,281] = {"e123|2|45|456|56|6|e|", -1, 1/729*(8+n)*(22+5*n)*(2+n), (27/20*Zeta[3]^2+11/2*Zeta[3]-23/5*Zeta[5]-1/945*Pi^6+1/45*Pi^4)/eps+(-13/4*Zeta[3]+23/12*Zeta[5]-1/80*Pi^4)/eps^2+(Zeta[3]+1/360*Pi^4)/eps^3-1/6/eps^4*Zeta[3]}
Z1[6,282] = {"e123|2|45|456|e6|66||", -1, 1/729*(7*n^2+72*n+164)*(2+n), (-26/15*Zeta[3]-83/30*Zeta[5]-1/300*Pi^4+7)/eps+(19/10*Zeta[3]+1/1800*Pi^4-1313/360)/eps^2+(-7/15*Zeta[3]+47/48)/eps^3-25/144/eps^4+1/48/eps^5-1/720/eps^6}
Z1[6,283] = {"e123|2|45|466|56|e6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), (-91/15*Zeta[3]+32/15*Zeta[5]-1/300*Pi^4+7)/eps+(12/5*Zeta[3]-1/450*Pi^4-1313/360)/eps^2+(-2/15*Zeta[3]+47/48)/eps^3-25/144/eps^4+1/48/eps^5-1/720/eps^6}
Z1[6,284] = {"e123|2|45|466|e5|66||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-1/5*Zeta[3]-19/20*Zeta[5]+1/120*Pi^4+46/45)/eps+(11/20*Zeta[3]-7/1200*Pi^4-31/60)/eps^2+(-1/10*Zeta[3]+11/36)/eps^3-1/8/eps^4+1/36/eps^5-1/360/eps^6}
Z1[6,285] = {"e123|445|445|566||e||", -1/16, 1/729*(2+n)^2*(3*n^2+22*n+56), (-14/5*Zeta[3]+1/300*Pi^4+17/6)/eps^2+(6/5*Zeta[3]-6/5)/eps^3+1/30/eps^4+2/15/eps^5-1/30/eps^6}
Z1[6,286] = {"e123|445|456|456||e||", -1/4, 1/729*(8+n)*(22+5*n)*(2+n), (-67/15*Zeta[3]^2-1/90*Pi^4*Zeta[3]+13/3*Zeta[5]+52/15*Zeta[7]+1/1134*Pi^6)/eps+(46/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z1[6,287] = {"e123|4|455|466|e|66||", -1/16, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (23/15*Zeta[3]+11/10*Zeta[5]-11/450*Pi^4-19/30)/eps+(-47/30*Zeta[3]+23/1800*Pi^4+2/3)/eps^2+(4/15*Zeta[3]-13/30)/eps^3+1/60/eps^4+1/15/eps^5-1/60/eps^6}
Z1[6,288] = {"e123|4|455|566|e6|6||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), (17/3*Zeta[3]-6/5*Zeta[5]-1/100*Pi^4-14/3)/eps+(-17/10*Zeta[3]+1/360*Pi^4+121/60)/eps^2+(1/6*Zeta[3]-23/120)/eps^3-17/120/eps^4+7/120/eps^5-1/120/eps^6}
Z1[6,289] = {"e123|4|456|456|e|66||", -1/8, 1/729*(11*n^2+76*n+156)*(2+n), (16/3*Zeta[3]+37/15*Zeta[5]-386/45)/eps+(-19/5*Zeta[3]-1/450*Pi^4+23/6)/eps^2+(13/15*Zeta[3]-61/180)/eps^3-29/180/eps^4+1/20/eps^5-1/180/eps^6}
Z1[6,290] = {"e123|4|555|666|e56|||", -1/72, 1/27*(2+n)^3, -5/768/eps-1/12/eps^2+11/192/eps^3-1/96/eps^4}
Z1[6,291] = {"e123|4|556|566|e56|||", -1/8, 1/729*(7*n^2+72*n+164)*(2+n), (76/15*Zeta[3]-97/30*Zeta[5]-1/225*Pi^4-34/15)/eps+(-7/15*Zeta[3]-1/900*Pi^4+73/90)/eps^2+(-1/15*Zeta[3]-1/90)/eps^3-23/180/eps^4+2/45/eps^5-1/180/eps^6}
Z1[6,292] = {"e123|e23|34|4|55|66||", -1/8, 1/729*(22+5*n)*(2+n)^3, (3/2*Zeta[3]+1/120*Pi^4)/eps^3-3/2/eps^4*Zeta[3]}
Z1[6,293] = {"e123|e23|34|5|556|6||", -1/4, 1/243*(22+5*n)*(2+n)^2, (-1/20*Zeta[3]^2-11/10*Zeta[3]-7/15*Zeta[5]-1/3780*Pi^6-1/450*Pi^4)/eps+(1/2*Zeta[3]+7/12*Zeta[5]-1/360*Pi^4)/eps^2+(7/6*Zeta[3]+1/720*Pi^4)/eps^3-7/12/eps^4*Zeta[3]}
Z1[6,294] = {"e123|e23|34|5|6|666||", -1/6, 1/243*(22+5*n)*(2+n)^2, (13/16*Zeta[3]+7/24*Zeta[5]-1/240*Pi^4)/eps+(1/2*Zeta[3]+1/1440*Pi^4)/eps^2-7/24/eps^3*Zeta[3]}
Z1[6,295] = {"e123|e23|44|45|5|66||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), (-8/5*Zeta[3]+7/5*Zeta[5])/eps^2+(3/2*Zeta[3]-1/200*Pi^4)/eps^3-3/10/eps^4*Zeta[3]}
Z1[6,296] = {"e123|e23|44|55|56|6||", -1/8, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (-1/10*Zeta[3]^2+3/10*Zeta[3]-7/10*Zeta[5]+1/630*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]-7/10*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,297] = {"e123|e23|44|56|55|6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (-1/10*Zeta[3]^2+3/10*Zeta[3]-7/10*Zeta[5]+1/630*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]-7/10*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,298] = {"e123|e23|45|45|56|6||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), -6/eps^2*Zeta[3]^2+(6*Zeta[3]^2+1/25*Pi^4*Zeta[3])/eps}
Z1[6,299] = {"e123|e23|45|46|55|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), (-93/20*Zeta[3]^2+9/2*Zeta[3]-7/5*Zeta[5]+1/1260*Pi^6)/eps+(-31/10*Zeta[3]-7/20*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z1[6,300] = {"e123|e23|45|46||666||", -1/12, 1/243*(22+5*n)*(2+n)^2, (-151/80*Zeta[3]+21/40*Zeta[5]-1/600*Pi^4)/eps+(5/4*Zeta[3]-1/480*Pi^4)/eps^2-1/8/eps^3*Zeta[3]}
Z1[6,301] = {"e123|e24|33|4|55|66||", -1/4, 1/729*(22+5*n)*(2+n)^3, (-Zeta[3]+5/4)/eps^3-19/24/eps^4+1/4/eps^5-1/24/eps^6}
Z1[6,302] = {"e123|e24|33|5|556|6||", -1/2, 1/243*(22+5*n)*(2+n)^2, (1/15*Zeta[3]+17/30*Zeta[5]+1/450*Pi^4-71/45)/eps+(1/3*Zeta[3]-1/360*Pi^4+53/90)/eps^2+(-1/6*Zeta[3]+193/360)/eps^3-149/360/eps^4+47/360/eps^5-7/360/eps^6}
Z1[6,303] = {"e123|e24|33|5|666|6||", -1/6, 1/243*(22+5*n)*(2+n)^2, (1/2*Zeta[3]-1/720*Pi^4+2767/23040)/eps+(-1/12*Zeta[3]+155/768)/eps^2-949/5760/eps^3+11/192/eps^4-7/720/eps^5}
Z1[6,304] = {"e123|e24|33|5|6|666||", -1/6, 1/243*(22+5*n)*(2+n)^2, (1/2*Zeta[3]-1/720*Pi^4+2767/23040)/eps+(-1/12*Zeta[3]+155/768)/eps^2-949/5760/eps^3+11/192/eps^4-7/720/eps^5}
Z1[6,305] = {"e123|e24|34|45|5|66||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, (1/5*Zeta[3]^2-3*Zeta[5]-1/378*Pi^6)/eps^2+4/eps^3*Zeta[5]}
Z1[6,306] = {"e123|e24|34|55|56|6||", -1, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-1/15*Zeta[3]^2+1/450*Pi^4*Zeta[3]+13/3*Zeta[5]-359/60*Zeta[7]+1/1134*Pi^6)/eps+(-2/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z1[6,307] = {"e123|e24|35|44|5|66||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, (-8/5*Zeta[3]+12/5*Zeta[5])/eps^2+(3/2*Zeta[3]-1/200*Pi^4)/eps^3-3/10/eps^4*Zeta[3]}
Z1[6,308] = {"e123|e24|35|45|56|6||", -2, 1/729*(7*n^2+72*n+164)*(2+n), (-3/2*Zeta[3]*Zeta[5]-27/50*Z35+441/80*Zeta[7]+2063/2520000*Pi^8)/eps-147/16/eps^2*Zeta[7]}
Z1[6,309] = {"e123|e24|35|46|55|6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), (-16/15*Zeta[3]^2-1/225*Pi^4*Zeta[3]+13/3*Zeta[5]-481/80*Zeta[7]+1/1134*Pi^6)/eps+(13/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z1[6,310] = {"e123|e24|35|46|66|6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), (-137/60*Zeta[3]^2+9/2*Zeta[3]-46/15*Zeta[5]+1/810*Pi^6)/eps+(-31/10*Zeta[3]-11/60*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z1[6,311] = {"e123|e24|35|46||666||", -1/3, 1/243*(22+5*n)*(2+n)^2, (Zeta[3]-1/720*Pi^4-64327/23040)/eps+(-1/12*Zeta[3]+1133/768)/eps^2-71/192/eps^3+5/96/eps^4-1/288/eps^5}
Z1[6,312] = {"e123|e24|35|55|566|||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, (13/5*Zeta[3]-1/300*Pi^4-14/5)/eps^2+(-1/5*Zeta[3]+19/12)/eps^3-11/24/eps^4+1/12/eps^5-1/120/eps^6}
Z1[6,313] = {"e123|e24|35|56|556|||", -1, 1/729*(7*n^2+72*n+164)*(2+n), (-1/15*Zeta[3]^2+1/450*Pi^4*Zeta[3]+13/3*Zeta[5]-499/60*Zeta[7]+1/1134*Pi^6)/eps+(-2/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z1[6,314] = {"e123|e24|35|56|666|||", -1/3, 1/243*(22+5*n)*(2+n)^2, (-151/80*Zeta[3]-37/120*Zeta[5]-1/600*Pi^4)/eps+(5/4*Zeta[3]-1/480*Pi^4)/eps^2-1/8/eps^3*Zeta[3]}
Z1[6,315] = {"e123|e24|35|56|6|66||", -1, 1/729*(7*n^2+72*n+164)*(2+n), (-82/15*Zeta[3]-107/30*Zeta[5]+1/100*Pi^4+7)/eps+(3/5*Zeta[3]-1/1800*Pi^4-1313/360)/eps^2+(-1/30*Zeta[3]+47/48)/eps^3-25/144/eps^4+1/48/eps^5-1/720/eps^6}
Z1[6,316] = {"e123|e24|35|66|555|||", -1/6, 1/243*(8+n)*(2+n)^3, 2387/1920/eps^2-41/60/eps^3+13/80/eps^4-1/60/eps^5}
Z1[6,317] = {"e123|e24|35|66|566|||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (19/30*Zeta[3]^2+3/10*Zeta[3]-71/30*Zeta[5]+1/405*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]-11/30*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,318] = {"e123|e24|35|66|5|66||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-14/5*Zeta[3]+59/60*Zeta[5]+11/600*Pi^4+46/45)/eps+(-1/20*Zeta[3]-1/400*Pi^4-31/60)/eps^2+(1/10*Zeta[3]+11/36)/eps^3-1/8/eps^4+1/36/eps^5-1/360/eps^6}
Z1[6,319] = {"e123|e24|35||566|66||", -1/2, 1/729*(8+n)^2*(2+n)^2, (-4/15*Zeta[3]-1/3600*Pi^4-4823/1920)/eps+(1/12*Zeta[3]+457/360)/eps^2-83/240/eps^3+11/180/eps^4-1/180/eps^5}
Z1[6,320] = {"e123|e24|55|444||66||", -1/24, 1/81*(2+n)^4, -121/192/eps^3+11/32/eps^4-1/16/eps^5}
Z1[6,321] = {"e123|e24|55|445|6|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), (26/15*Zeta[3]^2+3/10*Zeta[3]-58/15*Zeta[5]+13/11340*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+17/15*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,322] = {"e123|e24|55|455|66|||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), (3/10*Zeta[3]-1/120*Pi^4+1/5)/eps^2+1/15/eps^3-13/60/eps^4+1/10/eps^5-1/60/eps^6}
Z1[6,323] = {"e123|e24|55|456|56|||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), (-31/15*Zeta[3]^2-1/90*Pi^4*Zeta[3]+13/3*Zeta[5]+39/20*Zeta[7]+1/1134*Pi^6)/eps+(28/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z1[6,324] = {"e123|e24|55|466|66|||", -1/8, 1/243*(8+n)*(2+n)^3, (1/10*Zeta[3]+841/960)/eps^2-49/96/eps^3+13/80/eps^4-1/40/eps^5}
Z1[6,325] = {"e123|e24|55|4|66|66||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (5/6*Zeta[3]-31/20*Zeta[5]+1/600*Pi^4+5/12)/eps+(3/20*Zeta[3]+1/720*Pi^4-7/30)/eps^2+(-1/6*Zeta[3]+7/60)/eps^3-13/120/eps^4+1/20/eps^5-1/120/eps^6}
Z1[6,326] = {"e123|e24|55|566|6|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), (-13/30*Zeta[3]-4/15*Zeta[5]+23/1800*Pi^4-11/15)/eps+(1/15*Zeta[3]-1/1800*Pi^4+1/40)/eps^2+(-1/30*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z1[6,327] = {"e123|e24|55|5|666|6||", -1/6, 1/243*(22+5*n)*(2+n)^2, (41/60*Zeta[3]-7/3600*Pi^4+2447/7680)/eps+(1/12*Zeta[3]-27/1280)/eps^2-37/320/eps^3+23/480/eps^4-1/160/eps^5}
Z1[6,328] = {"e123|e24|56|445|5|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), (9/4*Zeta[3]^2+9/2*Zeta[3]-27/5*Zeta[5]-1/1890*Pi^6)/eps+(-31/10*Zeta[3]+43/20*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z1[6,329] = {"e123|e24|56|455|56|||", -1, 1/729*(7*n^2+72*n+164)*(2+n), (157/60*Zeta[3]^2+9/2*Zeta[3]-106/15*Zeta[5]-1/11340*Pi^6)/eps+(-31/10*Zeta[3]+139/60*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z1[6,330] = {"e123|e24|56|4|56|66||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), (46/15*Zeta[3]+8/15*Zeta[5]+7/450*Pi^4-184/45)/eps+(-28/15*Zeta[3]-1/360*Pi^4+211/180)/eps^2+(1/3*Zeta[3]+23/120)/eps^3-53/360/eps^4+11/360/eps^5-1/360/eps^6}
Z1[6,331] = {"e123|e24|56|5|566|6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), (-119/15*Zeta[3]+58/15*Zeta[5]+1/300*Pi^4+7)/eps+(21/10*Zeta[3]+1/450*Pi^4-1313/360)/eps^2+(-11/30*Zeta[3]+47/48)/eps^3-25/144/eps^4+1/48/eps^5-1/720/eps^6}
Z1[6,332] = {"e123|e24||445|6|666||", -1/12, 1/27*(2+n)^3, 2789/2560/eps-61/128/eps^2+31/384/eps^3-1/192/eps^4}
Z1[6,333] = {"e123|e24||455|66|66||", -1/8, 1/243*(n^2+6*n+20)*(2+n)^2, (-11/16*Zeta[3]+1/2400*Pi^4-23/640)/eps+(7/40*Zeta[3]+7/40)/eps^2-13/64/eps^3+13/160/eps^4-1/80/eps^5}
Z1[6,334] = {"e123|e24||456|56|66||", -1/4, 1/243*(22+5*n)*(2+n)^2, (-49/40*Zeta[3]-1/1200*Pi^4-931/1920)/eps+(7/20*Zeta[3]+91/160)/eps^2-47/192/eps^3+23/480/eps^4-1/240/eps^5}
Z1[6,335] = {"e123|e24||555|666|6||", -1/36, 1/27*(2+n)^3, (1/12*Zeta[3]-5/768)/eps-1/12/eps^2+11/192/eps^3-1/96/eps^4}
Z1[6,336] = {"e123|e24||556|566|6||", -1/4, 1/243*(22+5*n)*(2+n)^2, (7/12*Zeta[3]+1/600*Pi^4-575/192)/eps+(-3/10*Zeta[3]+237/160)/eps^2-19/48/eps^3+3/40/eps^4-1/120/eps^5}
Z1[6,337] = {"e123|e45|334|4|5|66||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), (-23/10*Zeta[3]-1/600*Pi^4+9/5)/eps^2+(9/10*Zeta[3]-7/60)/eps^3-19/60/eps^4+7/60/eps^5-1/60/eps^6}
Z1[6,338] = {"e123|e45|334|5|56|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), (-5/4*Zeta[3]^2+9/2*Zeta[3]-2/5*Zeta[5]-1/540*Pi^6)/eps+(-31/10*Zeta[3]+33/20*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z1[6,339] = {"e123|e45|334|6|55|6||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), (-101/30*Zeta[3]+21/10*Zeta[5]+13/1800*Pi^4+4/5)/eps+(13/30*Zeta[3]-1/1800*Pi^4-5/12)/eps^2+(-1/30*Zeta[3]+11/40)/eps^3-7/40/eps^4+7/120/eps^5-1/120/eps^6}
Z1[6,340] = {"e123|e45|334|6|66|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), (11/10*Zeta[3]-7/15*Zeta[5]-1/1800*Pi^4-13/9)/eps+(-5/6*Zeta[3]+1/450*Pi^4+27/40)/eps^2+(2/15*Zeta[3]-7/144)/eps^3-9/80/eps^4+7/144/eps^5-1/144/eps^6}
Z1[6,341] = {"e123|e45|334|6||666||", -1/6, 1/243*(22+5*n)*(2+n)^2, (1/3*Zeta[3]-1/720*Pi^4-1127/7680)/eps+(-1/12*Zeta[3]+689/3840)/eps^2-83/640/eps^3+49/960/eps^4-1/120/eps^5}
Z1[6,342] = {"e123|e45|344|45||66||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, (8/5*Zeta[3]-14/5)/eps^2+(-Zeta[3]+19/12)/eps^3-11/24/eps^4+1/12/eps^5-1/120/eps^6}
Z1[6,343] = {"e123|e45|344|55|6|6||", -1/4, 1/729*(n^3+10*n^2+72*n+160)*(2+n), (31/10*Zeta[3]^2+3/10*Zeta[3]-47/10*Zeta[5]+1/630*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+13/10*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,344] = {"e123|e45|344|56|5|6||", -1/2, 1/729*(n^3+10*n^2+72*n+160)*(2+n), (-31/15*Zeta[3]^2-1/90*Pi^4*Zeta[3]+13/3*Zeta[5]-23/60*Zeta[7]+1/1134*Pi^6)/eps+(28/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z1[6,345] = {"e123|e45|344|66|6|6||", -1/2, 1/729*(n^3+10*n^2+72*n+160)*(2+n), (-19/5*Zeta[3]+167/60*Zeta[5]+19/1800*Pi^4+46/45)/eps+(77/60*Zeta[3]-17/3600*Pi^4-31/60)/eps^2+(-1/30*Zeta[3]+11/36)/eps^3-1/8/eps^4+1/36/eps^5-1/360/eps^6}
Z1[6,346] = {"e123|e45|345|45|6|6||", -1/2, 1/729*(8+n)*(22+5*n)*(2+n), -6/eps^2*Zeta[3]^2+(54/5*Zeta[3]^2+1/25*Pi^4*Zeta[3]-63/5*Zeta[7])/eps}
Z1[6,347] = {"e123|e45|345|46|5|6||", -1, 1/729*(8+n)*(22+5*n)*(2+n), (-9/2*Zeta[3]*Zeta[5]-27/50*Z35+441/80*Zeta[7]+2063/2520000*Pi^8)/eps-147/16/eps^2*Zeta[7]}
Z1[6,348] = {"e123|e45|345|66||66||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (8/5*Zeta[3]-41/12*Zeta[5]+17/1800*Pi^4+46/45)/eps+(37/60*Zeta[3]-1/144*Pi^4-31/60)/eps^2+(-1/6*Zeta[3]+11/36)/eps^3-1/8/eps^4+1/36/eps^5-1/360/eps^6}
Z1[6,349] = {"e123|e45|346|46|6|6||", -1, 1/729*(8+n)*(22+5*n)*(2+n), (-53/20*Zeta[3]^2+11/2*Zeta[3]-23/5*Zeta[5]-1/945*Pi^6+1/45*Pi^4)/eps+(-13/4*Zeta[3]+23/12*Zeta[5]-1/80*Pi^4)/eps^2+(Zeta[3]+1/360*Pi^4)/eps^3-1/6/eps^4*Zeta[3]}
Z1[6,350] = {"e123|e45|346|56||66||", -1, 1/729*(7*n^2+72*n+164)*(2+n), (-19/3*Zeta[3]+17/30*Zeta[5]+7)/eps+(13/5*Zeta[3]-1/360*Pi^4-1313/360)/eps^2+(-1/6*Zeta[3]+47/48)/eps^3-25/144/eps^4+1/48/eps^5-1/720/eps^6}
Z1[6,351] = {"e123|e45|3|44|6|666||", -1/6, 1/243*(n^2+6*n+20)*(2+n)^2, (-1/2*Zeta[3]+1/1440*Pi^4+10057/11520)/eps+(1/24*Zeta[3]-29/960)/eps^2-103/480/eps^3+19/240/eps^4-7/720/eps^5}
Z1[6,352] = {"e123|e45|3|45|66|66||", -1/4, 1/729*(n^3+18*n^2+80*n+144)*(2+n), (61/10*Zeta[3]+38/15*Zeta[5]-1/450*Pi^4-1609/180)/eps+(-103/30*Zeta[3]+1/450*Pi^4+211/60)/eps^2+(19/30*Zeta[3]-97/180)/eps^3-1/20/eps^4+7/180/eps^5-1/180/eps^6}
Z1[6,353] = {"e123|e45|3|46|56|66||", -1, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (113/30*Zeta[3]+23/15*Zeta[5]-1/150*Pi^4-79/20)/eps+(-21/20*Zeta[3]+7/1800*Pi^4-7/360)/eps^2+(-1/60*Zeta[3]+19/30)/eps^3-37/180/eps^4+1/30/eps^5-1/360/eps^6}
Z1[6,354] = {"e123|e45|3|66|556|6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (-2/15*Zeta[3]-53/30*Zeta[5]-1/90*Pi^4+28/9)/eps+(-1/6*Zeta[3]+1/450*Pi^4-19/36)/eps^2+(2/15*Zeta[3]+1/12)/eps^3-31/180/eps^4+13/180/eps^5-1/90/eps^6}
Z1[6,355] = {"e123|e45|444|556||6||", -1/12, 1/27*(2+n)^3, 14167/23040/eps-139/768/eps^2-109/384/eps^3+95/576/eps^4-1/36/eps^5}
Z1[6,356] = {"e123|e45|444|6||666||", -1/18, 1/27*(2+n)^3, -1/32/eps-41/384/eps^2+7/96/eps^3-1/72/eps^4}
Z1[6,357] = {"e123|e45|445|456||6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (-46/15*Zeta[3]^2-4/225*Pi^4*Zeta[3]+13/3*Zeta[5]+377/240*Zeta[7]+1/1134*Pi^6)/eps+(43/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z1[6,358] = {"e123|e45|445|556|6|||", -1/4, 1/729*(7*n^2+72*n+164)*(2+n), (62/15*Zeta[3]^2+3/10*Zeta[3]-88/15*Zeta[5]+13/11340*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+32/15*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z1[6,359] = {"e123|e45|445|6|6|66||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), (-12/5*Zeta[3]+7/6*Zeta[5]+1/100*Pi^4+46/45)/eps+(6/5*Zeta[3]-1/300*Pi^4-31/60)/eps^2+(-1/5*Zeta[3]+11/36)/eps^3-1/8/eps^4+1/36/eps^5-1/360/eps^6}
Z1[6,360] = {"e123|e45|4|446||666||", -1/6, 1/243*(22+5*n)*(2+n)^2, (2/3*Zeta[3]-1/720*Pi^4+2447/7680)/eps+(-1/12*Zeta[3]-27/1280)/eps^2-37/320/eps^3+23/480/eps^4-1/160/eps^5}
Z1[6,361] = {"e123|e45|4|456|6|66||", -1, 1/729*(7*n^2+72*n+164)*(2+n), (-2*Zeta[3]-11/3*Zeta[5]+7)/eps+(21/10*Zeta[3]-1313/360)/eps^2+(-1/2*Zeta[3]+47/48)/eps^3-25/144/eps^4+1/48/eps^5-1/720/eps^6}
Z1[6,362] = {"e123|e45|4|556|66|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), (-47/30*Zeta[3]+28/15*Zeta[5]+13/1800*Pi^4-11/15)/eps+(11/15*Zeta[3]-1/360*Pi^4+1/40)/eps^2+(-1/6*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z1[6,363] = {"ee11|22|33|44|55|66||", -1/64, 1/729*(2+n)^6, -1/eps^6}
Z1[6,364] = {"ee11|22|33|45|556|6||", -1/32, 1/243*(2+n)^5, -1/3/eps^4+2/3/eps^5-1/3/eps^6}
Z1[6,365] = {"ee11|22|33|45|6|666||", -1/48, 1/243*(2+n)^5, 3/8/eps^4-1/6/eps^5}
Z1[6,366] = {"ee11|22|34|445|5|66||", -1/32, 1/243*(2+n)^5, -1/3/eps^4+2/3/eps^5-1/3/eps^6}
Z1[6,367] = {"ee11|22|34|455|56|6||", -1/8, 1/729*(8+n)*(2+n)^4, (-1/2*Zeta[3]+11/12)/eps^3-13/12/eps^4+5/12/eps^5-1/12/eps^6}
Z1[6,368] = {"ee11|22|34|555|566|||", -1/48, 1/243*(2+n)^5, 3/8/eps^4-1/6/eps^5}
Z1[6,369] = {"ee11|22|34|556|556|||", -1/32, 1/729*(8+n)*(2+n)^4, (Zeta[3]-1)/eps^3+1/3/eps^4+1/3/eps^5-1/6/eps^6}
Z1[6,370] = {"ee11|22|34|5|566|66||", -1/16, 1/729*(8+n)*(2+n)^4, -7/24/eps^3+1/4/eps^4-1/12/eps^5}
Z1[6,371] = {"ee11|23|334|4|55|66||", -1/32, 1/243*(2+n)^5, -1/3/eps^4+2/3/eps^5-1/3/eps^6}
Z1[6,372] = {"ee11|23|334|5|556|6||", -1/16, 1/81*(2+n)^4, 1/15/eps^2-4/15/eps^3-1/5/eps^4+2/5/eps^5-2/15/eps^6}
Z1[6,373] = {"ee11|23|334|5|6|666||", -1/24, 1/81*(2+n)^4, -157/640/eps^2+11/240/eps^3+7/40/eps^4-1/15/eps^5}
Z1[6,374] = {"ee11|23|344|45|5|66||", -1/8, 1/729*(8+n)*(2+n)^4, (-1/2*Zeta[3]+11/12)/eps^3-13/12/eps^4+5/12/eps^5-1/12/eps^6}
Z1[6,375] = {"ee11|23|344|55|56|6||", -1/16, 1/729*(n^2+6*n+20)*(2+n)^3, (-1/150*Pi^4+8/15)/eps^2+(3/5*Zeta[3]-3/10)/eps^3-7/30/eps^4+1/6/eps^5-1/30/eps^6}
Z1[6,376] = {"ee11|23|344|56|55|6||", -1/8, 1/729*(n^2+6*n+20)*(2+n)^3, (-1/150*Pi^4+8/15)/eps^2+(3/5*Zeta[3]-3/10)/eps^3-7/30/eps^4+1/6/eps^5-1/30/eps^6}
Z1[6,377] = {"ee11|23|345|45|56|6||", -1/8, 1/729*(22+5*n)*(2+n)^3, (-7/5*Zeta[3]+8/5*Zeta[5]-1/100*Pi^4)/eps^2+(12/5*Zeta[3]+1/75*Pi^4)/eps^3-6/5/eps^4*Zeta[3]}
Z1[6,378] = {"ee11|23|345|46|55|6||", -1/4, 1/729*(22+5*n)*(2+n)^3, (3/2*Zeta[3]+1/600*Pi^4-73/30)/eps^2+(-9/10*Zeta[3]+9/4)/eps^3-3/4/eps^4+3/20/eps^5-1/60/eps^6}
Z1[6,379] = {"ee11|23|345|46||666||", -1/24, 1/81*(2+n)^4, 215/192/eps^2-25/24/eps^3+7/24/eps^4-1/30/eps^5}
Z1[6,380] = {"ee11|23|444|455||66||", -1/48, 1/243*(2+n)^5, 3/8/eps^4-1/6/eps^5}
Z1[6,381] = {"ee11|23|444|555|6|6||", -1/144, 1/81*(2+n)^4, 5/192/eps^2+3/40/eps^3-1/30/eps^4}
Z1[6,382] = {"ee11|23|444|556|5|6||", -1/24, 1/81*(2+n)^4, -157/640/eps^2+11/240/eps^3+7/40/eps^4-1/15/eps^5}
Z1[6,383] = {"ee11|23|445|445||66||", -1/32, 1/729*(8+n)*(2+n)^4, (Zeta[3]-1)/eps^3+1/3/eps^4+1/3/eps^5-1/6/eps^6}
Z1[6,384] = {"ee11|23|445|455|6|6||", -1/16, 1/729*(22+5*n)*(2+n)^3, (-1/5*Zeta[3]-1/300*Pi^4+8/15)/eps^2+(-1/5*Zeta[3]-3/10)/eps^3-7/30/eps^4+1/6/eps^5-1/30/eps^6}
Z1[6,385] = {"ee11|23|445|456|5|6||", -1/4, 1/729*(22+5*n)*(2+n)^3, (3/2*Zeta[3]+1/600*Pi^4-73/30)/eps^2+(-9/10*Zeta[3]+9/4)/eps^3-3/4/eps^4+3/20/eps^5-1/60/eps^6}
Z1[6,386] = {"ee11|23|445|466|6|6||", -1/8, 1/729*(22+5*n)*(2+n)^3, (-11/10*Zeta[3]+1/600*Pi^4+7/5)/eps^2+(1/10*Zeta[3]-29/60)/eps^3-17/60/eps^4+13/60/eps^5-1/20/eps^6}
Z1[6,387] = {"ee11|23|445|566|66|||", -1/32, 1/729*(n^2+6*n+20)*(2+n)^3, (-3/5*Zeta[3]+1/75*Pi^4-7/10)/eps^2+(-1/5*Zeta[3]-1/5)/eps^3+1/5/eps^4+1/5/eps^5-1/10/eps^6}
Z1[6,388] = {"ee11|23|445|566||66||", -1/16, 1/729*(8+n)*(2+n)^4, -7/24/eps^3+1/4/eps^4-1/12/eps^5}
Z1[6,389] = {"ee11|23|456|456||66||", -1/16, 1/729*(22+5*n)*(2+n)^3, (-14/5*Zeta[3]-1/300*Pi^4+101/30)/eps^2+(9/5*Zeta[3]-13/15)/eps^3-2/5/eps^4+1/5/eps^5-1/30/eps^6}
Z1[6,390] = {"ee11|23|4|445|6|666||", -1/24, 1/81*(2+n)^4, -857/1920/eps^2+13/80/eps^3-1/60/eps^4}
Z1[6,391] = {"ee11|23|4|455|66|66||", -1/16, 1/729*(n^2+6*n+20)*(2+n)^3, (3/20*Zeta[3]-81/320)/eps^2-1/20/eps^3+3/20/eps^4-1/20/eps^5}
Z1[6,392] = {"ee11|23|4|456|56|66||", -1/8, 1/729*(22+5*n)*(2+n)^3, (2/5*Zeta[3]+193/960)/eps^2-19/60/eps^3+7/60/eps^4-1/60/eps^5}
Z1[6,393] = {"ee11|23|4|555|666|6||", -1/72, 1/81*(2+n)^4, 5/192/eps^2+3/40/eps^3-1/30/eps^4}
Z1[6,394] = {"ee11|23|4|556|566|6||", -1/8, 1/729*(22+5*n)*(2+n)^3, (-2/5*Zeta[3]+25/24)/eps^2-8/15/eps^3+1/6/eps^4-1/30/eps^5}
Z1[6,395] = {"ee12|223|3|44|55|66||", -1/32, 1/243*(2+n)^5, -1/3/eps^4+2/3/eps^5-1/3/eps^6}
Z1[6,396] = {"ee12|223|3|45|556|6||", -1/16, 1/81*(2+n)^4, -1/9/eps^2+4/9/eps^3-2/3/eps^4+4/9/eps^5-1/9/eps^6}
Z1[6,397] = {"ee12|223|3|45|6|666||", -1/24, 1/81*(2+n)^4, 1/8/eps^2-11/36/eps^3+17/72/eps^4-1/18/eps^5}
Z1[6,398] = {"ee12|223|4|445|5|66||", -1/16, 1/81*(2+n)^4, 1/15/eps^2-4/15/eps^3-1/5/eps^4+2/5/eps^5-2/15/eps^6}
Z1[6,399] = {"ee12|223|4|455|56|6||", -1/4, 1/243*(8+n)*(2+n)^3, (2/15*Zeta[3]+7/60*Zeta[5]+1/900*Pi^4-83/180)/eps+(1/6*Zeta[3]-1/720*Pi^4+179/360)/eps^2+(-1/12*Zeta[3]+31/90)/eps^3-91/180/eps^4+37/180/eps^5-13/360/eps^6}
Z1[6,400] = {"ee12|223|4|555|566|||", -1/24, 1/81*(2+n)^4, -157/640/eps^2+11/240/eps^3+7/40/eps^4-1/15/eps^5}
Z1[6,401] = {"ee12|223|4|556|556|||", -1/16, 1/243*(8+n)*(2+n)^3, (-1/30*Zeta[3]-7/15*Zeta[5]-1/300*Pi^4+31/36)/eps+(1/180*Pi^4-91/180)/eps^2+(-1/6*Zeta[3]-23/90)/eps^3-1/90/eps^4+13/60/eps^5-13/180/eps^6}
Z1[6,402] = {"ee12|223|4|5|566|66||", -1/8, 1/243*(8+n)*(2+n)^3, (2/15*Zeta[3]+1/3600*Pi^4+685/1152)/eps+(-1/12*Zeta[3]-197/720)/eps^2-37/360/eps^3+23/180/eps^4-13/360/eps^5}
Z1[6,403] = {"ee12|233|34|4|55|66||", -1/8, 1/729*(8+n)*(2+n)^4, (-1/2*Zeta[3]+11/12)/eps^3-13/12/eps^4+5/12/eps^5-1/12/eps^6}
Z1[6,404] = {"ee12|233|34|5|556|6||", -1/4, 1/243*(8+n)*(2+n)^3, (2/15*Zeta[3]+7/60*Zeta[5]+1/900*Pi^4-83/180)/eps+(1/6*Zeta[3]-1/720*Pi^4+179/360)/eps^2+(-1/12*Zeta[3]+31/90)/eps^3-91/180/eps^4+37/180/eps^5-13/360/eps^6}
Z1[6,405] = {"ee12|233|34|5|666|6||", -1/12, 1/243*(8+n)*(2+n)^3, (1/4*Zeta[3]-1/1440*Pi^4-757/11520)/eps+(-1/24*Zeta[3]+59/320)/eps^2-289/1440/eps^3+11/120/eps^4-13/720/eps^5}
Z1[6,406] = {"ee12|233|34|5|6|666||", -1/12, 1/243*(8+n)*(2+n)^3, (1/4*Zeta[3]-1/1440*Pi^4-757/11520)/eps+(-1/24*Zeta[3]+59/320)/eps^2-289/1440/eps^3+11/120/eps^4-13/720/eps^5}
Z1[6,407] = {"ee12|233|44|45|5|66||", -1/16, 1/729*(n^2+6*n+20)*(2+n)^3, (-1/150*Pi^4+8/15)/eps^2+(3/5*Zeta[3]-3/10)/eps^3-7/30/eps^4+1/6/eps^5-1/30/eps^6}
Z1[6,408] = {"ee12|233|44|55|56|6||", -1/8, 1/729*(n^3+8*n^2+24*n+48)*(2+n)^2, (7/15*Zeta[3]-Zeta[5]+1/900*Pi^4+11/30)/eps+(-1/3*Zeta[3]+7/900*Pi^4-7/30)/eps^2+(-1/30*Zeta[3]+1/60)/eps^3-7/60/eps^4+1/12/eps^5-1/60/eps^6}
Z1[6,409] = {"ee12|233|45|44|5|66||", -1/8, 1/729*(n^2+6*n+20)*(2+n)^3, (-1/150*Pi^4+8/15)/eps^2+(3/5*Zeta[3]-3/10)/eps^3-7/30/eps^4+1/6/eps^5-1/30/eps^6}
Z1[6,410] = {"ee12|233|45|45|56|6||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), (-9/10*Zeta[3]^2+19/10*Zeta[3]-17/10*Zeta[5]+1/945*Pi^6+1/200*Pi^4)/eps+(-29/10*Zeta[3]+1/10*Zeta[5]-1/600*Pi^4)/eps^2+(7/5*Zeta[3]-1/300*Pi^4)/eps^3-1/5/eps^4*Zeta[3]}
Z1[6,411] = {"ee12|233|45|46|55|6||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), (-3/5*Zeta[3]+33/20*Zeta[5]+1/150*Pi^4-17/12)/eps+(-1/1200*Pi^4+77/120)/eps^2+(-1/20*Zeta[3]+17/60)/eps^3-7/30/eps^4+1/15/eps^5-1/120/eps^6}
Z1[6,412] = {"ee12|233|45|46|66|6||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), (-3/5*Zeta[3]+33/20*Zeta[5]+1/150*Pi^4-17/12)/eps+(-1/1200*Pi^4+77/120)/eps^2+(-1/20*Zeta[3]+17/60)/eps^3-7/30/eps^4+1/15/eps^5-1/120/eps^6}
Z1[6,413] = {"ee12|233|45|46||666||", -1/12, 1/243*(8+n)*(2+n)^3, (1/10*Zeta[3]-1/800*Pi^4+457/768)/eps+(1/8*Zeta[3]-35/128)/eps^2-13/96/eps^3+1/12/eps^4-1/80/eps^5}
Z1[6,414] = {"ee12|233|45|66|5|66||", -1/8, 1/729*(n^3+8*n^2+24*n+48)*(2+n)^2, (7/15*Zeta[3]-Zeta[5]+1/900*Pi^4+11/30)/eps+(-1/3*Zeta[3]+7/900*Pi^4-7/30)/eps^2+(-1/30*Zeta[3]+1/60)/eps^3-7/60/eps^4+1/12/eps^5-1/60/eps^6}
Z1[6,415] = {"ee12|234|34|45|5|66||", -1/8, 1/729*(22+5*n)*(2+n)^3, (-7/5*Zeta[3]+8/5*Zeta[5]-1/100*Pi^4)/eps^2+(12/5*Zeta[3]+1/75*Pi^4)/eps^3-6/5/eps^4*Zeta[3]}
Z1[6,416] = {"ee12|234|34|55|56|6||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), (-9/10*Zeta[3]^2+19/10*Zeta[3]-17/10*Zeta[5]+1/945*Pi^6+1/200*Pi^4)/eps+(-29/10*Zeta[3]+1/10*Zeta[5]-1/600*Pi^4)/eps^2+(7/5*Zeta[3]-1/300*Pi^4)/eps^3-1/5/eps^4*Zeta[3]}
Z1[6,417] = {"ee12|234|35|44|5|66||", -1/4, 1/729*(22+5*n)*(2+n)^3, (3/2*Zeta[3]+1/600*Pi^4-73/30)/eps^2+(-9/10*Zeta[3]+9/4)/eps^3-3/4/eps^4+3/20/eps^5-1/60/eps^6}
Z1[6,418] = {"ee12|234|35|45|56|6||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, (-1/5*Zeta[3]^2-1/450*Pi^4*Zeta[3]+7/3*Zeta[5]-67/20*Zeta[7]+1/378*Pi^6)/eps+(1/3*Zeta[3]^2-5*Zeta[5]-5/1134*Pi^6)/eps^2+10/3/eps^3*Zeta[5]}
Z1[6,419] = {"ee12|234|35|46|55|6||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, (23/30*Zeta[3]^2+19/10*Zeta[3]-101/30*Zeta[5]+1/5670*Pi^6+1/200*Pi^4)/eps+(-29/10*Zeta[3]+53/30*Zeta[5]-1/600*Pi^4)/eps^2+(7/5*Zeta[3]-1/300*Pi^4)/eps^3-1/5/eps^4*Zeta[3]}
Z1[6,420] = {"ee12|234|35|46|66|6||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, (-11/2*Zeta[3]-19/60*Zeta[5]-1/600*Pi^4+1207/180)/eps+(5/2*Zeta[3]-1/400*Pi^4-1921/360)/eps^2+(-3/20*Zeta[3]+29/18)/eps^3-11/36/eps^4+7/180/eps^5-1/360/eps^6}
Z1[6,421] = {"ee12|234|35|46||666||", -1/6, 1/243*(8+n)*(2+n)^3, (7/12*Zeta[3]-1/1440*Pi^4-30337/11520)/eps+(-1/24*Zeta[3]+283/128)/eps^2-61/96/eps^3+7/72/eps^4-1/144/eps^5}
Z1[6,422] = {"ee12|234|35|66|555|||", -1/24, 1/81*(2+n)^4, 215/192/eps^2-25/24/eps^3+7/24/eps^4-1/30/eps^5}
Z1[6,423] = {"ee12|234|35|66|5|66||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), (1/15*Zeta[3]-31/15*Zeta[5]+1/100*Pi^4+91/90)/eps+(-7/900*Pi^4-19/45)/eps^2+(1/30*Zeta[3]+13/36)/eps^3-7/36/eps^4+1/20/eps^5-1/180/eps^6}
Z1[6,424] = {"ee12|234|35||566|66||", -1/8, 1/243*(8+n)*(2+n)^3, (-11/30*Zeta[3]-1/1800*Pi^4-7157/2880)/eps+(1/6*Zeta[3]+133/72)/eps^2-41/72/eps^3+1/9/eps^4-1/90/eps^5}
Z1[6,425] = {"ee12|234|56|455|56|||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, (-79/30*Zeta[3]-127/60*Zeta[5]-1/360*Pi^4+1207/180)/eps+(17/6*Zeta[3]+11/3600*Pi^4-1921/360)/eps^2+(-49/60*Zeta[3]+29/18)/eps^3-11/36/eps^4+7/180/eps^5-1/360/eps^6}
Z1[6,426] = {"ee12|234|56|4|56|66||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), (17/5*Zeta[3]+53/30*Zeta[5]+7/450*Pi^4-35/6)/eps+(-11/3*Zeta[3]-7/1800*Pi^4+491/180)/eps^2+(23/30*Zeta[3]+4/45)/eps^3-7/30/eps^4+1/18/eps^5-1/180/eps^6}
Z1[6,427] = {"ee12|333|344||55|66||", -1/48, 1/243*(2+n)^5, 3/8/eps^4-1/6/eps^5}
Z1[6,428] = {"ee12|333|345||556|6||", -1/24, 1/81*(2+n)^4, 1/8/eps^2-11/36/eps^3+17/72/eps^4-1/18/eps^5}
Z1[6,429] = {"ee12|333|345||6|666||", -1/36, 1/81*(2+n)^4, -9/64/eps^2+1/8/eps^3-1/36/eps^4}
Z1[6,430] = {"ee12|333|444|5|5|66||", -1/144, 1/81*(2+n)^4, 5/192/eps^2+3/40/eps^3-1/30/eps^4}
Z1[6,431] = {"ee12|333|445|4|5|66||", -1/24, 1/81*(2+n)^4, -157/640/eps^2+11/240/eps^3+7/40/eps^4-1/15/eps^5}
Z1[6,432] = {"ee12|333|445|5|56|6||", -1/12, 1/243*(8+n)*(2+n)^3, (1/4*Zeta[3]-1/1440*Pi^4-757/11520)/eps+(-1/24*Zeta[3]+59/320)/eps^2-289/1440/eps^3+11/120/eps^4-13/720/eps^5}
Z1[6,433] = {"ee12|333|445|6|55|6||", -1/24, 1/243*(8+n)*(2+n)^3, (-1/24*Zeta[3]-5/144)/eps-1/32/eps^2+19/360/eps^3-13/720/eps^4}
Z1[6,434] = {"ee12|333|445|6|66|6||", -1/24, 1/243*(8+n)*(2+n)^3, (-11/30*Zeta[3]+7/3600*Pi^4-201/640)/eps+(-1/12*Zeta[3]-139/1440)/eps^2+17/240/eps^3+31/360/eps^4-13/360/eps^5}
Z1[6,435] = {"ee12|333|445|6||666||", -1/72, 1/81*(2+n)^4, 5/192/eps^2+3/40/eps^3-1/30/eps^4}
Z1[6,436] = {"ee12|333|456|4|55|6||", -1/12, 1/243*(8+n)*(2+n)^3, (1/4*Zeta[3]-1/1440*Pi^4-757/11520)/eps+(-1/24*Zeta[3]+59/320)/eps^2-289/1440/eps^3+11/120/eps^4-13/720/eps^5}
Z1[6,437] = {"ee12|334|334||55|66||", -1/32, 1/729*(8+n)*(2+n)^4, (Zeta[3]-1)/eps^3+1/3/eps^4+1/3/eps^5-1/6/eps^6}
Z1[6,438] = {"ee12|334|335||556|6||", -1/16, 1/243*(8+n)*(2+n)^3, (-1/30*Zeta[3]-7/15*Zeta[5]-1/300*Pi^4+31/36)/eps+(1/180*Pi^4-91/180)/eps^2+(-1/6*Zeta[3]-23/90)/eps^3-1/90/eps^4+13/60/eps^5-13/180/eps^6}
Z1[6,439] = {"ee12|334|335||6|666||", -1/24, 1/243*(8+n)*(2+n)^3, (-11/30*Zeta[3]+7/3600*Pi^4-201/640)/eps+(-1/12*Zeta[3]-139/1440)/eps^2+17/240/eps^3+31/360/eps^4-13/360/eps^5}
Z1[6,440] = {"ee12|334|344|5|5|66||", -1/16, 1/729*(22+5*n)*(2+n)^3, (-1/5*Zeta[3]-1/300*Pi^4+8/15)/eps^2+(-1/5*Zeta[3]-3/10)/eps^3-7/30/eps^4+1/6/eps^5-1/30/eps^6}
Z1[6,441] = {"ee12|334|345|4|5|66||", -1/4, 1/729*(22+5*n)*(2+n)^3, (3/2*Zeta[3]+1/600*Pi^4-73/30)/eps^2+(-9/10*Zeta[3]+9/4)/eps^3-3/4/eps^4+3/20/eps^5-1/60/eps^6}
Z1[6,442] = {"ee12|334|345|5|56|6||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, (23/30*Zeta[3]^2+19/10*Zeta[3]-101/30*Zeta[5]+1/5670*Pi^6+1/200*Pi^4)/eps+(-29/10*Zeta[3]+53/30*Zeta[5]-1/600*Pi^4)/eps^2+(7/5*Zeta[3]-1/300*Pi^4)/eps^3-1/5/eps^4*Zeta[3]}
Z1[6,443] = {"ee12|334|345|6|55|6||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, (14/15*Zeta[3]-13/60*Zeta[5]+1/180*Pi^4-17/12)/eps+(2/15*Zeta[3]-11/3600*Pi^4+77/120)/eps^2+(-11/60*Zeta[3]+17/60)/eps^3-7/30/eps^4+1/15/eps^5-1/120/eps^6}
Z1[6,444] = {"ee12|334|345|6|66|6||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, (-17/10*Zeta[3]+31/30*Zeta[5]+1/200*Pi^4+91/90)/eps+(3/2*Zeta[3]-1/200*Pi^4-19/45)/eps^2+(-3/10*Zeta[3]+13/36)/eps^3-7/36/eps^4+1/20/eps^5-1/180/eps^6}
Z1[6,445] = {"ee12|334|345|6||666||", -1/12, 1/243*(8+n)*(2+n)^3, (-11/12*Zeta[3]+1/720*Pi^4+9709/5760)/eps+(1/12*Zeta[3]-47/96)/eps^2-13/48/eps^3+5/36/eps^4-7/360/eps^5}
Z1[6,446] = {"ee12|334|355|4|56|6||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), (-3/5*Zeta[3]+33/20*Zeta[5]+1/150*Pi^4-17/12)/eps+(-1/1200*Pi^4+77/120)/eps^2+(-1/20*Zeta[3]+17/60)/eps^3-7/30/eps^4+1/15/eps^5-1/120/eps^6}
Z1[6,447] = {"ee12|334|355|5|566|||", -1/8, 1/729*(22+5*n)*(2+n)^3, (-11/10*Zeta[3]+1/600*Pi^4+7/5)/eps^2+(1/10*Zeta[3]-29/60)/eps^3-17/60/eps^4+13/60/eps^5-1/20/eps^6}
Z1[6,448] = {"ee12|334|355|6|556|||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), (1/5*Zeta[3]-2/5*Zeta[5]-1/300*Pi^4+11/30)/eps+(3/5*Zeta[3]+1/300*Pi^4-7/30)/eps^2+(-3/10*Zeta[3]+1/60)/eps^3-7/60/eps^4+1/12/eps^5-1/60/eps^6}
Z1[6,449] = {"ee12|334|355|6|666|||", -1/24, 1/81*(2+n)^4, -857/1920/eps^2+13/80/eps^3-1/60/eps^4}
Z1[6,450] = {"ee12|334|355|6|6|66||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), (-2/15*Zeta[3]+23/15*Zeta[5]-1/150*Pi^4-28/45)/eps+(-1/5*Zeta[3]+1/450*Pi^4+11/18)/eps^2+(2/15*Zeta[3]-29/90)/eps^3-7/90/eps^4+1/10/eps^5-1/45/eps^6}
Z1[6,451] = {"ee12|334|356|4|55|6||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), (-3/5*Zeta[3]+33/20*Zeta[5]+1/150*Pi^4-17/12)/eps+(-1/1200*Pi^4+77/120)/eps^2+(-1/20*Zeta[3]+17/60)/eps^3-7/30/eps^4+1/15/eps^5-1/120/eps^6}
Z1[6,452] = {"ee12|334|356|5|556|||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, (-13/3*Zeta[3]+64/15*Zeta[5]+1/300*Pi^4+91/90)/eps+(2*Zeta[3]-7/900*Pi^4-19/45)/eps^2+(1/30*Zeta[3]+13/36)/eps^3-7/36/eps^4+1/20/eps^5-1/180/eps^6}
Z1[6,453] = {"ee12|334|356|5|666|||", -1/12, 1/243*(8+n)*(2+n)^3, (1/10*Zeta[3]-1/800*Pi^4+457/768)/eps+(1/8*Zeta[3]-35/128)/eps^2-13/96/eps^3+1/12/eps^4-1/80/eps^5}
Z1[6,454] = {"ee12|334|356|5|6|66||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, (73/30*Zeta[3]+9/5*Zeta[5]-1/450*Pi^4-779/180)/eps+(1/15*Zeta[3]-1/450*Pi^4+259/180)/eps^2+(-2/15*Zeta[3]+83/180)/eps^3-61/180/eps^4+4/45/eps^5-1/90/eps^6}
Z1[6,455] = {"ee12|334|455|44||66||", -1/16, 1/729*(8+n)*(2+n)^4, -7/24/eps^3+1/4/eps^4-1/12/eps^5}
Z1[6,456] = {"ee12|334|455|45|6|6||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, (14/15*Zeta[3]-13/60*Zeta[5]+1/180*Pi^4-17/12)/eps+(2/15*Zeta[3]-11/3600*Pi^4+77/120)/eps^2+(-11/60*Zeta[3]+17/60)/eps^3-7/30/eps^4+1/15/eps^5-1/120/eps^6}
Z1[6,457] = {"ee12|334|455|46|5|6||", -1/8, 1/729*(n^2+20*n+60)*(2+n)^2, (-5/3*Zeta[3]+9/10*Zeta[5]-1/300*Pi^4+23/30)/eps+(-1/5*Zeta[3]+1/1800*Pi^4-17/60)/eps^2+(1/30*Zeta[3]+1/5)/eps^3-7/30/eps^4+1/10/eps^5-1/60/eps^6}
Z1[6,458] = {"ee12|334|455|55|66|||", -1/32, 1/729*(n^2+6*n+20)*(2+n)^3, (-3/5*Zeta[3]+1/75*Pi^4-7/10)/eps^2+(-1/5*Zeta[3]-1/5)/eps^3+1/5/eps^4+1/5/eps^5-1/10/eps^6}
Z1[6,459] = {"ee12|334|455|66||66||", -1/32, 1/729*(n^3+8*n^2+24*n+48)*(2+n)^2, (-8/15*Zeta[3]+2*Zeta[5]-2/225*Pi^4-8/15)/eps+(4/15*Zeta[3]-1/450*Pi^4-2/15)/eps^2+(-2/15*Zeta[3]-2/15)/eps^3+2/15/eps^4+2/15/eps^5-1/15/eps^6}
Z1[6,460] = {"ee12|334|455||66|66||", -1/16, 1/729*(n^2+6*n+20)*(2+n)^3, (3/20*Zeta[3]-81/320)/eps^2-1/20/eps^3+3/20/eps^4-1/20/eps^5}
Z1[6,461] = {"ee12|334|456|45|5|6||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, (-11/2*Zeta[3]-19/60*Zeta[5]-1/600*Pi^4+1207/180)/eps+(5/2*Zeta[3]-1/400*Pi^4-1921/360)/eps^2+(-3/20*Zeta[3]+29/18)/eps^3-11/36/eps^4+7/180/eps^5-1/360/eps^6}
Z1[6,462] = {"ee12|334|456|55|56|||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), (1/15*Zeta[3]-31/15*Zeta[5]+1/100*Pi^4+91/90)/eps+(-7/900*Pi^4-19/45)/eps^2+(1/30*Zeta[3]+13/36)/eps^3-7/36/eps^4+1/20/eps^5-1/180/eps^6}
Z1[6,463] = {"ee12|334|456|56|55|||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, (109/30*Zeta[3]-31/12*Zeta[5]-1/200*Pi^4-277/180)/eps+(-19/10*Zeta[3]+19/3600*Pi^4+451/360)/eps^2+(19/60*Zeta[3]-29/90)/eps^3-23/180/eps^4+1/12/eps^5-1/72/eps^6}
Z1[6,464] = {"ee12|334|456|56||66||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), (-3/5*Zeta[3]-53/15*Zeta[5]-4/225*Pi^4+31/6)/eps+(-1/15*Zeta[3]+1/225*Pi^4-8/9)/eps^2+(4/15*Zeta[3]-8/45)/eps^3-1/5/eps^4+11/90/eps^5-1/45/eps^6}
Z1[6,465] = {"ee12|334|456||56|66||", -1/8, 1/729*(22+5*n)*(2+n)^3, (2/5*Zeta[3]+193/960)/eps^2-19/60/eps^3+7/60/eps^4-1/60/eps^5}
Z1[6,466] = {"ee12|334|556|44|5|6||", -1/8, 1/243*(8+n)*(2+n)^3, (2/15*Zeta[3]+1/3600*Pi^4+685/1152)/eps+(-1/12*Zeta[3]-197/720)/eps^2-37/360/eps^3+23/180/eps^4-13/360/eps^5}
Z1[6,467] = {"ee12|334|556|45|56|||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, (73/30*Zeta[3]+9/5*Zeta[5]-1/450*Pi^4-779/180)/eps+(1/15*Zeta[3]-1/450*Pi^4+259/180)/eps^2+(-2/15*Zeta[3]+83/180)/eps^3-61/180/eps^4+4/45/eps^5-1/90/eps^6}
Z1[6,468] = {"ee12|334|556|46|55|||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), (11/10*Zeta[3]-8/5*Zeta[5]-1/75*Pi^4+79/60)/eps+(1/5*Zeta[3]+1/60)/eps^2-1/4/eps^3-7/60/eps^4+2/15/eps^5-1/30/eps^6}
Z1[6,469] = {"ee12|334|556||566|6||", -1/8, 1/729*(22+5*n)*(2+n)^3, (-2/5*Zeta[3]+25/24)/eps^2-8/15/eps^3+1/6/eps^4-1/30/eps^5}
Z1[6,470] = {"ee12|345|345|44||66||", -1/16, 1/729*(22+5*n)*(2+n)^3, (-14/5*Zeta[3]-1/300*Pi^4+101/30)/eps^2+(9/5*Zeta[3]-13/15)/eps^3-2/5/eps^4+1/5/eps^5-1/30/eps^6}
Z1[6,471] = {"ee12|345|345|45|6|6||", -1/4, 1/243*(22+5*n)*(2+n)^2, (-7/5*Zeta[3]^2-7/450*Pi^4*Zeta[3]+7/3*Zeta[5]-13/30*Zeta[7]+1/378*Pi^6)/eps+(7/3*Zeta[3]^2-5*Zeta[5]-5/1134*Pi^6)/eps^2+10/3/eps^3*Zeta[5]}
Z1[6,472] = {"ee12|345|345||66|66||", -1/16, 1/729*(2+n)^2*(3*n^2+22*n+56), (16/3*Zeta[3]+76/15*Zeta[5]-488/45)/eps+(-28/5*Zeta[3]+1/225*Pi^4+268/45)/eps^2+(19/15*Zeta[3]-53/45)/eps^3-1/45/eps^4+1/15/eps^5-1/90/eps^6}
Z1[6,473] = {"ee12|345|346|45|5|6||", -1/2, 1/243*(22+5*n)*(2+n)^2, (7/10*Zeta[3]^2+9/2*Zeta[3]-161/30*Zeta[5]-2/945*Pi^6+7/360*Pi^4)/eps+(-9/2*Zeta[3]+23/6*Zeta[5]-7/360*Pi^4)/eps^2+(5/3*Zeta[3]+1/180*Pi^4)/eps^3-1/3/eps^4*Zeta[3]}
Z1[6,474] = {"ee12|345|346|55|56|||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, (-79/30*Zeta[3]-127/60*Zeta[5]-1/360*Pi^4+1207/180)/eps+(17/6*Zeta[3]+11/3600*Pi^4-1921/360)/eps^2+(-49/60*Zeta[3]+29/18)/eps^3-11/36/eps^4+7/180/eps^5-1/360/eps^6}
Z1[6,475] = {"ee12|345|346||56|66||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, (163/30*Zeta[3]+46/15*Zeta[5]-1/180*Pi^4-1429/180)/eps+(-32/15*Zeta[3]+7/900*Pi^4+221/180)/eps^2+(-1/30*Zeta[3]+77/90)/eps^3-31/90/eps^4+11/180/eps^5-1/180/eps^6}
Z1[6,476] = {"ee12|3|334|5|566|66||", -1/8, 1/243*(8+n)*(2+n)^3, (1/30*Zeta[3]+677/720)/eps-83/240/eps^2+11/180/eps^3-1/180/eps^4}
Z1[6,477] = {"ee12|3|344|45|6|666||", -1/12, 1/243*(8+n)*(2+n)^3, (1/24*Zeta[3]+31/160)/eps-103/480/eps^2+19/240/eps^3-7/720/eps^4}
Z1[6,478] = {"ee12|3|344|55|66|66||", -1/16, 1/729*(n^3+8*n^2+24*n+48)*(2+n)^2, (1/10*Zeta[3]+1/450*Pi^4-103/480)/eps+(-1/15*Zeta[3]-1/30)/eps^2-1/30/eps^3+1/10/eps^4-1/30/eps^5}
Z1[6,479] = {"ee12|3|344|56|56|66||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), (-53/120*Zeta[3]+1/720*Pi^4-11/2880)/eps+(2/15*Zeta[3]+1/12)/eps^2-31/180/eps^3+13/180/eps^4-1/90/eps^5}
Z1[6,480] = {"ee12|3|345|44|6|666||", -1/12, 1/243*(8+n)*(2+n)^3, (1/24*Zeta[3]+31/160)/eps-103/480/eps^2+19/240/eps^3-7/720/eps^4}
Z1[6,481] = {"ee12|3|345|45|66|66||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), (-7/3*Zeta[3]+1/1800*Pi^4+2293/960)/eps+(19/30*Zeta[3]-97/180)/eps^2-1/20/eps^3+7/180/eps^4-1/180/eps^5}
Z1[6,482] = {"ee12|3|345|46|56|66||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, (-11/20*Zeta[3]+1/720*Pi^4-2401/5760)/eps+(-1/60*Zeta[3]+19/30)/eps^2-37/180/eps^3+1/30/eps^4-1/360/eps^5}
Z1[6,483] = {"ee12|3|345|66|556|6||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), (-53/120*Zeta[3]+1/720*Pi^4-11/2880)/eps+(2/15*Zeta[3]+1/12)/eps^2-31/180/eps^3+13/180/eps^4-1/90/eps^5}
Z1[6,484] = {"ee12|3|444|556|6|66||", -1/24, 1/243*(8+n)*(2+n)^3, (-1/24*Zeta[3]-5/144)/eps-1/32/eps^2+19/360/eps^3-13/720/eps^4}
Z1[6,485] = {"ee12|3|445|446||666||", -1/24, 1/243*(8+n)*(2+n)^3, (-3/40*Zeta[3]-17/60)/eps-7/160/eps^2+3/40/eps^3-1/80/eps^4}
Z1[6,486] = {"ee12|3|445|456|6|66||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, (43/60*Zeta[3]+1/1200*Pi^4-8369/5760)/eps+(-1/4*Zeta[3]+109/180)/eps^2-19/90/eps^3+11/180/eps^4-1/120/eps^5}
Z1[6,487] = {"ee12|3|445|466|5|66||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), (13/120*Zeta[3]-1/450*Pi^4-9/128)/eps+(1/60*Zeta[3]+31/180)/eps^2-1/5/eps^3+17/180/eps^4-7/360/eps^5}
Z1[6,488] = {"ee12|3|445|556|66|6||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), (13/120*Zeta[3]-1/450*Pi^4-9/128)/eps+(1/60*Zeta[3]+31/180)/eps^2-1/5/eps^3+17/180/eps^4-7/360/eps^5}
Z1[6,489] = {"ee12|3|445|566|56|6||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, (37/30*Zeta[3]-1/450*Pi^4-61/36)/eps+(-2/15*Zeta[3]+13/12)/eps^2-67/180/eps^3+1/12/eps^4-1/90/eps^5}
Z1[6,490] = {"ee12|3|445|666|55|6||", -1/24, 1/243*(8+n)*(2+n)^3, (-1/24*Zeta[3]-5/144)/eps-1/32/eps^2+19/360/eps^3-13/720/eps^4}
Z1[6,491] = {"ee12|3|456|445|6|66||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, (43/60*Zeta[3]+1/1200*Pi^4-8369/5760)/eps+(-1/4*Zeta[3]+109/180)/eps^2-19/90/eps^3+11/180/eps^4-1/120/eps^5}
Z1[6,492] = {"ee12|3|456|456|56|6||", -1/6, 1/243*(22+5*n)*(2+n)^2, (-19/20*Zeta[3]+1/5*Zeta[5]-1/75*Pi^4)/eps+(Zeta[3]+1/180*Pi^4)/eps^2-1/3/eps^3*Zeta[3]}


(* Contributions to the counterterm Z_2 *)

(* 0 graphs with 1 loop(s): *)
Zcounts[2,1] = 0


(* 1 graphs with 2 loop(s): *)
Zcounts[2,2] = 1

Z2[2,1] = {"e111|e|", 1/6, 2/3+1/3*n, -1/4/eps}

(* 1 graphs with 3 loop(s): *)
Zcounts[2,3] = 1

Z2[3,1] = {"e112|22|e|", 1/4, 1/27*(8+n)*(2+n), -1/12/eps+1/6/eps^2}

(* 4 graphs with 4 loop(s): *)
Zcounts[2,4] = 4

Z2[4,1] = {"e112|23|33|e|", 1/4, 1/81*(22+5*n)*(2+n), -1/3/eps+1/6/eps^2-1/12/eps^3}
Z2[4,2] = {"e112|33|e33||", 1/8, 1/81*(n^2+6*n+20)*(2+n), 5/32/eps+1/16/eps^2-1/8/eps^3}
Z2[4,3] = {"e112|e3|333||", 1/12, 1/9*(2+n)^2, 5/32/eps-1/32/eps^2}
Z2[4,4] = {"e123|e23|33||", 1/4, 1/81*(22+5*n)*(2+n), -13/96/eps+7/48/eps^2-1/24/eps^3}

(* 11 graphs with 5 loop(s): *)
Zcounts[2,5] = 11

Z2[5,1] = {"e112|23|34|44|e|", 1/4, 1/243*(n^2+20*n+60)*(2+n), -7/15/eps+11/30/eps^2-2/15/eps^3+1/30/eps^4}
Z2[5,2] = {"e112|23|44|e44||", 1/4, 1/243*(2+n)*(3*n^2+22*n+56), (-3/20*Zeta[3]+137/960)/eps+11/160/eps^2-9/80/eps^3+7/120/eps^4}
Z2[5,3] = {"e112|23|e4|444||", 1/6, 1/81*(8+n)*(2+n)^2, 7/128/eps-23/240/eps^2+11/480/eps^3}
Z2[5,4] = {"e112|33|444|e4||", 1/24, 1/81*(8+n)*(2+n)^2, -149/960/eps-17/240/eps^2+7/240/eps^3}
Z2[5,5] = {"e112|33|e44|44||", 1/16, 1/243*(n^3+8*n^2+24*n+48)*(2+n), (1/5*Zeta[3]-13/80)/eps-1/8/eps^2-1/20/eps^3+1/10/eps^4}
Z2[5,6] = {"e112|34|334|4|e|", 1/2, 1/243*(n^2+20*n+60)*(2+n), (3/10*Zeta[3]-331/960)/eps+77/480/eps^2-23/240/eps^3+1/40/eps^4}
Z2[5,7] = {"e112|34|e34|44||", 1/4, 1/243*(2+n)*(3*n^2+22*n+56), (-1/20*Zeta[3]+13/160)/eps+19/240/eps^2-13/120/eps^3+1/30/eps^4}
Z2[5,8] = {"e112|e3|344|44||", 1/8, 1/81*(8+n)*(2+n)^2, 209/960/eps-3/40/eps^2+1/80/eps^3}
Z2[5,9] = {"e123|234|34|4|e|", 1/6, 1/81*(22+5*n)*(2+n), (-3/10*Zeta[3]-1/150*Pi^4)/eps+3/5/eps^2*Zeta[3]}
Z2[5,10] = {"e123|e23|44|44||", 1/8, 1/243*(2+n)*(3*n^2+22*n+56), (-3/5*Zeta[3]+277/480)/eps-11/240/eps^2-7/120/eps^3+1/60/eps^4}
Z2[5,11] = {"e123|e24|34|44||", 1/2, 1/243*(n^2+20*n+60)*(2+n), (1/10*Zeta[3]-347/960)/eps+39/160/eps^2-1/16/eps^3+1/120/eps^4}

(* 50 graphs with 6 loop(s): *)
Zcounts[2,6] = 50

Z2[6,1] = {"e112|23|34|45|55|e|", 1/4, 1/729*(7*n^2+72*n+164)*(2+n), -4/3/eps+133/180/eps^2-13/45/eps^3+13/180/eps^4-1/90/eps^5}
Z2[6,2] = {"e112|23|34|55|e55||", 1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-53/240*Zeta[3]+5809/11520-1/3600*Pi^4)/eps+(13/120*Zeta[3]+289/5760)/eps^2-11/64/eps^3+121/1440/eps^4-1/48/eps^5}
Z2[6,3] = {"e112|23|34|e5|555||", 1/6, 1/243*(22+5*n)*(2+n)^2, 1675/4608/eps-47/256/eps^2+191/2880/eps^3-31/2880/eps^4}
Z2[6,4] = {"e112|23|44|455|5|e|", 1/8, 1/729*(11*n^2+76*n+156)*(2+n), (-43/120*Zeta[3]-49/640+1/1200*Pi^4)/eps+(1/20*Zeta[3]+29/960)/eps^2-67/480/eps^3+7/80/eps^4-1/40/eps^5}
Z2[6,5] = {"e112|23|44|555|e5||", 1/12, 1/243*(22+5*n)*(2+n)^2, (1/30*Zeta[3]+707/7680)/eps-19/3840/eps^2+3/64/eps^3-1/64/eps^4}
Z2[6,6] = {"e112|23|44|e55|55||", 1/8, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (1/48*Zeta[3]+1/720*Pi^4-187/768)/eps+(-1/24*Zeta[3]-11/384)/eps^2-23/960/eps^3+41/480/eps^4-11/240/eps^5}
Z2[6,7] = {"e112|23|45|445|5|e|", 1/2, 1/729*(7*n^2+72*n+164)*(2+n), (9/40*Zeta[3]-497/3840+1/1800*Pi^4)/eps+(-13/60*Zeta[3]+2269/5760)/eps^2-563/2880/eps^3+17/288/eps^4-7/720/eps^5}
Z2[6,8] = {"e112|23|45|e45|55||", 1/4, 1/729*(11*n^2+76*n+156)*(2+n), (-3/10*Zeta[3]+2843/11520-1/1200*Pi^4)/eps+(1/5*Zeta[3]+31/1152)/eps^2-127/960/eps^3+103/1440/eps^4-11/720/eps^5}
Z2[6,9] = {"e112|23|e4|455|55||", 1/4, 1/729*(8+n)^2*(2+n)^2, (1/120*Zeta[3]-1/240)/eps-307/2880/eps^2+37/720/eps^3-7/720/eps^4}
Z2[6,10] = {"e112|33|344|5|55|e|", 1/16, 1/729*(n^3+18*n^2+80*n+144)*(2+n), (-1/20*Zeta[3]+1/600*Pi^4+959/2880)/eps+(1/10*Zeta[3]-59/480)/eps^2+7/720/eps^3+3/40/eps^4-7/180/eps^5}
Z2[6,11] = {"e112|33|444|55|5|e|", 1/48, 1/243*(n^2+6*n+20)*(2+n)^2, (-7/80*Zeta[3]+221/1280)/eps+29/320/eps^2+13/320/eps^3-1/40/eps^4}
Z2[6,12] = {"e112|33|445|45|5|e|", 1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-1/48*Zeta[3]-1/1800*Pi^4+703/1280)/eps+(-19/120*Zeta[3]+155/1152)/eps^2-377/2880/eps^3+103/1440/eps^4-13/720/eps^5}
Z2[6,13] = {"e112|33|445|e5|55||", 1/16, 1/729*(8+n)^2*(2+n)^2, -11/24/eps-7/288/eps^2+1/18/eps^3-1/72/eps^4}
Z2[6,14] = {"e112|33|e34|5|555||", 1/12, 1/243*(n^2+6*n+20)*(2+n)^2, (-1/48*Zeta[3]-223/2304)/eps-1/48/eps^2+197/2880/eps^3-13/720/eps^4}
Z2[6,15] = {"e112|33|e44|55|55||", 1/32, 1/729*(2+n)*(n^4+10*n^3+40*n^2+80*n+112), (1/12*Zeta[3]-1/360*Pi^4+29/192)/eps+(-1/6*Zeta[3]+13/96)/eps^2+5/48/eps^3+1/24/eps^4-1/12/eps^5}
Z2[6,16] = {"e112|33|e45|45|55||", 1/8, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (23/120*Zeta[3]-1/3600*Pi^4-511/2880)/eps+(-1/60*Zeta[3]-11/288)/eps^2-13/240/eps^3+31/360/eps^4-1/36/eps^5}
Z2[6,17] = {"e112|34|334|5|55|e|", 1/8, 1/729*(7*n^2+72*n+164)*(2+n), (7/60*Zeta[3]-341/5760-1/600*Pi^4)/eps+(-1/10*Zeta[3]+5/192)/eps^2-17/288/eps^3+13/240/eps^4-1/72/eps^5}
Z2[6,18] = {"e112|34|335|4|55|e|", 1/8, 1/729*(n^3+10*n^2+72*n+160)*(2+n), (9/20*Zeta[3]-11/3600*Pi^4-341/5760)/eps+(1/15*Zeta[3]+5/192)/eps^2-17/288/eps^3+13/240/eps^4-1/72/eps^5}
Z2[6,19] = {"e112|34|335|5|e55||", 1/4, 1/729*(11*n^2+76*n+156)*(2+n), (-19/120*Zeta[3]-1/3600*Pi^4+553/2880)/eps+(-1/60*Zeta[3]-17/480)/eps^2-37/720/eps^3+1/15/eps^4-7/360/eps^5}
Z2[6,20] = {"e112|34|335|e|555||", 1/24, 1/243*(22+5*n)*(2+n)^2, 3/256/eps+7/384/eps^2+11/240/eps^3-7/480/eps^4}
Z2[6,21] = {"e112|34|345|45|5|e|", 1/2, 1/729*(8+n)*(22+5*n)*(2+n), (-13/10*Zeta[3]+21/20*Zeta[5]-17/3600*Pi^4)/eps+(19/30*Zeta[3]+1/900*Pi^4)/eps^2-4/15/eps^3*Zeta[3]}
Z2[6,22] = {"e112|34|345|e5|55||", 1/2, 1/729*(7*n^2+72*n+164)*(2+n), (3/5*Zeta[3]-1903/1920+1/3600*Pi^4)/eps+(-7/30*Zeta[3]+1019/2880)/eps^2-217/1440/eps^3+29/720/eps^4-1/180/eps^5}
Z2[6,23] = {"e112|34|355|45|e5||", 1/2, 1/729*(7*n^2+72*n+164)*(2+n), (3/5*Zeta[3]-1903/1920-1/900*Pi^4)/eps+(-1/15*Zeta[3]+1019/2880)/eps^2-217/1440/eps^3+29/720/eps^4-1/180/eps^5}
Z2[6,24] = {"e112|34|355|e4|55||", 1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (7/20*Zeta[3]-1769/2880)/eps-11/480/eps^2-13/720/eps^3+1/24/eps^4-1/90/eps^5}
Z2[6,25] = {"e112|34|e33|5|555||", 1/24, 1/243*(n^2+6*n+20)*(2+n)^2, (-1/48*Zeta[3]-223/2304)/eps-1/48/eps^2+197/2880/eps^3-13/720/eps^4}
Z2[6,26] = {"e112|34|e34|55|55||", 1/8, 1/729*(n^3+18*n^2+80*n+144)*(2+n), (-7/40*Zeta[3]+1/1800*Pi^4+157/5760)/eps+(17/60*Zeta[3]-61/192)/eps^2+53/1440/eps^3+11/240/eps^4-1/72/eps^5}
Z2[6,27] = {"e112|34|e35|45|55||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (11/240*Zeta[3]+1/1800*Pi^4+29/3840)/eps+(-11/120*Zeta[3]+1319/5760)/eps^2-101/576/eps^3+71/1440/eps^4-1/144/eps^5}
Z2[6,28] = {"e112|34|e55|445|5||", 1/16, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (23/120*Zeta[3]-1/3600*Pi^4-511/2880)/eps+(-1/60*Zeta[3]-11/288)/eps^2-13/240/eps^3+31/360/eps^4-1/36/eps^5}
Z2[6,29] = {"e112|e3|334|5|555||", 1/24, 1/27*(2+n)^3, -7/32/eps+5/128/eps^2-1/384/eps^3}
Z2[6,30] = {"e112|e3|344|55|55||", 1/16, 1/243*(n^2+6*n+20)*(2+n)^2, (7/80*Zeta[3]+59/1280)/eps-53/640/eps^2+3/80/eps^3-1/160/eps^4}
Z2[6,31] = {"e112|e3|345|45|55||", 1/8, 1/243*(22+5*n)*(2+n)^2, (7/40*Zeta[3]+293/1280)/eps-71/640/eps^2+11/480/eps^3-1/480/eps^4}
Z2[6,32] = {"e112|e3|444|555|5||", 1/72, 1/27*(2+n)^3, -11/384/eps+5/192/eps^2-1/192/eps^3}
Z2[6,33] = {"e112|e3|445|455|5||", 1/8, 1/243*(22+5*n)*(2+n)^2, (-3/20*Zeta[3]+1249/1920)/eps-173/960/eps^2+17/480/eps^3-1/240/eps^4}
Z2[6,34] = {"e123|224|4|555|e5||", 1/24, 1/243*(22+5*n)*(2+n)^2, (-7/40*Zeta[3]+401/3840)/eps-3/80/eps^2+11/320/eps^3-1/120/eps^4}
Z2[6,35] = {"e123|224|5|445|5|e|", 1/4, 1/729*(7*n^2+72*n+164)*(2+n), (7/60*Zeta[3]-1/600*Pi^4+261/640)/eps+(-1/10*Zeta[3]+47/960)/eps^2-49/480/eps^3+11/240/eps^4-1/120/eps^5}
Z2[6,36] = {"e123|234|45|45|5|e|", 1/2, 1/729*(2*n^2+55*n+186)*(2+n), (1/6*Zeta[3]^2-5/2268*Pi^6)/eps+5/3/eps^2*Zeta[5]}
Z2[6,37] = {"e123|234|45|55|e5||", 1/2, 1/729*(8+n)*(22+5*n)*(2+n), (-7/40*Zeta[3]-1/30*Zeta[5]-1/300*Pi^4)/eps+(11/20*Zeta[3]-1/600*Pi^4)/eps^2-1/10/eps^3*Zeta[3]}
Z2[6,38] = {"e123|245|45|445||e|", 1/4, 1/729*(8+n)*(22+5*n)*(2+n), (-7/40*Zeta[3]+23/60*Zeta[5]-1/300*Pi^4)/eps+(11/20*Zeta[3]-1/600*Pi^4)/eps^2-1/10/eps^3*Zeta[3]}
Z2[6,39] = {"e123|e23|34|5|555||", 1/12, 1/243*(22+5*n)*(2+n)^2, (1/24*Zeta[3]+583/1152)/eps-91/384/eps^2+25/576/eps^3-1/288/eps^4}
Z2[6,40] = {"e123|e23|44|55|55||", 1/16, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (-43/60*Zeta[3]+23/3600*Pi^4+443/1920)/eps+(2/15*Zeta[3]-197/960)/eps^2+11/480/eps^3+7/240/eps^4-1/120/eps^5}
Z2[6,41] = {"e123|e23|45|45|55||", 1/8, 1/729*(11*n^2+76*n+156)*(2+n), (-101/60*Zeta[3]-1/900*Pi^4+10453/5760)/eps+(13/30*Zeta[3]-587/2880)/eps^2-11/160/eps^3+17/720/eps^4-1/360/eps^5}
Z2[6,42] = {"e123|e24|33|5|555||", 1/6, 1/243*(22+5*n)*(2+n)^2, (1/24*Zeta[3]-73/512)/eps-11/768/eps^2+1/30/eps^3-7/960/eps^4}
Z2[6,43] = {"e123|e24|34|55|55||", 1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-1/4*Zeta[3]-7/3600*Pi^4+2243/5760)/eps+(2/15*Zeta[3]-31/960)/eps^2-77/1440/eps^3+1/48/eps^4-1/360/eps^5}
Z2[6,44] = {"e123|e24|35|45|55||", 1, 1/729*(7*n^2+72*n+164)*(2+n), (13/24*Zeta[3]+1/900*Pi^4-1323/1280)/eps+(-11/60*Zeta[3]+3037/5760)/eps^2-347/2880/eps^3+5/288/eps^4-1/720/eps^5}
Z2[6,45] = {"e123|e24|55|445|5||", 1/4, 1/729*(11*n^2+76*n+156)*(2+n), (-97/120*Zeta[3]+1/720*Pi^4+1211/1280)/eps+(1/12*Zeta[3]-239/1920)/eps^2-11/192/eps^3+13/480/eps^4-1/240/eps^5}
Z2[6,46] = {"e123|e45|334|5|55||", 1/8, 1/729*(11*n^2+76*n+156)*(2+n), (-3/40*Zeta[3]+1/3600*Pi^4-49/1440)/eps+(1/60*Zeta[3]-19/240)/eps^2-17/360/eps^3+1/20/eps^4-1/90/eps^5}
Z2[6,47] = {"e123|e45|344|55|5||", 1/8, 1/729*(n^3+10*n^2+72*n+160)*(2+n), (-1/4*Zeta[3]-7/3600*Pi^4+2243/5760)/eps+(2/15*Zeta[3]-31/960)/eps^2-77/1440/eps^3+1/48/eps^4-1/360/eps^5}
Z2[6,48] = {"e123|e45|345|45|5||", 1/4, 1/729*(8+n)*(22+5*n)*(2+n), (-5/8*Zeta[3]+2/3*Zeta[5]-1/180*Pi^4)/eps+(7/12*Zeta[3]+1/360*Pi^4)/eps^2-1/6/eps^3*Zeta[3]}
Z2[6,49] = {"e123|e45|444|555|||", 1/72, 1/27*(2+n)^3, -11/384/eps+5/192/eps^2-1/192/eps^3}
Z2[6,50] = {"e123|e45|445|455|||", 1/8, 1/729*(7*n^2+72*n+164)*(2+n), (-1/4*Zeta[3]-1/1800*Pi^4+2243/5760)/eps+(-1/30*Zeta[3]-31/960)/eps^2-77/1440/eps^3+1/48/eps^4-1/360/eps^5}


(* Contributions to the counterterm Z_4 *)

(* 1 graphs with 1 loop(s): *)
Zcounts[4,1] = 1

Z4[1,1] = {"ee11|ee|", 3/2, 8/9+1/9*n, 1/eps}

(* 2 graphs with 2 loop(s): *)
Zcounts[4,2] = 2

Z4[2,1] = {"ee11|22|ee|", 3/4, 1/27*n^2+2/9*n+20/27, -1/eps^2}
Z4[2,2] = {"ee12|e22|e|", 3, 22/27+5/27*n, 1/2/eps-1/2/eps^2}

(* 8 graphs with 3 loop(s): *)
Zcounts[4,3] = 8

Z4[3,1] = {"e112|e3|e33|e|", 3/2, 1/81*n^2+20/81*n+20/27, -1/3/eps-1/3/eps^2+1/3/eps^3}
Z4[3,2] = {"e123|e23|e3|e|", 1, 22/27+5/27*n, 2/eps*Zeta[3]}
Z4[3,3] = {"ee11|22|33|ee|", 3/8, 1/81*n^3+8/81*n^2+8/27*n+16/27, 1/eps^3}
Z4[3,4] = {"ee11|23|e33|e|", 3/2, 1/27*n^2+22/81*n+56/81, -1/2/eps^2+1/2/eps^3}
Z4[3,5] = {"ee12|223|3|ee|", 3/4, 1/27*n^2+22/81*n+56/81, 1/3/eps-2/3/eps^2+1/3/eps^3}
Z4[3,6] = {"ee12|e23|33|e|", 6, 1/81*n^2+20/81*n+20/27, 2/3/eps-1/2/eps^2+1/6/eps^3}
Z4[3,7] = {"ee12|e33|e33||", 3/2, 1/27*n^2+22/81*n+56/81, -1/3/eps-1/3/eps^2+1/3/eps^3}
Z4[3,8] = {"ee12|ee3|333||", 1/2, 1/27*(8+n)*(2+n), -3/8/eps+1/6/eps^2}

(* 26 graphs with 4 loop(s): *)
Zcounts[4,4] = 26

Z4[4,1] = {"e112|34|e34|e4|e|", 6, 1/243*(8+n)*(22+5*n), (3/2*Zeta[3]-1/120*Pi^4)/eps-1/2/eps^2*Zeta[3]}
Z4[4,2] = {"e112|e2|34|e44|e|", 3/4, 11/243*n^2+76/243*n+52/81, -1/4/eps^2+1/2/eps^3-1/4/eps^4}
Z4[4,3] = {"e112|e3|e34|44|e|", 6, 7/243*n^2+8/27*n+164/243, -1/3/eps-5/24/eps^2+1/3/eps^3-1/8/eps^4}
Z4[4,4] = {"e112|e3|e44|e44||", 3/2, 1/243*n^3+14/243*n^2+76/243*n+152/243, (-1/2*Zeta[3]+1/4)/eps+1/4/eps^2+1/4/eps^3-1/4/eps^4}
Z4[4,5] = {"e123|e24|34|e4|e|", 3, 2/243*n^2+55/243*n+62/81, 5/eps*Zeta[5]}
Z4[4,6] = {"ee11|22|33|44|ee|", 3/16, 1/243*n^4+10/243*n^3+40/243*n^2+80/243*n+112/243, -1/eps^4}
Z4[4,7] = {"ee11|22|34|e44|e|", 3/4, 1/81*n^3+8/81*n^2+80/243*n+136/243, 1/2/eps^3-1/2/eps^4}
Z4[4,8] = {"ee11|23|334|4|ee|", 3/4, 1/81*n^3+8/81*n^2+80/243*n+136/243, -1/3/eps^2+2/3/eps^3-1/3/eps^4}
Z4[4,9] = {"ee11|23|e34|44|e|", 3, 1/243*n^3+14/243*n^2+76/243*n+152/243, -2/3/eps^2+1/2/eps^3-1/6/eps^4}
Z4[4,10] = {"ee11|23|e44|e44||", 3/4, 1/243*n^3+2/27*n^2+80/243*n+16/27, 1/3/eps^2+1/3/eps^3-1/3/eps^4}
Z4[4,11] = {"ee11|23|ee4|444||", 1/2, 1/81*(n^2+6*n+20)*(2+n), 3/8/eps^2-1/6/eps^3}
Z4[4,12] = {"ee12|223|4|e44|e|", 3/2, 11/243*n^2+76/243*n+52/81, -1/4/eps+1/24/eps^2+5/12/eps^3-5/24/eps^4}
Z4[4,13] = {"ee12|233|34|4|ee|", 3/2, 1/243*n^3+14/243*n^2+76/243*n+152/243, (-1/2*Zeta[3]+11/12)/eps-13/12/eps^2+5/12/eps^3-1/12/eps^4}
Z4[4,14] = {"ee12|233|44|e4|e|", 3/2, 1/243*n^3+10/243*n^2+8/27*n+160/243, (1/2*Zeta[3]-5/12)/eps-1/12/eps^2+1/4/eps^3-1/12/eps^4}
Z4[4,15] = {"ee12|234|34|e4|e|", 3, 1/243*(8+n)*(22+5*n), (3/2*Zeta[3]+1/120*Pi^4)/eps-3/2/eps^2*Zeta[3]}
Z4[4,16] = {"ee12|334|334||ee|", 3/8, 1/243*n^3+2/27*n^2+80/243*n+16/27, (Zeta[3]-1)/eps+1/3/eps^2+1/3/eps^3-1/6/eps^4}
Z4[4,17] = {"ee12|334|344|e|e|", 3/2, 7/243*n^2+8/27*n+164/243, -5/12/eps-1/12/eps^2+1/4/eps^3-1/12/eps^4}
Z4[4,18] = {"ee12|e23|34|44|e|", 6, 7/243*n^2+8/27*n+164/243, 5/4/eps-19/24/eps^2+1/4/eps^3-1/24/eps^4}
Z4[4,19] = {"ee12|e23|44|e44||", 3, 1/243*n^3+14/243*n^2+76/243*n+152/243, (1/2*Zeta[3]-5/12)/eps-1/12/eps^2+1/4/eps^3-1/12/eps^4}
Z4[4,20] = {"ee12|e23|e4|444||", 1, 1/81*(22+5*n)*(2+n), -121/192/eps+11/32/eps^2-1/16/eps^3}
Z4[4,21] = {"ee12|e33|344|4|e|", 3, 11/243*n^2+76/243*n+52/81, -1/3/eps-5/24/eps^2+1/3/eps^3-1/8/eps^4}
Z4[4,22] = {"ee12|e33|444|e4||", 1, 1/81*(22+5*n)*(2+n), 37/192/eps+5/32/eps^2-5/48/eps^3}
Z4[4,23] = {"ee12|e33|e44|44||", 3/4, 1/81*n^3+8/81*n^2+80/243*n+136/243, (-1/2*Zeta[3]+1/4)/eps+1/4/eps^2+1/4/eps^3-1/4/eps^4}
Z4[4,24] = {"ee12|e34|334|4|e|", 6, 7/243*n^2+8/27*n+164/243, (-Zeta[3]+5/4)/eps-19/24/eps^2+1/4/eps^3-1/24/eps^4}
Z4[4,25] = {"ee12|e34|e34|44||", 3/2, 11/243*n^2+76/243*n+52/81, (Zeta[3]-1/2)/eps-5/12/eps^2+1/3/eps^3-1/12/eps^4}
Z4[4,26] = {"ee12|ee3|344|44||", 3/4, 1/243*(8+n)^2*(2+n), -7/24/eps+1/4/eps^2-1/12/eps^3}

(* 124 graphs with 5 loop(s): *)
Zcounts[4,5] = 124

Z4[5,1] = {"e112|23|45|e45|e5|e|", 6, 1/729*(22+5*n)^2, (31/10*Zeta[3]+7/10*Zeta[5]-7/600*Pi^4)/eps+(-7/10*Zeta[3]+1/600*Pi^4)/eps^2+1/10/eps^3*Zeta[3]}
Z4[5,2] = {"e112|23|e4|455|e5|e|", 3, 1/729*n^3+4/81*n^2+244/729*n+448/729, 4/15/eps-2/15/eps^2+17/60/eps^3-1/5/eps^4+1/20/eps^5}
Z4[5,3] = {"e112|23|e4|e45|55|e|", 3, 1/729*n^3+4/81*n^2+244/729*n+448/729, 4/15/eps-2/15/eps^2+17/60/eps^3-1/5/eps^4+1/20/eps^5}
Z4[5,4] = {"e112|23|e4|e55|e55||", 3, 5/729*n^3+56/729*n^2+28/81*n+416/729, (-1/2*Zeta[3]+1/600*Pi^4+3/10)/eps+(1/10*Zeta[3]+3/20)/eps^2+1/10/eps^3-1/4/eps^4+1/10/eps^5}
Z4[5,5] = {"e112|33|e44|e5|55|e|", 3/8, 1/729*n^4+4/243*n^3+76/729*n^2+256/729*n+128/243, (-2/5*Zeta[3]+1/150*Pi^4-1/5)/eps+(2/5*Zeta[3]-1/5)/eps^2-1/5/eps^3-1/5/eps^4+1/5/eps^5}
Z4[5,6] = {"e112|33|e45|45|e5|e|", 3, 1/729*(22+5*n)*(n^2+6*n+20), (1/5*Zeta[3]+7/5*Zeta[5]-1/100*Pi^4)/eps+(-3/5*Zeta[3]+1/300*Pi^4)/eps^2+1/5/eps^3*Zeta[3]}
Z4[5,7] = {"e112|34|345|e5|e5|e|", 6, 19/729*n^2+206/729*n+56/81, (-Zeta[3]^2+5*Zeta[5]-1/378*Pi^6)/eps-1/eps^2*Zeta[5]}
Z4[5,8] = {"e112|34|e34|e5|55|e|", 3, 1/729*n^3+32/729*n^2+224/729*n+472/729, (1/5*Zeta[3]-8/5*Zeta[5]-1/100*Pi^4)/eps+(-3/5*Zeta[3]+1/300*Pi^4)/eps^2+1/5/eps^3*Zeta[3]}
Z4[5,9] = {"e112|34|e35|45|e5|e|", 12, 1/729*n^3+26/729*n^2+70/243*n+164/243, (1/5*Zeta[3]^2+5*Zeta[5]-1/378*Pi^6)/eps-1/eps^2*Zeta[5]}
Z4[5,10] = {"e112|34|e35|e4|55|e|", 3, 1/243*n^3+38/729*n^2+224/729*n+464/729, (1/5*Zeta[3]-3/5*Zeta[5]-1/100*Pi^4)/eps+(-3/5*Zeta[3]+1/300*Pi^4)/eps^2+1/5/eps^3*Zeta[3]}
Z4[5,11] = {"e112|34|e35|e5|e55||", 6, 1/729*n^3+32/729*n^2+224/729*n+472/729, (1/5*Zeta[3]-3/5*Zeta[5]-1/100*Pi^4)/eps+(-3/5*Zeta[3]+1/300*Pi^4)/eps^2+1/5/eps^3*Zeta[3]}
Z4[5,12] = {"e112|34|e55|e45|e5||", 3/2, 1/243*n^3+38/729*n^2+224/729*n+464/729, (1/5*Zeta[3]+7/5*Zeta[5]-1/100*Pi^4)/eps+(-3/5*Zeta[3]+1/300*Pi^4)/eps^2+1/5/eps^3*Zeta[3]}
Z4[5,13] = {"e112|e2|33|45|e55|e|", 3/8, 1/81*n^3+76/729*n^2+260/729*n+128/243, 1/4/eps^3-1/2/eps^4+1/4/eps^5}
Z4[5,14] = {"e112|e2|34|e45|55|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, -1/3/eps^2+7/12/eps^3-1/3/eps^4+1/12/eps^5}
Z4[5,15] = {"e112|e2|34|e55|e55||", 3/4, 5/729*n^3+64/729*n^2+260/729*n+400/729, 1/6/eps^2-1/3/eps^4+1/6/eps^5}
Z4[5,16] = {"e112|e3|334|5|e55|e|", 3/4, 1/729*n^3+44/729*n^2+28/81*n+16/27, 4/15/eps+3/10/eps^2-1/6/eps^3-4/15/eps^4+2/15/eps^5}
Z4[5,17] = {"e112|e3|344|55|e5|e|", 3/2, 1/243*n^3+14/243*n^2+244/729*n+440/729, (-1/10*Zeta[3]-1/600*Pi^4)/eps+(-1/10*Zeta[3]+19/60)/eps^2-11/60/eps^4+1/15/eps^5}
Z4[5,18] = {"e112|e3|345|45|e5|e|", 3, 1/729*(22+5*n)^2, (-13/10*Zeta[3]-7/10*Zeta[5]+1/600*Pi^4)/eps+(-9/10*Zeta[3]-1/600*Pi^4)/eps^2+9/10/eps^3*Zeta[3]}
Z4[5,19] = {"e112|e3|445|455|e|e|", 3/2, 1/729*n^3+4/81*n^2+244/729*n+448/729, 19/60/eps^2-11/60/eps^4+1/15/eps^5}
Z4[5,20] = {"e112|e3|e34|45|55|e|", 6, 1/729*n^3+4/81*n^2+244/729*n+448/729, -14/15/eps-19/60/eps^2+7/15/eps^3-11/60/eps^4+1/30/eps^5}
Z4[5,21] = {"e112|e3|e34|55|e55||", 3, 5/729*n^3+56/729*n^2+28/81*n+416/729, (-1/10*Zeta[3]-1/600*Pi^4)/eps+(-1/10*Zeta[3]+19/60)/eps^2-11/60/eps^4+1/15/eps^5}
Z4[5,22] = {"e112|e3|e34|e5|555||", 1, 1/243*(n^2+20*n+60)*(2+n), 151/384/eps+197/960/eps^2-103/480/eps^3+11/240/eps^4}
Z4[5,23] = {"e112|e3|e44|455|5|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, (-1/2*Zeta[3]+1/600*Pi^4+3/10)/eps+(1/10*Zeta[3]+3/20)/eps^2+1/10/eps^3-1/4/eps^4+1/10/eps^5}
Z4[5,24] = {"e112|e3|e44|555|e5||", 1/2, 1/243*(n^2+20*n+60)*(2+n), (1/5*Zeta[3]-151/960)/eps-53/480/eps^2-23/240/eps^3+3/40/eps^4}
Z4[5,25] = {"e112|e3|e44|e55|55||", 3/4, 1/729*n^4+16/729*n^3+88/729*n^2+256/729*n+368/729, (-2/5*Zeta[3]+1/150*Pi^4-1/5)/eps+(2/5*Zeta[3]-1/5)/eps^2-1/5/eps^3-1/5/eps^4+1/5/eps^5}
Z4[5,26] = {"e112|e3|e45|445|5|e|", 6, 1/729*n^3+4/81*n^2+244/729*n+448/729, (-1/5*Zeta[3]+1/300*Pi^4-14/15)/eps+(1/5*Zeta[3]-19/60)/eps^2+7/15/eps^3-11/60/eps^4+1/30/eps^5}
Z4[5,27] = {"e112|e3|e45|e45|55||", 3/2, 1/243*n^3+50/729*n^2+28/81*n+424/729, (-1/2*Zeta[3]-1/600*Pi^4+29/30)/eps+(-1/10*Zeta[3]+1/12)/eps^2+4/15/eps^3-1/4/eps^4+1/15/eps^5}
Z4[5,28] = {"e123|e23|45|45|e5|e|", 3/2, 1/243*(8+n)*(22+5*n), 36/5/eps*Zeta[3]^2}
Z4[5,29] = {"e123|e23|e4|e5|555||", 1, 1/81*(22+5*n)*(2+n), (-27/20*Zeta[3]+1/300*Pi^4)/eps+1/5/eps^2*Zeta[3]}
Z4[5,30] = {"e123|e24|35|45|e5|e|", 12, 14/729*n^2+7/27*n+526/729, 441/40/eps*Zeta[7]}
Z4[5,31] = {"e123|e24|55|e45|e5||", 3, 1/729*n^3+26/729*n^2+70/243*n+164/243, (-11/5*Zeta[3]^2+5*Zeta[5]-1/378*Pi^6)/eps-1/eps^2*Zeta[5]}
Z4[5,32] = {"e123|e24|e5|e45|55||", 6, 1/729*(22+5*n)^2, (31/10*Zeta[3]-23/10*Zeta[5]-7/600*Pi^4)/eps+(-7/10*Zeta[3]+1/600*Pi^4)/eps^2+1/10/eps^3*Zeta[3]}
Z4[5,33] = {"e123|e45|e45|445||e|", 3/2, 19/729*n^2+206/729*n+56/81, (-17/5*Zeta[3]^2+5*Zeta[5]-1/378*Pi^6)/eps-1/eps^2*Zeta[5]}
Z4[5,34] = {"e123|e45|e45|e45|5||", 2, 1/243*(8+n)*(22+5*n), 36/5/eps*Zeta[3]^2}
Z4[5,35] = {"ee11|22|33|44|55|ee|", 3/32, 1/729*n^5+4/243*n^4+20/243*n^3+160/729*n^2+80/243*n+256/729, 1/eps^5}
Z4[5,36] = {"ee11|22|33|45|e55|e|", 3/8, 1/243*n^4+10/243*n^3+40/243*n^2+256/729*n+320/729, -1/2/eps^4+1/2/eps^5}
Z4[5,37] = {"ee11|22|34|445|5|ee|", 3/8, 1/243*n^4+10/243*n^3+40/243*n^2+256/729*n+320/729, 1/3/eps^3-2/3/eps^4+1/3/eps^5}
Z4[5,38] = {"ee11|22|34|e45|55|e|", 3/2, 1/729*n^4+16/729*n^3+88/729*n^2+256/729*n+368/729, 2/3/eps^3-1/2/eps^4+1/6/eps^5}
Z4[5,39] = {"ee11|22|34|e55|e55||", 3/8, 1/729*n^4+16/729*n^3+32/243*n^2+88/243*n+352/729, -1/3/eps^3-1/3/eps^4+1/3/eps^5}
Z4[5,40] = {"ee11|22|34|ee5|555||", 1/4, 1/243*(n^3+8*n^2+24*n+48)*(2+n), -3/8/eps^3+1/6/eps^4}
Z4[5,41] = {"ee11|23|334|4|55|ee|", 3/16, 1/243*n^4+10/243*n^3+40/243*n^2+256/729*n+320/729, 1/3/eps^3-2/3/eps^4+1/3/eps^5}
Z4[5,42] = {"ee11|23|334|5|e55|e|", 3/4, 1/81*n^3+76/729*n^2+260/729*n+128/243, 1/4/eps^2-1/24/eps^3-5/12/eps^4+5/24/eps^5}
Z4[5,43] = {"ee11|23|344|45|5|ee|", 3/2, 1/729*n^4+16/729*n^3+88/729*n^2+256/729*n+368/729, (1/2*Zeta[3]-11/12)/eps^2+13/12/eps^3-5/12/eps^4+1/12/eps^5}
Z4[5,44] = {"ee11|23|344|55|e5|e|", 3/4, 1/729*n^4+4/243*n^3+68/729*n^2+248/729*n+400/729, (-1/2*Zeta[3]+5/12)/eps^2+1/12/eps^3-1/4/eps^4+1/12/eps^5}
Z4[5,45] = {"ee11|23|345|45|e5|e|", 3/2, 1/729*(22+5*n)*(n^2+6*n+20), (-3/2*Zeta[3]-1/120*Pi^4)/eps^2+3/2/eps^3*Zeta[3]}
Z4[5,46] = {"ee11|23|444|455||ee|", 1/8, 1/243*(n^3+8*n^2+24*n+48)*(2+n), -3/8/eps^3+1/6/eps^4}
Z4[5,47] = {"ee11|23|445|445||ee|", 3/8, 1/729*n^4+16/729*n^3+32/243*n^2+88/243*n+352/729, (-Zeta[3]+1)/eps^2-1/3/eps^3-1/3/eps^4+1/6/eps^5}
Z4[5,48] = {"ee11|23|445|455|e|e|", 3/4, 5/729*n^3+56/729*n^2+28/81*n+416/729, 5/12/eps^2+1/12/eps^3-1/4/eps^4+1/12/eps^5}
Z4[5,49] = {"ee11|23|e34|45|55|e|", 3, 5/729*n^3+56/729*n^2+28/81*n+416/729, -5/4/eps^2+19/24/eps^3-1/4/eps^4+1/24/eps^5}
Z4[5,50] = {"ee11|23|e34|55|e55||", 3/2, 1/729*n^4+4/243*n^3+76/729*n^2+256/729*n+128/243, (-1/2*Zeta[3]+5/12)/eps^2+1/12/eps^3-1/4/eps^4+1/12/eps^5}
Z4[5,51] = {"ee11|23|e34|e5|555||", 1/2, 1/243*(2+n)*(3*n^2+22*n+56), 121/192/eps^2-11/32/eps^3+1/16/eps^4}
Z4[5,52] = {"ee11|23|e44|455|5|e|", 3/2, 5/729*n^3+64/729*n^2+260/729*n+400/729, 1/3/eps^2+5/24/eps^3-1/3/eps^4+1/8/eps^5}
Z4[5,53] = {"ee11|23|e44|555|e5||", 1/2, 1/243*(2+n)*(3*n^2+22*n+56), -37/192/eps^2-5/32/eps^3+5/48/eps^4}
Z4[5,54] = {"ee11|23|e44|e55|55||", 3/8, 1/729*n^4+16/729*n^3+32/243*n^2+88/243*n+352/729, (1/2*Zeta[3]-1/4)/eps^2-1/4/eps^3-1/4/eps^4+1/4/eps^5}
Z4[5,55] = {"ee11|23|e45|445|5|e|", 3, 5/729*n^3+56/729*n^2+28/81*n+416/729, (Zeta[3]-5/4)/eps^2+19/24/eps^3-1/4/eps^4+1/24/eps^5}
Z4[5,56] = {"ee11|23|e45|e45|55||", 3/4, 5/729*n^3+64/729*n^2+260/729*n+400/729, (-Zeta[3]+1/2)/eps^2+5/12/eps^3-1/3/eps^4+1/12/eps^5}
Z4[5,57] = {"ee11|23|ee4|455|55||", 3/4, 1/729*(8+n)*(n^2+6*n+20)*(2+n), 7/24/eps^2-1/4/eps^3+1/12/eps^4}
Z4[5,58] = {"ee12|223|3|45|e55|e|", 3/4, 1/81*n^3+76/729*n^2+260/729*n+128/243, -1/6/eps^2+1/2/eps^3-1/2/eps^4+1/6/eps^5}
Z4[5,59] = {"ee12|223|4|445|5|ee|", 3/8, 1/81*n^3+76/729*n^2+260/729*n+128/243, -1/15/eps+4/15/eps^2+1/5/eps^3-2/5/eps^4+2/15/eps^5}
Z4[5,60] = {"ee12|223|4|e45|55|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, -8/15/eps+7/60/eps^2+43/120/eps^3-17/60/eps^4+3/40/eps^5}
Z4[5,61] = {"ee12|223|4|e55|e55||", 3/4, 5/729*n^3+64/729*n^2+260/729*n+400/729, (-3/10*Zeta[3]-1/600*Pi^4+1/6)/eps+(2/5*Zeta[3]-1/30)/eps^2-1/60/eps^3-3/10/eps^4+3/20/eps^5}
Z4[5,62] = {"ee12|223|4|ee5|555||", 1/2, 1/243*(2+n)*(3*n^2+22*n+56), 157/640/eps-11/240/eps^2-7/40/eps^3+1/15/eps^4}
Z4[5,63] = {"ee12|233|34|5|e55|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, (-1/10*Zeta[3]+1/600*Pi^4-11/30)/eps+(1/10*Zeta[3]-1/15)/eps^2+61/120/eps^3-4/15/eps^4+7/120/eps^5}
Z4[5,64] = {"ee12|233|44|45|5|ee|", 3/8, 1/729*n^4+4/243*n^3+68/729*n^2+248/729*n+400/729, (1/150*Pi^4-8/15)/eps+(-3/5*Zeta[3]+3/10)/eps^2+7/30/eps^3-1/6/eps^4+1/30/eps^5}
Z4[5,65] = {"ee12|233|44|e5|55|e|", 3/2, 1/729*n^4+4/243*n^3+68/729*n^2+248/729*n+400/729, (1/5*Zeta[3]-1/150*Pi^4+3/10)/eps+(1/10*Zeta[3]+1/20)/eps^2+1/20/eps^3-3/20/eps^4+1/20/eps^5}
Z4[5,66] = {"ee12|233|45|44|5|ee|", 3/4, 1/729*n^4+4/243*n^3+76/729*n^2+256/729*n+128/243, (1/150*Pi^4-8/15)/eps+(-3/5*Zeta[3]+3/10)/eps^2+7/30/eps^3-1/6/eps^4+1/30/eps^5}
Z4[5,67] = {"ee12|233|45|45|e5|e|", 3, 1/243*n^3+38/729*n^2+224/729*n+464/729, (8/5*Zeta[3]-7/5*Zeta[5])/eps+(-3/2*Zeta[3]+1/200*Pi^4)/eps^2+3/10/eps^3*Zeta[3]}
Z4[5,68] = {"ee12|233|45|e4|55|e|", 3, 1/243*n^3+14/243*n^2+244/729*n+440/729, (7/10*Zeta[3]-1/600*Pi^4-2/3)/eps+(-1/10*Zeta[3]-1/30)/eps^2+11/40/eps^3-2/15/eps^4+1/40/eps^5}
Z4[5,69] = {"ee12|234|34|45|5|ee|", 3/4, 1/729*(22+5*n)*(n^2+6*n+20), (7/5*Zeta[3]-8/5*Zeta[5]+1/100*Pi^4)/eps+(-12/5*Zeta[3]-1/75*Pi^4)/eps^2+6/5/eps^3*Zeta[3]}
Z4[5,70] = {"ee12|234|34|e5|55|e|", 3, 1/243*n^3+38/729*n^2+224/729*n+464/729, (8/5*Zeta[3]+8/5*Zeta[5])/eps+(-3/2*Zeta[3]+1/200*Pi^4)/eps^2+3/10/eps^3*Zeta[3]}
Z4[5,71] = {"ee12|234|35|44|5|ee|", 3, 5/729*n^3+56/729*n^2+28/81*n+416/729, (-3/2*Zeta[3]-1/600*Pi^4+73/30)/eps+(9/10*Zeta[3]-9/4)/eps^2+3/4/eps^3-3/20/eps^4+1/60/eps^5}
Z4[5,72] = {"ee12|234|35|45|e5|e|", 6, 1/729*n^3+26/729*n^2+70/243*n+164/243, (-1/5*Zeta[3]^2+3*Zeta[5]+1/378*Pi^6)/eps-4/eps^2*Zeta[5]}
Z4[5,73] = {"ee12|234|35|e4|55|e|", 6, 1/729*n^3+32/729*n^2+224/729*n+472/729, (8/5*Zeta[3]+3/5*Zeta[5])/eps+(-3/2*Zeta[3]+1/200*Pi^4)/eps^2+3/10/eps^3*Zeta[3]}
Z4[5,74] = {"ee12|234|35|ee|555||", 1/4, 1/243*(2+n)*(3*n^2+22*n+56), -215/192/eps+25/24/eps^2-7/24/eps^3+1/30/eps^4}
Z4[5,75] = {"ee12|333|345||e55|e|", 1/2, 1/243*(2+n)*(3*n^2+22*n+56), 3/16/eps^2-13/48/eps^3+1/12/eps^4}
Z4[5,76] = {"ee12|333|444|5|5|ee|", 1/24, 1/81*(8+n)*(2+n)^2, -5/192/eps-3/40/eps^2+1/30/eps^3}
Z4[5,77] = {"ee12|333|445|5|e5|e|", 1, 1/243*(n^2+20*n+60)*(2+n), -11/384/eps+33/320/eps^2-11/96/eps^3+3/80/eps^4}
Z4[5,78] = {"ee12|334|335||e55|e|", 3/4, 5/729*n^3+64/729*n^2+260/729*n+400/729, (1/10*Zeta[3]-1/200*Pi^4+11/15)/eps+(1/5*Zeta[3]+1/5)/eps^2-11/60/eps^3-7/30/eps^4+7/60/eps^5}
Z4[5,79] = {"ee12|334|344|5|5|ee|", 3/8, 5/729*n^3+56/729*n^2+28/81*n+416/729, (1/5*Zeta[3]+1/300*Pi^4-8/15)/eps+(1/5*Zeta[3]+3/10)/eps^2+7/30/eps^3-1/6/eps^4+1/30/eps^5}
Z4[5,80] = {"ee12|334|345|5|e5|e|", 6, 1/729*n^3+32/729*n^2+224/729*n+472/729, (8/5*Zeta[3]-12/5*Zeta[5])/eps+(-3/2*Zeta[3]+1/200*Pi^4)/eps^2+3/10/eps^3*Zeta[3]}
Z4[5,81] = {"ee12|334|345|e|55|e|", 3, 1/729*n^3+4/81*n^2+244/729*n+448/729, -2/3/eps-1/30/eps^2+11/40/eps^3-2/15/eps^4+1/40/eps^5}
Z4[5,82] = {"ee12|334|355|4|e5|e|", 3, 1/243*n^3+14/243*n^2+244/729*n+440/729, (-3/10*Zeta[3]+1/600*Pi^4-2/3)/eps+(1/10*Zeta[3]-1/30)/eps^2+11/40/eps^3-2/15/eps^4+1/40/eps^5}
Z4[5,83] = {"ee12|334|355|5|ee5||", 3/4, 5/729*n^3+64/729*n^2+260/729*n+400/729, (11/10*Zeta[3]-1/600*Pi^4-7/5)/eps+(-1/10*Zeta[3]+29/60)/eps^2+17/60/eps^3-13/60/eps^4+1/20/eps^5}
Z4[5,84] = {"ee12|334|355|e|e55||", 3/2, 5/729*n^3+56/729*n^2+28/81*n+416/729, (-2/5*Zeta[3]-1/300*Pi^4+3/10)/eps+(3/10*Zeta[3]+1/20)/eps^2+1/20/eps^3-3/20/eps^4+1/20/eps^5}
Z4[5,85] = {"ee12|334|455|55|ee||", 3/16, 1/729*n^4+16/729*n^3+32/243*n^2+88/243*n+352/729, (3/5*Zeta[3]-1/75*Pi^4+7/10)/eps+(1/5*Zeta[3]+1/5)/eps^2-1/5/eps^3-1/5/eps^4+1/10/eps^5}
Z4[5,86] = {"ee12|334|455|e4|5|e|", 3/2, 1/729*n^3+44/729*n^2+28/81*n+16/27, 4/15/eps-2/15/eps^2+17/60/eps^3-1/5/eps^4+1/20/eps^5}
Z4[5,87] = {"ee12|334|455|e5|e5||", 3, 1/729*n^3+4/81*n^2+244/729*n+448/729, (1/5*Zeta[3]+1/300*Pi^4-2/3)/eps+(1/5*Zeta[3]-1/30)/eps^2+11/40/eps^3-2/15/eps^4+1/40/eps^5}
Z4[5,88] = {"ee12|345|345|e4|5|e|", 3, 19/729*n^2+206/729*n+56/81, (-7/5*Zeta[3]^2+3*Zeta[5]+1/378*Pi^6)/eps-4/eps^2*Zeta[5]}
Z4[5,89] = {"ee12|345|345|ee|55||", 3/8, 5/729*n^3+64/729*n^2+260/729*n+400/729, (14/5*Zeta[3]+1/300*Pi^4-101/30)/eps+(-9/5*Zeta[3]+13/15)/eps^2+2/5/eps^3-1/5/eps^4+1/30/eps^5}
Z4[5,90] = {"ee12|e23|34|45|55|e|", 6, 1/729*n^3+4/81*n^2+244/729*n+448/729, 14/5/eps-19/12/eps^2+11/24/eps^3-1/12/eps^4+1/120/eps^5}
Z4[5,91] = {"ee12|e23|34|55|e55||", 3, 5/729*n^3+56/729*n^2+28/81*n+416/729, (9/10*Zeta[3]+1/600*Pi^4-1/5)/eps+(-2/5*Zeta[3]-1/15)/eps^2+13/60/eps^3-1/10/eps^4+1/60/eps^5}
Z4[5,92] = {"ee12|e23|34|e5|555||", 2, 1/243*(n^2+20*n+60)*(2+n), -2387/1920/eps+41/60/eps^2-13/80/eps^3+1/60/eps^4}
Z4[5,93] = {"ee12|e23|44|455|5|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, (7/10*Zeta[3]-1/600*Pi^4-2/3)/eps+(-1/10*Zeta[3]-1/30)/eps^2+11/40/eps^3-2/15/eps^4+1/40/eps^5}
Z4[5,94] = {"ee12|e23|44|555|e5||", 1, 1/243*(n^2+20*n+60)*(2+n), (-1/5*Zeta[3]+103/320)/eps+37/960/eps^2-19/160/eps^3+7/240/eps^4}
Z4[5,95] = {"ee12|e23|44|e55|55||", 3/2, 1/729*n^4+16/729*n^3+88/729*n^2+256/729*n+368/729, (1/5*Zeta[3]-1/150*Pi^4+3/10)/eps+(1/10*Zeta[3]+1/20)/eps^2+1/20/eps^3-3/20/eps^4+1/20/eps^5}
Z4[5,96] = {"ee12|e23|45|445|5|e|", 6, 1/729*n^3+4/81*n^2+244/729*n+448/729, (-7/5*Zeta[3]-1/300*Pi^4+14/5)/eps+(4/5*Zeta[3]-19/12)/eps^2+11/24/eps^3-1/12/eps^4+1/120/eps^5}
Z4[5,97] = {"ee12|e23|45|e45|55||", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, (23/10*Zeta[3]+1/600*Pi^4-9/5)/eps+(-9/10*Zeta[3]+7/60)/eps^2+19/60/eps^3-7/60/eps^4+1/60/eps^5}
Z4[5,98] = {"ee12|e23|e4|455|55||", 3/2, 1/729*(8+n)*(22+5*n)*(2+n), (-1/10*Zeta[3]-841/960)/eps+49/96/eps^2-13/80/eps^3+1/40/eps^4}
Z4[5,99] = {"ee12|e33|344|5|55|e|", 3/2, 5/729*n^3+64/729*n^2+260/729*n+400/729, (-1/10*Zeta[3]-1/600*Pi^4)/eps+(-1/10*Zeta[3]+19/60)/eps^2-11/60/eps^4+1/15/eps^5}
Z4[5,100] = {"ee12|e33|345|4|55|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, -14/15/eps-19/60/eps^2+7/15/eps^3-11/60/eps^4+1/30/eps^5}
Z4[5,101] = {"ee12|e33|444|55|5|e|", 1/2, 1/243*(2+n)*(3*n^2+22*n+56), (1/5*Zeta[3]-151/960)/eps-53/480/eps^2-23/240/eps^3+3/40/eps^4}
Z4[5,102] = {"ee12|e33|445|45|5|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, (-1/5*Zeta[3]+1/300*Pi^4-14/15)/eps+(1/5*Zeta[3]-19/60)/eps^2+7/15/eps^3-11/60/eps^4+1/30/eps^5}
Z4[5,103] = {"ee12|e33|445|55|e5||", 3/2, 1/81*n^3+76/729*n^2+260/729*n+128/243, (-1/2*Zeta[3]+1/600*Pi^4+3/10)/eps+(1/10*Zeta[3]+3/20)/eps^2+1/10/eps^3-1/4/eps^4+1/10/eps^5}
Z4[5,104] = {"ee12|e33|445|e5|55||", 3/2, 1/729*(8+n)*(22+5*n)*(2+n), (1/10*Zeta[3]+293/960)/eps+1/160/eps^2-11/80/eps^3+7/120/eps^4}
Z4[5,105] = {"ee12|e33|e34|5|555||", 1, 1/243*(2+n)*(3*n^2+22*n+56), 151/384/eps+197/960/eps^2-103/480/eps^3+11/240/eps^4}
Z4[5,106] = {"ee12|e33|e44|55|55||", 3/8, 1/243*n^4+10/243*n^3+40/243*n^2+256/729*n+320/729, (-2/5*Zeta[3]+1/150*Pi^4-1/5)/eps+(2/5*Zeta[3]-1/5)/eps^2-1/5/eps^3-1/5/eps^4+1/5/eps^5}
Z4[5,107] = {"ee12|e33|e45|45|55||", 3/2, 1/81*n^3+76/729*n^2+260/729*n+128/243, (-1/2*Zeta[3]-1/600*Pi^4+29/30)/eps+(-1/10*Zeta[3]+1/12)/eps^2+4/15/eps^3-1/4/eps^4+1/15/eps^5}
Z4[5,108] = {"ee12|e34|334|5|55|e|", 3, 1/729*n^3+4/81*n^2+244/729*n+448/729, (-3/5*Zeta[3]+1/300*Pi^4-1/5)/eps+(1/5*Zeta[3]-1/15)/eps^2+13/60/eps^3-1/10/eps^4+1/60/eps^5}
Z4[5,109] = {"ee12|e34|335|4|55|e|", 3, 1/243*n^3+14/243*n^2+244/729*n+440/729, (-9/10*Zeta[3]+1/200*Pi^4-1/5)/eps+(-1/5*Zeta[3]-1/15)/eps^2+13/60/eps^3-1/10/eps^4+1/60/eps^5}
Z4[5,110] = {"ee12|e34|335|5|e55||", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, (-3/10*Zeta[3]+1/600*Pi^4-2/3)/eps+(1/10*Zeta[3]-1/30)/eps^2+11/40/eps^3-2/15/eps^4+1/40/eps^5}
Z4[5,111] = {"ee12|e34|335|e|555||", 1, 1/243*(n^2+20*n+60)*(2+n), 103/320/eps+37/960/eps^2-19/160/eps^3+7/240/eps^4}
Z4[5,112] = {"ee12|e34|345|45|5|e|", 6, 1/729*(22+5*n)^2, (5/2*Zeta[3]-23/10*Zeta[5]+7/600*Pi^4)/eps+(-9/5*Zeta[3]-1/150*Pi^4)/eps^2+3/5/eps^3*Zeta[3]}
Z4[5,113] = {"ee12|e34|345|e5|55||", 6, 1/729*n^3+4/81*n^2+244/729*n+448/729, (-8/5*Zeta[3]+14/5)/eps+(Zeta[3]-19/12)/eps^2+11/24/eps^3-1/12/eps^4+1/120/eps^5}
Z4[5,114] = {"ee12|e34|355|44|5|e|", 3, 1/729*n^3+44/729*n^2+28/81*n+16/27, (4/5*Zeta[3]-1/300*Pi^4-1/3)/eps+(-1/5*Zeta[3]+1/3)/eps^2+1/8/eps^3-1/6/eps^4+1/24/eps^5}
Z4[5,115] = {"ee12|e34|355|45|e5||", 6, 1/729*n^3+4/81*n^2+244/729*n+448/729, (-13/5*Zeta[3]+1/300*Pi^4+14/5)/eps+(1/5*Zeta[3]-19/12)/eps^2+11/24/eps^3-1/12/eps^4+1/120/eps^5}
Z4[5,116] = {"ee12|e34|355|e4|55||", 3, 5/729*n^3+56/729*n^2+28/81*n+416/729, (-3/10*Zeta[3]+1/120*Pi^4-1/5)/eps-1/15/eps^2+13/60/eps^3-1/10/eps^4+1/60/eps^5}
Z4[5,117] = {"ee12|e34|555|e44|5||", 1, 1/243*(n^2+20*n+60)*(2+n), -11/384/eps+33/320/eps^2-11/96/eps^3+3/80/eps^4}
Z4[5,118] = {"ee12|e34|e34|55|55||", 3/4, 5/729*n^3+64/729*n^2+260/729*n+400/729, (14/5*Zeta[3]-1/300*Pi^4-17/6)/eps+(-6/5*Zeta[3]+6/5)/eps^2-1/30/eps^3-2/15/eps^4+1/30/eps^5}
Z4[5,119] = {"ee12|e34|e35|45|55||", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, (9/10*Zeta[3]-1/200*Pi^4-13/30)/eps+(1/5*Zeta[3]-29/30)/eps^2+11/20/eps^3-2/15/eps^4+1/60/eps^5}
Z4[5,120] = {"ee12|ee3|334|5|555||", 1/4, 1/81*(8+n)*(2+n)^2, 857/1920/eps-13/80/eps^2+1/60/eps^3}
Z4[5,121] = {"ee12|ee3|344|55|55||", 3/8, 1/729*(8+n)*(n^2+6*n+20)*(2+n), (-3/20*Zeta[3]+81/320)/eps+1/20/eps^2-3/20/eps^3+1/20/eps^4}
Z4[5,122] = {"ee12|ee3|345|45|55||", 3/4, 1/729*(8+n)*(22+5*n)*(2+n), (-2/5*Zeta[3]-193/960)/eps+19/60/eps^2-7/60/eps^3+1/60/eps^4}
Z4[5,123] = {"ee12|ee3|444|555|5||", 1/12, 1/81*(8+n)*(2+n)^2, -5/192/eps-3/40/eps^2+1/30/eps^3}
Z4[5,124] = {"ee12|ee3|445|455|5||", 3/4, 1/729*(8+n)*(22+5*n)*(2+n), (2/5*Zeta[3]-25/24)/eps+8/15/eps^2-1/6/eps^3+1/30/eps^4}

(* 627 graphs with 6 loop(s): *)
Zcounts[4,6] = 627

Z4[6,1] = {"e112|23|34|56|e56|e6|e|", 6, 1/2187*(22+5*n)*(n^2+20*n+60), (-1/20*Zeta[3]^2+34/5*Zeta[3]+7/5*Zeta[5]-1/3780*Pi^6-43/1800*Pi^4)/eps+(-43/30*Zeta[3]-7/60*Zeta[5]+1/300*Pi^4)/eps^2+(1/5*Zeta[3]-1/3600*Pi^4)/eps^3-1/60/eps^4*Zeta[3]}
Z4[6,2] = {"e112|23|34|e5|e66|e66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (-11/10*Zeta[3]-7/60*Zeta[5]+1/360*Pi^4+221/180)/eps+(1/6*Zeta[3]-1/3600*Pi^4+119/360)/eps^2+(-1/60*Zeta[3]+3/20)/eps^3-13/40/eps^4+13/90/eps^5-1/36/eps^6}
Z4[6,3] = {"e112|23|44|e55|e6|66|e|", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, (-1/15*Zeta[3]-3/20*Zeta[5]+1/150*Pi^4-23/60)/eps+(2/5*Zeta[3]-7/3600*Pi^4-19/120)/eps^2+(-7/60*Zeta[3]-1/12)/eps^3-7/120/eps^4+1/5/eps^5-1/12/eps^6}
Z4[6,4] = {"e112|23|44|e56|56|e6|e|", 3, 1/2187*(22+5*n)*(3*n^2+22*n+56), (13/20*Zeta[3]^2+1/10*Zeta[3]+21/10*Zeta[5]-1/1260*Pi^6-1/75*Pi^4)/eps+(-4/5*Zeta[3]-7/20*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,5] = {"e112|23|45|456|e6|e6|e|", 6, 2/2187*n^3+97/2187*n^2+236/729*n+460/729, (-5/3*Zeta[3]^2+1/180*Pi^4*Zeta[3]+31/3*Zeta[5]+19/6*Zeta[7]-5/1134*Pi^6)/eps+(1/6*Zeta[3]^2-5/3*Zeta[5]+1/2268*Pi^6)/eps^2+1/6/eps^3*Zeta[5]}
Z4[6,6] = {"e112|23|45|466|e5|e6|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, (11/60*Zeta[3]^2+1/10*Zeta[3]-17/30*Zeta[5]+1/11340*Pi^6-1/75*Pi^4)/eps+(-4/5*Zeta[3]-1/60*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,7] = {"e112|23|45|e45|e6|66|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, (3/20*Zeta[3]^2+1/10*Zeta[3]-19/10*Zeta[5]+1/1890*Pi^6-1/75*Pi^4)/eps+(-4/5*Zeta[3]+3/20*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,8] = {"e112|23|45|e46|56|e6|e|", 12, 4/2187*n^3+37/729*n^2+716/2187*n+452/729, (1/3*Zeta[3]^2-1/900*Pi^4*Zeta[3]+31/3*Zeta[5]+359/120*Zeta[7]-5/1134*Pi^6)/eps+(-1/30*Zeta[3]^2-5/3*Zeta[5]+1/2268*Pi^6)/eps^2+1/6/eps^3*Zeta[5]}
Z4[6,9] = {"e112|23|45|e46|e5|66|e|", 6, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, (11/60*Zeta[3]^2+1/10*Zeta[3]-17/30*Zeta[5]+1/11340*Pi^6-1/75*Pi^4)/eps+(-4/5*Zeta[3]-1/60*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,10] = {"e112|23|45|e46|e6|e66||", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, (11/60*Zeta[3]^2+1/10*Zeta[3]-17/30*Zeta[5]+1/11340*Pi^6-1/75*Pi^4)/eps+(-4/5*Zeta[3]-1/60*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,11] = {"e112|23|45|e66|e56|e6||", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, (13/20*Zeta[3]^2+1/10*Zeta[3]+21/10*Zeta[5]-1/1260*Pi^6-1/75*Pi^4)/eps+(-4/5*Zeta[3]-7/20*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,12] = {"e112|23|e3|45|e56|66|e|", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, -4/9/eps^2+2/3/eps^3-17/36/eps^4+1/6/eps^5-1/36/eps^6}
Z4[6,13] = {"e112|23|e3|45|e66|e66||", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, 2/9/eps^2+1/18/eps^3-1/3/eps^4+2/9/eps^5-1/18/eps^6}
Z4[6,14] = {"e112|23|e4|455|66|e6|e|", 3, 1/2187*n^4+2/243*n^3+176/2187*n^2+88/243*n+400/729, (1/2*Zeta[3]+7/60*Zeta[5]-1/900*Pi^4-1/90)/eps+(-1/15*Zeta[3]+1/3600*Pi^4+11/120)/eps^2+(1/60*Zeta[3]-7/90)/eps^3-13/120/eps^4+1/9/eps^5-1/36/eps^6}
Z4[6,15] = {"e112|23|e4|455|e6|66|e|", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (1/2*Zeta[3]+7/60*Zeta[5]-1/900*Pi^4-1/90)/eps+(-1/15*Zeta[3]+1/3600*Pi^4+11/120)/eps^2+(1/60*Zeta[3]-7/90)/eps^3-13/120/eps^4+1/9/eps^5-1/36/eps^6}
Z4[6,16] = {"e112|23|e4|456|56|e6|e|", 6, 1/2187*(22+5*n)*(n^2+20*n+60), (1/20*Zeta[3]^2-7/5*Zeta[3]-7/10*Zeta[5]+1/3780*Pi^6+19/1800*Pi^4)/eps+(-7/10*Zeta[3]+7/60*Zeta[5]-1/600*Pi^4)/eps^2+(9/10*Zeta[3]+1/3600*Pi^4)/eps^3-19/60/eps^4*Zeta[3]}
Z4[6,17] = {"e112|23|e4|456|e5|66|e|", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, 13/30/eps-19/72/eps^2+49/120/eps^3-5/18/eps^4+11/120/eps^5-1/72/eps^6}
Z4[6,18] = {"e112|23|e4|556|566|e|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -1/90/eps+11/120/eps^2-7/90/eps^3-13/120/eps^4+1/9/eps^5-1/36/eps^6}
Z4[6,19] = {"e112|23|e4|556|e56|6|e|", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (-16/15*Zeta[3]-17/30*Zeta[5]+1/300*Pi^4+13/30)/eps+(1/5*Zeta[3]-1/1800*Pi^4-19/72)/eps^2+(-1/30*Zeta[3]+49/120)/eps^3-5/18/eps^4+11/120/eps^5-1/72/eps^6}
Z4[6,20] = {"e112|23|e4|556|e66|e6||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (-1/30*Zeta[3]+1/10*Zeta[5]+1/360*Pi^4-1/3)/eps+(1/6*Zeta[3]-1/1800*Pi^4-1/30)/eps^2+(-1/30*Zeta[3]+1/24)/eps^3-23/120/eps^4+19/120/eps^5-1/24/eps^6}
Z4[6,21] = {"e112|23|e4|e45|56|66|e|", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, 13/30/eps-19/72/eps^2+49/120/eps^3-5/18/eps^4+11/120/eps^5-1/72/eps^6}
Z4[6,22] = {"e112|23|e4|e45|66|e66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (1/2*Zeta[3]+7/60*Zeta[5]-1/900*Pi^4-1/90)/eps+(-1/15*Zeta[3]+1/3600*Pi^4+11/120)/eps^2+(1/60*Zeta[3]-7/90)/eps^3-13/120/eps^4+1/9/eps^5-1/36/eps^6}
Z4[6,23] = {"e112|23|e4|e45|e6|666||", 2, 1/729*(7*n^2+72*n+164)*(2+n), -4267/23040/eps+35/256/eps^2-389/1920/eps^3+101/960/eps^4-13/720/eps^5}
Z4[6,24] = {"e112|23|e4|e55|566|6|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (-1/30*Zeta[3]+1/10*Zeta[5]+1/360*Pi^4-1/3)/eps+(1/6*Zeta[3]-1/1800*Pi^4-1/30)/eps^2+(-1/30*Zeta[3]+1/24)/eps^3-23/120/eps^4+19/120/eps^5-1/24/eps^6}
Z4[6,25] = {"e112|23|e4|e55|e66|66||", 3/2, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, (-1/15*Zeta[3]-3/20*Zeta[5]+1/150*Pi^4-23/60)/eps+(2/5*Zeta[3]-7/3600*Pi^4-19/120)/eps^2+(-7/60*Zeta[3]-1/12)/eps^3-7/120/eps^4+1/5/eps^5-1/12/eps^6}
Z4[6,26] = {"e112|23|e4|e56|556|6|e|", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (-16/15*Zeta[3]-17/30*Zeta[5]+1/300*Pi^4+13/30)/eps+(1/5*Zeta[3]-1/1800*Pi^4-19/72)/eps^2+(-1/30*Zeta[3]+49/120)/eps^3-5/18/eps^4+11/120/eps^5-1/72/eps^6}
Z4[6,27] = {"e112|23|e4|e56|e56|66||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (Zeta[3]+Zeta[5]-34/45)/eps-23/180/eps^2+11/60/eps^3-23/90/eps^4+5/36/eps^5-1/36/eps^6}
Z4[6,28] = {"e112|33|345|6|e56|e6|e|", 3, 1/2187*(22+5*n)*(3*n^2+22*n+56), (19/10*Zeta[3]^2+23/30*Zeta[3]+49/30*Zeta[5]-1/1890*Pi^6-7/600*Pi^4)/eps+(-7/10*Zeta[3]-7/30*Zeta[5]+7/1800*Pi^4)/eps^2+(7/30*Zeta[3]-1/1800*Pi^4)/eps^3-1/30/eps^4*Zeta[3]}
Z4[6,29] = {"e112|33|345|e|e66|e66||", 3/16, 1/729*n^4+44/2187*n^3+284/2187*n^2+832/2187*n+1024/2187, -1/9/eps^2-2/9/eps^3+1/9/eps^4+2/9/eps^5-1/9/eps^6}
Z4[6,30] = {"e112|33|445|56|e6|e6|e|", 3, 1/2187*n^4+26/2187*n^3+208/2187*n^2+256/729*n+1184/2187, (-5/6*Zeta[3]^2-1/10*Zeta[3]+1/10*Zeta[5]+1/5670*Pi^6-1/600*Pi^4)/eps+(-1/10*Zeta[3]-1/30*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,31] = {"e112|33|445|e5|e6|66|e|", 3/4, 1/2187*n^4+10/729*n^3+76/729*n^2+808/2187*n+1120/2187, (-1/5*Zeta[3]+1/300*Pi^4+11/30)/eps+(1/5*Zeta[3]-7/45)/eps^2-19/90/eps^3+1/45/eps^4+13/90/eps^5-1/18/eps^6}
Z4[6,32] = {"e112|33|445|e6|e6|e66||", 3/4, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (-11/30*Zeta[3]-7/30*Zeta[5]+1/360*Pi^4+11/30)/eps+(1/6*Zeta[3]-1/1800*Pi^4-7/45)/eps^2+(-1/30*Zeta[3]-19/90)/eps^3+1/45/eps^4+13/90/eps^5-1/18/eps^6}
Z4[6,33] = {"e112|33|456|45|e6|e6|e|", 3, 5/729*n^3+164/2187*n^2+736/2187*n+424/729, (-5/3*Zeta[3]^2+1/90*Pi^4*Zeta[3]+7/3*Zeta[5]+19/3*Zeta[7]-5/1134*Pi^6)/eps+(1/3*Zeta[3]^2-5/3*Zeta[5]+1/1134*Pi^6)/eps^2+1/3/eps^3*Zeta[5]}
Z4[6,34] = {"e112|33|456|e4|56|e6|e|", 3/2, 1/2187*(22+5*n)*(3*n^2+22*n+56), (-19/10*Zeta[3]^2+31/30*Zeta[3]-7/30*Zeta[5]+1/1890*Pi^6+1/600*Pi^4)/eps+(23/30*Zeta[3]+7/30*Zeta[5]-1/1800*Pi^4)/eps^2+(19/30*Zeta[3]+1/1800*Pi^4)/eps^3-19/30/eps^4*Zeta[3]}
Z4[6,35] = {"e112|33|e34|5|e66|e66||", 3/2, 1/729*n^4+44/2187*n^3+268/2187*n^2+272/729*n+352/729, (-1/5*Zeta[3]+1/300*Pi^4+11/30)/eps+(1/5*Zeta[3]-7/45)/eps^2-19/90/eps^3+1/45/eps^4+13/90/eps^5-1/18/eps^6}
Z4[6,36] = {"e112|33|e44|56|56|e6|e|", 3/2, 1/729*n^4+40/2187*n^3+232/2187*n^2+760/2187*n+128/243, (1/10*Zeta[3]^2-1/10*Zeta[3]+21/10*Zeta[5]-1/630*Pi^6-1/600*Pi^4)/eps+(-1/10*Zeta[3]-7/10*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,37] = {"e112|33|e44|e5|66|e66||", 3/8, 1/2187*n^5+14/2187*n^4+92/2187*n^3+352/2187*n^2+800/2187*n+928/2187, (1/3*Zeta[3]-Zeta[5]+1/180*Pi^4+1/6)/eps+(1/3*Zeta[3]-1/180*Pi^4+1/6)/eps^2+(-1/3*Zeta[3]+1/6)/eps^3+1/6/eps^4+1/6/eps^5-1/6/eps^6}
Z4[6,38] = {"e112|33|e45|45|e6|66|e|", 3, 1/2187*n^4+26/2187*n^3+208/2187*n^2+256/729*n+1184/2187, (-9/10*Zeta[3]^2-1/10*Zeta[3]-9/10*Zeta[5]+1/945*Pi^6-1/600*Pi^4)/eps+(-1/10*Zeta[3]+3/10*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,39] = {"e112|33|e45|46|56|e6|e|", 6, 1/2187*n^4+26/2187*n^3+196/2187*n^2+740/2187*n+136/243, (1/3*Zeta[3]^2-1/450*Pi^4*Zeta[3]+7/3*Zeta[5]+359/60*Zeta[7]-5/1134*Pi^6)/eps+(-1/15*Zeta[3]^2-5/3*Zeta[5]+1/1134*Pi^6)/eps^2+1/3/eps^3*Zeta[5]}
Z4[6,40] = {"e112|33|e45|46|e5|66|e|", 3, 1/2187*n^4+26/2187*n^3+208/2187*n^2+256/729*n+1184/2187, (-5/6*Zeta[3]^2-1/10*Zeta[3]+1/10*Zeta[5]+1/5670*Pi^6-1/600*Pi^4)/eps+(-1/10*Zeta[3]-1/30*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,41] = {"e112|33|e45|46|e6|e66||", 3, 1/729*n^4+40/2187*n^3+232/2187*n^2+760/2187*n+128/243, (-5/6*Zeta[3]^2-1/10*Zeta[3]+1/10*Zeta[5]+1/5670*Pi^6-1/600*Pi^4)/eps+(-1/10*Zeta[3]-1/30*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,42] = {"e112|33|e45|66|e56|e6||", 3/2, 1/2187*(22+5*n)*(n^3+8*n^2+24*n+48), (1/10*Zeta[3]^2-1/10*Zeta[3]+21/10*Zeta[5]-1/630*Pi^6-1/600*Pi^4)/eps+(-1/10*Zeta[3]-7/10*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,43] = {"e112|33|e45|e4|e6|666||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (5/12*Zeta[3]-1/1440*Pi^4-553/1280)/eps+(-1/24*Zeta[3]-199/1152)/eps^2-317/2880/eps^3+223/1440/eps^4-13/360/eps^5}
Z4[6,44] = {"e112|33|e45|e6|556|6|e|", 3/4, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, (-1/15*Zeta[3]+53/30*Zeta[5]+1/150*Pi^4-163/90)/eps+(2/5*Zeta[3]-1/1800*Pi^4-19/60)/eps^2+(-1/30*Zeta[3]-1/45)/eps^3-7/36/eps^4+1/5/eps^5-1/18/eps^6}
Z4[6,45] = {"e112|33|e45|e6|e56|66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (-9/10*Zeta[3]-5/4*Zeta[5]+7/1800*Pi^4+221/180)/eps+(7/30*Zeta[3]-1/720*Pi^4+119/360)/eps^2+(-1/12*Zeta[3]+3/20)/eps^3-13/40/eps^4+13/90/eps^5-1/36/eps^6}
Z4[6,46] = {"e112|34|335|6|e56|e6|e|", 6, 1/2187*(22+5*n)*(n^2+20*n+60), (23/30*Zeta[3]-28/15*Zeta[5]+1/1260*Pi^6-7/600*Pi^4)/eps+(-7/10*Zeta[3]+4/15*Zeta[5]+7/1800*Pi^4)/eps^2+(7/30*Zeta[3]-1/1800*Pi^4)/eps^3-1/30/eps^4*Zeta[3]}
Z4[6,47] = {"e112|34|345|e6|56|e6|e|", 12, 2/2187*n^3+29/729*n^2+674/2187*n+1424/2187, (-3*Zeta[3]*Zeta[5]+27/50*Z35+1029/80*Zeta[7]-2063/2520000*Pi^8)/eps-147/80/eps^2*Zeta[7]}
Z4[6,48] = {"e112|34|345|e6|e6|e66||", 3/2, 5/2187*n^3+110/2187*n^2+712/2187*n+1360/2187, (-5/3*Zeta[3]^2+1/90*Pi^4*Zeta[3]+7/3*Zeta[5]-3*Zeta[7]-5/1134*Pi^6)/eps+(1/3*Zeta[3]^2-5/3*Zeta[5]+1/1134*Pi^6)/eps^2+1/3/eps^3*Zeta[5]}
Z4[6,49] = {"e112|34|355|e6|e56|6|e|", 6, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, (-8/3*Zeta[3]^2+4/225*Pi^4*Zeta[3]+7/3*Zeta[5]+239/240*Zeta[7]-5/1134*Pi^6)/eps+(8/15*Zeta[3]^2-5/3*Zeta[5]+1/1134*Pi^6)/eps^2+1/3/eps^3*Zeta[5]}
Z4[6,50] = {"e112|34|355|e6|e66|e6||", 1, 1/243*n^3+50/729*n^2+28/81*n+424/729, (-13/10*Zeta[3]^2-1/10*Zeta[3]-9/10*Zeta[5]+1/945*Pi^6-1/600*Pi^4)/eps+(-1/10*Zeta[3]+3/10*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,51] = {"e112|34|356|45|e6|e6|e|", 12, 5/2187*n^3+100/2187*n^2+226/729*n+52/81, (-3/2*Zeta[3]*Zeta[5]+27/50*Z35+1029/80*Zeta[7]-2063/2520000*Pi^8)/eps-147/80/eps^2*Zeta[7]}
Z4[6,52] = {"e112|34|356|56|e56|e|e|", 6, 2/2187*n^3+89/2187*n^2+668/2187*n+476/729, -6/5/eps^2*Zeta[3]^2+(36/5*Zeta[3]^2-1/25*Pi^4*Zeta[3]-63/20*Zeta[7])/eps}
Z4[6,53] = {"e112|34|356|e4|56|e6|e|", 6, 1/2187*(8+n)^2*(22+5*n), -6/5/eps^2*Zeta[3]^2+(6*Zeta[3]^2-1/25*Pi^4*Zeta[3])/eps}
Z4[6,54] = {"e112|34|356|e5|566|e|e|", 3, 5/2187*n^3+110/2187*n^2+712/2187*n+1360/2187, (-5/3*Zeta[3]^2+1/90*Pi^4*Zeta[3]+7/3*Zeta[5]-2/3*Zeta[7]-5/1134*Pi^6)/eps+(1/3*Zeta[3]^2-5/3*Zeta[5]+1/1134*Pi^6)/eps^2+1/3/eps^3*Zeta[5]}
Z4[6,55] = {"e112|34|356|e5|e56|6|e|", 12, 2/2187*n^3+29/729*n^2+674/2187*n+1424/2187, (27/50*Z35+1029/80*Zeta[7]-2063/2520000*Pi^8)/eps-147/80/eps^2*Zeta[7]}
Z4[6,56] = {"e112|34|356|e5|e66|e6||", 6, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, (-2/3*Zeta[3]^2+1/225*Pi^4*Zeta[3]+7/3*Zeta[5]+323/240*Zeta[7]-5/1134*Pi^6)/eps+(2/15*Zeta[3]^2-5/3*Zeta[5]+1/1134*Pi^6)/eps^2+1/3/eps^3*Zeta[5]}
Z4[6,57] = {"e112|34|555|e46|e6|6|e|", 1, 1/729*(8+n)*(22+5*n)*(2+n), (-9/80*Zeta[3]-21/40*Zeta[5]+7/1200*Pi^4)/eps+(7/20*Zeta[3]-1/800*Pi^4)/eps^2-3/40/eps^3*Zeta[3]}
Z4[6,58] = {"e112|34|556|e45|e6|6|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, (77/60*Zeta[3]^2+1/10*Zeta[3]-47/30*Zeta[5]+4/2835*Pi^6-1/75*Pi^4)/eps+(-4/5*Zeta[3]+29/60*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,59] = {"e112|34|556|e56|e56||e|", 3, 5/2187*n^3+110/2187*n^2+712/2187*n+1360/2187, (-11/3*Zeta[3]^2+11/450*Pi^4*Zeta[3]+7/3*Zeta[5]+5/3*Zeta[7]-5/1134*Pi^6)/eps+(11/15*Zeta[3]^2-5/3*Zeta[5]+1/1134*Pi^6)/eps^2+1/3/eps^3*Zeta[5]}
Z4[6,60] = {"e112|34|e34|55|66|e6|e|", 3/2, 1/2187*n^4+2/243*n^3+56/729*n^2+752/2187*n+416/729, (-9/10*Zeta[3]^2-1/10*Zeta[3]-9/10*Zeta[5]+1/945*Pi^6-1/600*Pi^4)/eps+(-1/10*Zeta[3]+3/10*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,61] = {"e112|34|e34|56|56|e6|e|", 3, 1/2187*(8+n)^2*(22+5*n), -6/5/eps^2*Zeta[3]^2+(6*Zeta[3]^2-1/25*Pi^4*Zeta[3])/eps}
Z4[6,62] = {"e112|34|e34|e5|e6|666||", 1, 1/729*(8+n)*(22+5*n)*(2+n), (-9/80*Zeta[3]+29/40*Zeta[5]+7/1200*Pi^4)/eps+(7/20*Zeta[3]-1/800*Pi^4)/eps^2-3/40/eps^3*Zeta[3]}
Z4[6,63] = {"e112|34|e35|45|66|e6|e|", 3, 1/2187*n^4+2/243*n^3+52/729*n^2+724/2187*n+1288/2187, (1/3*Zeta[3]^2-1/450*Pi^4*Zeta[3]+7/3*Zeta[5]-67/20*Zeta[7]-5/1134*Pi^6)/eps+(-1/15*Zeta[3]^2-5/3*Zeta[5]+1/1134*Pi^6)/eps^2+1/3/eps^3*Zeta[5]}
Z4[6,64] = {"e112|34|e35|45|e6|66|e|", 3, 1/2187*n^4+14/2187*n^3+16/243*n^2+724/2187*n+1304/2187, (1/3*Zeta[3]^2-1/450*Pi^4*Zeta[3]+7/3*Zeta[5]-67/20*Zeta[7]-5/1134*Pi^6)/eps+(-1/15*Zeta[3]^2-5/3*Zeta[5]+1/1134*Pi^6)/eps^2+1/3/eps^3*Zeta[5]}
Z4[6,65] = {"e112|34|e35|46|56|e6|e|", 12, 7/2187*n^3+38/729*n^2+686/2187*n+460/729, (3/2*Zeta[3]*Zeta[5]+27/50*Z35+1029/80*Zeta[7]-2063/2520000*Pi^8)/eps-147/80/eps^2*Zeta[7]}
Z4[6,66] = {"e112|34|e35|46|e5|66|e|", 6, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, (-2/3*Zeta[3]^2+1/225*Pi^4*Zeta[3]+7/3*Zeta[5]-797/240*Zeta[7]-5/1134*Pi^6)/eps+(2/15*Zeta[3]^2-5/3*Zeta[5]+1/1134*Pi^6)/eps^2+1/3/eps^3*Zeta[5]}
Z4[6,67] = {"e112|34|e35|46|e6|e66||", 3, 13/2187*n^3+50/729*n^2+728/2187*n+16/27, (1/3*Zeta[3]^2-1/450*Pi^4*Zeta[3]+7/3*Zeta[5]-61/60*Zeta[7]-5/1134*Pi^6)/eps+(-1/15*Zeta[3]^2-5/3*Zeta[5]+1/1134*Pi^6)/eps^2+1/3/eps^3*Zeta[5]}
Z4[6,68] = {"e112|34|e35|56|566|e|e|", 6, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, (-2/3*Zeta[3]^2+1/225*Pi^4*Zeta[3]+7/3*Zeta[5]-797/240*Zeta[7]-5/1134*Pi^6)/eps+(2/15*Zeta[3]^2-5/3*Zeta[5]+1/1134*Pi^6)/eps^2+1/3/eps^3*Zeta[5]}
Z4[6,69] = {"e112|34|e35|56|e56|6|e|", 12, 5/2187*n^3+100/2187*n^2+226/729*n+52/81, (3/2*Zeta[3]*Zeta[5]+27/50*Z35+1029/80*Zeta[7]-2063/2520000*Pi^8)/eps-147/80/eps^2*Zeta[7]}
Z4[6,70] = {"e112|34|e35|56|e66|e6||", 6, 1/243*n^3+46/729*n^2+728/2187*n+1312/2187, (1/3*Zeta[3]^2-1/450*Pi^4*Zeta[3]+7/3*Zeta[5]-61/60*Zeta[7]-5/1134*Pi^6)/eps+(-1/15*Zeta[3]^2-5/3*Zeta[5]+1/1134*Pi^6)/eps^2+1/3/eps^3*Zeta[5]}
Z4[6,71] = {"e112|34|e35|66|556|e|e|", 3, 13/2187*n^3+2/27*n^2+28/81*n+1256/2187, (-1/3*Zeta[3]^2-1/10*Zeta[3]-7/5*Zeta[5]+17/11340*Pi^6-1/600*Pi^4)/eps+(-1/10*Zeta[3]+7/15*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,72] = {"e112|34|e35|66|e55|6|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, (-1/3*Zeta[3]^2-1/10*Zeta[3]-7/5*Zeta[5]+17/11340*Pi^6-1/600*Pi^4)/eps+(-1/10*Zeta[3]+7/15*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,73] = {"e112|34|e35|66|e56|e6||", 6, 1/243*n^3+46/729*n^2+728/2187*n+1312/2187, (-5/3*Zeta[3]^2+1/90*Pi^4*Zeta[3]+7/3*Zeta[5]-39/20*Zeta[7]-5/1134*Pi^6)/eps+(1/3*Zeta[3]^2-5/3*Zeta[5]+1/1134*Pi^6)/eps^2+1/3/eps^3*Zeta[5]}
Z4[6,74] = {"e112|34|e35|e4|e6|666||", 2, 1/729*(8+n)*(22+5*n)*(2+n), (-9/80*Zeta[3]+37/120*Zeta[5]+7/1200*Pi^4)/eps+(7/20*Zeta[3]-1/800*Pi^4)/eps^2-3/40/eps^3*Zeta[3]}
Z4[6,75] = {"e112|34|e35|e5|666|e6||", 2, 1/729*(8+n)*(22+5*n)*(2+n), (-9/80*Zeta[3]+37/120*Zeta[5]+7/1200*Pi^4)/eps+(7/20*Zeta[3]-1/800*Pi^4)/eps^2-3/40/eps^3*Zeta[3]}
Z4[6,76] = {"e112|34|e35|e6|556|6|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, (5/4*Zeta[3]^2+1/10*Zeta[3]-29/10*Zeta[5]+1/540*Pi^6-1/75*Pi^4)/eps+(-4/5*Zeta[3]+13/20*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,77] = {"e112|34|e35|e6|566|e6||", 6, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, (-43/60*Zeta[3]^2+1/10*Zeta[3]-47/30*Zeta[5]+4/2835*Pi^6-1/75*Pi^4)/eps+(-4/5*Zeta[3]+29/60*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,78] = {"e112|34|e35|e6|e56|66||", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, (-43/60*Zeta[3]^2+1/10*Zeta[3]-47/30*Zeta[5]+4/2835*Pi^6-1/75*Pi^4)/eps+(-4/5*Zeta[3]+29/60*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,79] = {"e112|34|e55|e45|66|6|e|", 3, 1/2187*n^4+22/2187*n^3+20/243*n^2+752/2187*n+1232/2187, (-5/6*Zeta[3]^2-1/10*Zeta[3]+1/10*Zeta[5]+1/5670*Pi^6-1/600*Pi^4)/eps+(-1/10*Zeta[3]-1/30*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,80] = {"e112|34|e55|e46|56|6|e|", 3, 1/2187*n^4+2/243*n^3+52/729*n^2+724/2187*n+1288/2187, (1/3*Zeta[3]^2-1/450*Pi^4*Zeta[3]+7/3*Zeta[5]+359/60*Zeta[7]-5/1134*Pi^6)/eps+(-1/15*Zeta[3]^2-5/3*Zeta[5]+1/1134*Pi^6)/eps^2+1/3/eps^3*Zeta[5]}
Z4[6,81] = {"e112|34|e56|445|6|e6|e|", 3, 1/2187*(22+5*n)*(3*n^2+22*n+56), (-9/4*Zeta[3]^2+1/10*Zeta[3]+11/10*Zeta[5]+1/1890*Pi^6-1/75*Pi^4)/eps+(-4/5*Zeta[3]+3/20*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,82] = {"e112|34|e56|455|66|e|e|", 1/2, 1/729*n^4+4/243*n^3+68/729*n^2+248/729*n+400/729, (7/10*Zeta[3]^2-1/10*Zeta[3]-9/10*Zeta[5]+1/945*Pi^6-1/600*Pi^4)/eps+(-1/10*Zeta[3]+3/10*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,83] = {"e112|34|e56|456|56|e|e|", 3, 11/2187*n^3+128/2187*n^2+680/2187*n+152/243, -6/5/eps^2*Zeta[3]^2+(6/5*Zeta[3]^2-1/25*Pi^4*Zeta[3]+63/5*Zeta[7])/eps}
Z4[6,84] = {"e112|34|e56|e45|56|6|e|", 12, 7/2187*n^3+38/729*n^2+686/2187*n+460/729, (9/2*Zeta[3]*Zeta[5]+27/50*Z35+1029/80*Zeta[7]-2063/2520000*Pi^8)/eps-147/80/eps^2*Zeta[7]}
Z4[6,85] = {"e112|34|e56|e45|66|e6||", 6, 1/2187*n^4+2/243*n^3+52/729*n^2+724/2187*n+1288/2187, (-5/3*Zeta[3]^2+1/90*Pi^4*Zeta[3]+7/3*Zeta[5]+23/60*Zeta[7]-5/1134*Pi^6)/eps+(1/3*Zeta[3]^2-5/3*Zeta[5]+1/1134*Pi^6)/eps^2+1/3/eps^3*Zeta[5]}
Z4[6,86] = {"e112|34|e56|e45|e6|66||", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, (-9/4*Zeta[3]^2+1/10*Zeta[3]+11/10*Zeta[5]+1/1890*Pi^6-1/75*Pi^4)/eps+(-4/5*Zeta[3]+3/20*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,87] = {"e112|34|e56|e55|e66|6||", 3/2, 1/2187*n^4+2/243*n^3+56/729*n^2+752/2187*n+416/729, (7/10*Zeta[3]^2-1/10*Zeta[3]-9/10*Zeta[5]+1/945*Pi^6-1/600*Pi^4)/eps+(-1/10*Zeta[3]+3/10*Zeta[5]+1/200*Pi^4)/eps^2+(3/10*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,88] = {"e112|34|e56|e56|556||e|", 6, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, (-8/3*Zeta[3]^2+4/225*Pi^4*Zeta[3]+7/3*Zeta[5]-377/240*Zeta[7]-5/1134*Pi^6)/eps+(8/15*Zeta[3]^2-5/3*Zeta[5]+1/1134*Pi^6)/eps^2+1/3/eps^3*Zeta[5]}
Z4[6,89] = {"e112|34|e56|e56|e56|6||", 3, 1/2187*(8+n)^2*(22+5*n), -6/5/eps^2*Zeta[3]^2+(6/5*Zeta[3]^2-1/25*Pi^4*Zeta[3]+63/5*Zeta[7])/eps}
Z4[6,90] = {"e112|e2|33|44|56|e66|e|", 3/16, 1/243*n^4+10/243*n^3+368/2187*n^2+808/2187*n+304/729, -1/4/eps^4+1/2/eps^5-1/4/eps^6}
Z4[6,91] = {"e112|e2|33|45|e56|66|e|", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, 1/3/eps^3-7/12/eps^4+1/3/eps^5-1/12/eps^6}
Z4[6,92] = {"e112|e2|33|45|e66|e66||", 3/8, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, -1/6/eps^3+1/3/eps^5-1/6/eps^6}
Z4[6,93] = {"e112|e2|34|445|6|e66|e|", 3/4, 29/2187*n^3+250/2187*n^2+92/243*n+40/81, 1/8/eps^2-7/48/eps^3-3/16/eps^4+5/16/eps^5-5/48/eps^6}
Z4[6,94] = {"e112|e2|34|455|66|e6|e|", 3/4, 1/729*n^4+4/243*n^3+76/729*n^2+800/2187*n+1120/2187, (-1/4*Zeta[3]+5/24)/eps^2+(1/4*Zeta[3]-1/6)/eps^3-1/6/eps^4+1/6/eps^5-1/24/eps^6}
Z4[6,95] = {"e112|e2|34|456|56|e6|e|", 3/2, 1/2187*(22+5*n)*(3*n^2+22*n+56), (-3/4*Zeta[3]-1/240*Pi^4)/eps^2+(3/2*Zeta[3]+1/240*Pi^4)/eps^3-3/4/eps^4*Zeta[3]}
Z4[6,96] = {"e112|e2|34|556|566|e|e|", 3/4, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, 5/24/eps^2-1/6/eps^3-1/6/eps^4+1/6/eps^5-1/24/eps^6}
Z4[6,97] = {"e112|e2|34|e45|56|66|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -5/8/eps^2+49/48/eps^3-25/48/eps^4+7/48/eps^5-1/48/eps^6}
Z4[6,98] = {"e112|e2|34|e45|66|e66||", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, (-1/4*Zeta[3]+5/24)/eps^2+(1/4*Zeta[3]-1/6)/eps^3-1/6/eps^4+1/6/eps^5-1/24/eps^6}
Z4[6,99] = {"e112|e2|34|e45|e6|666||", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), 121/384/eps^2-187/384/eps^3+13/64/eps^4-1/32/eps^5}
Z4[6,100] = {"e112|e2|34|e55|566|6|e|", 3/2, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, 1/6/eps^2-1/16/eps^3-13/48/eps^4+11/48/eps^5-1/16/eps^6}
Z4[6,101] = {"e112|e2|34|e55|666|e6||", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), -37/384/eps^2+7/384/eps^3+25/192/eps^4-5/96/eps^5}
Z4[6,102] = {"e112|e2|34|e55|e66|66||", 3/8, 5/2187*n^4+62/2187*n^3+320/2187*n^2+824/2187*n+976/2187, (1/4*Zeta[3]-1/8)/eps^2-1/4/eps^3*Zeta[3]+1/4/eps^5-1/8/eps^6}
Z4[6,103] = {"e112|e2|34|e56|556|6|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (1/2*Zeta[3]-5/8)/eps^2+(-1/2*Zeta[3]+49/48)/eps^3-25/48/eps^4+7/48/eps^5-1/48/eps^6}
Z4[6,104] = {"e112|e2|34|e56|e56|66||", 3/4, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, (-1/2*Zeta[3]+1/4)/eps^2+(1/2*Zeta[3]-1/24)/eps^3-3/8/eps^4+5/24/eps^5-1/24/eps^6}
Z4[6,105] = {"e112|e3|334|5|e56|66|e|", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, 29/90/eps+37/120/eps^2-31/144/eps^3-41/240/eps^4+131/720/eps^5-7/144/eps^6}
Z4[6,106] = {"e112|e3|334|5|e66|e66||", 3/4, 1/2187*n^4+26/2187*n^3+232/2187*n^2+824/2187*n+368/729, (13/30*Zeta[3]+7/60*Zeta[5]-1/1800*Pi^4-1/4)/eps+(13/60*Zeta[3]+1/3600*Pi^4-23/90)/eps^2+(-7/30*Zeta[3]-17/180)/eps^3+41/360/eps^4+7/36/eps^5-7/72/eps^6}
Z4[6,107] = {"e112|e3|344|45|6|e66|e|", 3/2, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, (7/30*Zeta[3]+1/10*Zeta[5]+1/1800*Pi^4+4/15)/eps+(1/30*Zeta[3]-1/1800*Pi^4+3/10)/eps^2+(-1/30*Zeta[3]-5/24)/eps^3-9/40/eps^4+7/40/eps^5-1/24/eps^6}
Z4[6,108] = {"e112|e3|344|55|e6|66|e|", 3/2, 1/729*n^4+40/2187*n^3+80/729*n^2+800/2187*n+368/729, (-4/15*Zeta[3]+3/20*Zeta[5]-1/900*Pi^4-1/12)/eps+(11/60*Zeta[3]+7/3600*Pi^4-2/15)/eps^2+(-2/15*Zeta[3]-1/12)/eps^3-1/120/eps^4+7/60/eps^5-1/24/eps^6}
Z4[6,109] = {"e112|e3|344|56|56|e6|e|", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, (-13/20*Zeta[3]^2-11/10*Zeta[3]-7/10*Zeta[5]+1/1260*Pi^6+1/300*Pi^4)/eps+(-11/20*Zeta[3]+7/20*Zeta[5]+1/400*Pi^4)/eps^2+(9/10*Zeta[3]-1/300*Pi^4)/eps^3-1/5/eps^4*Zeta[3]}
Z4[6,110] = {"e112|e3|344|56|e5|66|e|", 3, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, (-17/30*Zeta[3]-1/10*Zeta[5]-1/600*Pi^4+4/15)/eps+(-1/10*Zeta[3]+1/1800*Pi^4+13/30)/eps^2+(1/30*Zeta[3]-17/240)/eps^3-43/240/eps^4+5/48/eps^5-1/48/eps^6}
Z4[6,111] = {"e112|e3|345|45|e6|66|e|", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, (-3/20*Zeta[3]^2-11/10*Zeta[3]-7/10*Zeta[5]-1/1890*Pi^6+1/300*Pi^4)/eps+(-11/20*Zeta[3]-3/20*Zeta[5]+1/400*Pi^4)/eps^2+(9/10*Zeta[3]-1/300*Pi^4)/eps^3-1/5/eps^4*Zeta[3]}
Z4[6,112] = {"e112|e3|345|46|56|e6|e|", 6, 4/2187*n^3+37/729*n^2+716/2187*n+452/729, (-1/15*Zeta[3]^2+1/900*Pi^4*Zeta[3]-11/3*Zeta[5]-359/120*Zeta[7]+1/1134*Pi^6)/eps+(1/30*Zeta[3]^2-13/6*Zeta[5]-1/2268*Pi^6)/eps^2+7/3/eps^3*Zeta[5]}
Z4[6,113] = {"e112|e3|345|46|e5|66|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, (-11/60*Zeta[3]^2-11/10*Zeta[3]-7/10*Zeta[5]-1/11340*Pi^6+1/300*Pi^4)/eps+(-11/20*Zeta[3]+1/60*Zeta[5]+1/400*Pi^4)/eps^2+(9/10*Zeta[3]-1/300*Pi^4)/eps^3-1/5/eps^4*Zeta[3]}
Z4[6,114] = {"e112|e3|444|556|6|e6|e|", 1, 1/729*(7*n^2+72*n+164)*(2+n), (7/60*Zeta[3]-1/1800*Pi^4+81/2560)/eps+(-1/30*Zeta[3]-37/1280)/eps^2-27/640/eps^3+77/960/eps^4-7/240/eps^5}
Z4[6,115] = {"e112|e3|445|446||e66|e|", 3/8, 1/2187*n^4+26/2187*n^3+232/2187*n^2+824/2187*n+368/729, (1/5*Zeta[3]+7/10*Zeta[5]-1/300*Pi^4-3/10)/eps+(3/10*Zeta[3]+1/600*Pi^4-1/2)/eps^2-2/5/eps^3*Zeta[3]+7/60/eps^4+1/6/eps^5-1/12/eps^6}
Z4[6,116] = {"e112|e3|445|456|6|e6|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, (-17/60*Zeta[3]^2-11/10*Zeta[3]-7/10*Zeta[5]+1/810*Pi^6+1/300*Pi^4)/eps+(-11/20*Zeta[3]+31/60*Zeta[5]+1/400*Pi^4)/eps^2+(9/10*Zeta[3]-1/300*Pi^4)/eps^3-1/5/eps^4*Zeta[3]}
Z4[6,117] = {"e112|e3|445|456|e|66|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, 4/15/eps+13/30/eps^2-17/240/eps^3-43/240/eps^4+5/48/eps^5-1/48/eps^6}
Z4[6,118] = {"e112|e3|445|466|5|e6|e|", 3, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, (1/6*Zeta[3]-7/30*Zeta[5]+1/600*Pi^4+4/15)/eps+(1/10*Zeta[3]-1/1800*Pi^4+13/30)/eps^2+(-1/30*Zeta[3]-17/240)/eps^3-43/240/eps^4+5/48/eps^5-1/48/eps^6}
Z4[6,119] = {"e112|e3|445|466|e|e66||", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (1/5*Zeta[3]+7/20*Zeta[5]-1/12)/eps+(1/4*Zeta[3]+1/1200*Pi^4-2/15)/eps^2+(-1/5*Zeta[3]-1/12)/eps^3-1/120/eps^4+7/60/eps^5-1/24/eps^6}
Z4[6,120] = {"e112|e3|445|566|e5|6|e|", 3/2, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, (-1/30*Zeta[3]+1/10*Zeta[5]+1/360*Pi^4-1/3)/eps+(1/6*Zeta[3]-1/1800*Pi^4-1/30)/eps^2+(-1/30*Zeta[3]+1/24)/eps^3-23/120/eps^4+19/120/eps^5-1/24/eps^6}
Z4[6,121] = {"e112|e3|445|566|e6|e6||", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (-4/15*Zeta[3]+1/5*Zeta[5]+4/15)/eps+(-1/900*Pi^4+13/30)/eps^2+(-1/15*Zeta[3]-17/240)/eps^3-43/240/eps^4+5/48/eps^5-1/48/eps^6}
Z4[6,122] = {"e112|e3|456|456|e5|6|e|", 3, 2/2187*n^3+97/2187*n^2+236/729*n+460/729, (-7/15*Zeta[3]^2+7/900*Pi^4*Zeta[3]-11/3*Zeta[5]-127/60*Zeta[7]+1/1134*Pi^6)/eps+(7/30*Zeta[3]^2-13/6*Zeta[5]-1/2268*Pi^6)/eps^2+7/3/eps^3*Zeta[5]}
Z4[6,123] = {"e112|e3|e34|45|56|66|e|", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -227/90/eps-101/180/eps^2+211/240/eps^3-77/240/eps^4+47/720/eps^5-1/144/eps^6}
Z4[6,124] = {"e112|e3|e34|45|66|e66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (-19/30*Zeta[3]-7/60*Zeta[5]-1/900*Pi^4-17/30)/eps+(-19/60*Zeta[3]-1/3600*Pi^4+77/180)/eps^2+(7/30*Zeta[3]-7/90)/eps^3-49/360/eps^4+7/90/eps^5-1/72/eps^6}
Z4[6,125] = {"e112|e3|e34|45|e6|666||", 2, 1/729*(7*n^2+72*n+164)*(2+n), 7369/7680/eps+3767/11520/eps^2-1163/2880/eps^3+169/1440/eps^4-19/1440/eps^5}
Z4[6,126] = {"e112|e3|e34|55|566|6|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (-17/30*Zeta[3]-1/10*Zeta[5]-1/600*Pi^4+4/15)/eps+(-1/10*Zeta[3]+1/1800*Pi^4+13/30)/eps^2+(1/30*Zeta[3]-17/240)/eps^3-43/240/eps^4+5/48/eps^5-1/48/eps^6}
Z4[6,127] = {"e112|e3|e34|55|666|e6||", 1, 1/729*(7*n^2+72*n+164)*(2+n), (3/20*Zeta[3]+1/1800*Pi^4-249/2560)/eps+(1/30*Zeta[3]-811/3840)/eps^2+1/160/eps^3+1/12/eps^4-11/480/eps^5}
Z4[6,128] = {"e112|e3|e34|55|e66|66||", 3/2, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, (-4/15*Zeta[3]+3/20*Zeta[5]-1/900*Pi^4-1/12)/eps+(11/60*Zeta[3]+7/3600*Pi^4-2/15)/eps^2+(-2/15*Zeta[3]-1/12)/eps^3-1/120/eps^4+7/60/eps^5-1/24/eps^6}
Z4[6,129] = {"e112|e3|e34|56|556|6|e|", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (4/5*Zeta[3]+17/30*Zeta[5]+1/900*Pi^4-227/90)/eps+(17/30*Zeta[3]+1/1800*Pi^4-101/180)/eps^2+(-7/15*Zeta[3]+211/240)/eps^3-77/240/eps^4+47/720/eps^5-1/144/eps^6}
Z4[6,130] = {"e112|e3|e34|56|e56|66||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (-8/5*Zeta[3]-Zeta[5]-1/300*Pi^4+79/45)/eps+(-7/10*Zeta[3]+19/30)/eps^2+(1/2*Zeta[3]-41/360)/eps^3-79/360/eps^4+11/120/eps^5-1/72/eps^6}
Z4[6,131] = {"e112|e3|e34|e5|566|66||", 3/2, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), (1/10*Zeta[3]+1/3600*Pi^4+5509/5760)/eps+(1/60*Zeta[3]+283/2880)/eps^2-127/480/eps^3+9/80/eps^4-7/360/eps^5}
Z4[6,132] = {"e112|e3|e44|455|6|66|e|", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, (-1/5*Zeta[3]+1/300*Pi^4+11/30)/eps+(1/5*Zeta[3]-7/45)/eps^2-19/90/eps^3+1/45/eps^4+13/90/eps^5-1/18/eps^6}
Z4[6,133] = {"e112|e3|e44|456|5|66|e|", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, (-11/10*Zeta[3]-7/60*Zeta[5]+1/360*Pi^4+221/180)/eps+(1/6*Zeta[3]-1/3600*Pi^4+119/360)/eps^2+(-1/60*Zeta[3]+3/20)/eps^3-13/40/eps^4+13/90/eps^5-1/36/eps^6}
Z4[6,134] = {"e112|e3|e44|555|66|6|e|", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (1/10*Zeta[3]-17/7200*Pi^4+661/3840)/eps+(-17/120*Zeta[3]+191/1920)/eps^2+73/960/eps^3+11/160/eps^4-7/120/eps^5}
Z4[6,135] = {"e112|e3|e44|556|56|6|e|", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, (-9/10*Zeta[3]-5/4*Zeta[5]+7/1800*Pi^4+221/180)/eps+(7/30*Zeta[3]-1/720*Pi^4+119/360)/eps^2+(-1/12*Zeta[3]+3/20)/eps^3-13/40/eps^4+13/90/eps^5-1/36/eps^6}
Z4[6,136] = {"e112|e3|e44|556|66|e6||", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, (-1/15*Zeta[3]-3/20*Zeta[5]+1/150*Pi^4-23/60)/eps+(2/5*Zeta[3]-7/3600*Pi^4-19/120)/eps^2+(-7/60*Zeta[3]-1/12)/eps^3-7/120/eps^4+1/5/eps^5-1/12/eps^6}
Z4[6,137] = {"e112|e3|e44|556|e6|66||", 3/4, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), (3/10*Zeta[3]-1/600*Pi^4-1393/2880)/eps+(-1/10*Zeta[3]-91/1440)/eps^2+1/48/eps^3+11/120/eps^4-2/45/eps^5}
Z4[6,138] = {"e112|e3|e44|e45|6|666||", 1, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (5/12*Zeta[3]-1/1440*Pi^4-553/1280)/eps+(-1/24*Zeta[3]-199/1152)/eps^2-317/2880/eps^3+223/1440/eps^4-13/360/eps^5}
Z4[6,139] = {"e112|e3|e44|e55|66|66||", 3/8, 1/2187*n^5+2/243*n^4+40/729*n^3+400/2187*n^2+784/2187*n+32/81, (1/3*Zeta[3]-Zeta[5]+1/180*Pi^4+1/6)/eps+(1/3*Zeta[3]-1/180*Pi^4+1/6)/eps^2+(-1/3*Zeta[3]+1/6)/eps^3+1/6/eps^4+1/6/eps^5-1/6/eps^6}
Z4[6,140] = {"e112|e3|e44|e56|56|66||", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, (-1/15*Zeta[3]+53/30*Zeta[5]+1/150*Pi^4-163/90)/eps+(2/5*Zeta[3]-1/1800*Pi^4-19/60)/eps^2+(-1/30*Zeta[3]-1/45)/eps^3-7/36/eps^4+1/5/eps^5-1/18/eps^6}
Z4[6,141] = {"e112|e3|e45|445|6|66|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (1/15*Zeta[3]+31/30*Zeta[5]+1/450*Pi^4-17/30)/eps+(2/15*Zeta[3]-1/900*Pi^4+77/180)/eps^2+(-1/15*Zeta[3]-7/90)/eps^3-49/360/eps^4+7/90/eps^5-1/72/eps^6}
Z4[6,142] = {"e112|e3|e45|446|5|66|e|", 3, 1/2187*n^4+2/243*n^3+176/2187*n^2+88/243*n+400/729, (19/30*Zeta[3]-7/12*Zeta[5]+1/225*Pi^4-17/30)/eps+(1/60*Zeta[3]-1/720*Pi^4+77/180)/eps^2+(1/6*Zeta[3]-7/90)/eps^3-49/360/eps^4+7/90/eps^5-1/72/eps^6}
Z4[6,143] = {"e112|e3|e45|446|6|e66||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (1/6*Zeta[3]-7/30*Zeta[5]+1/600*Pi^4+4/15)/eps+(1/10*Zeta[3]-1/1800*Pi^4+13/30)/eps^2+(-1/30*Zeta[3]-17/240)/eps^3-43/240/eps^4+5/48/eps^5-1/48/eps^6}
Z4[6,144] = {"e112|e3|e45|446|e|666||", 1, 1/729*(7*n^2+72*n+164)*(2+n), -249/2560/eps-811/3840/eps^2+1/160/eps^3+1/12/eps^4-11/480/eps^5}
Z4[6,145] = {"e112|e3|e45|456|56|6|e|", 6, 1/2187*(22+5*n)*(n^2+20*n+60), (-27/20*Zeta[3]^2-5/3*Zeta[3]+23/30*Zeta[5]+1/945*Pi^6-1/120*Pi^4)/eps+(-7/12*Zeta[3]+23/60*Zeta[5]-17/3600*Pi^4)/eps^2+(17/15*Zeta[3]+7/1800*Pi^4)/eps^3-13/30/eps^4*Zeta[3]}
Z4[6,146] = {"e112|e3|e45|456|e6|66||", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (-1/5*Zeta[3]+83/30*Zeta[5]+1/450*Pi^4-227/90)/eps+(19/30*Zeta[3]-1/1800*Pi^4-101/180)/eps^2+(-8/15*Zeta[3]+211/240)/eps^3-77/240/eps^4+47/720/eps^5-1/144/eps^6}
Z4[6,147] = {"e112|e3|e45|466|55|6|e|", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, (-19/30*Zeta[3]+7/30*Zeta[5]+1/1800*Pi^4+19/30)/eps+(1/30*Zeta[3]+1/1800*Pi^4-13/180)/eps^2+(1/30*Zeta[3]-143/720)/eps^3-59/720/eps^4+19/144/eps^5-5/144/eps^6}
Z4[6,148] = {"e112|e3|e45|466|56|e6||", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (9/5*Zeta[3]-32/15*Zeta[5]+7/900*Pi^4-227/90)/eps+(7/15*Zeta[3]-1/900*Pi^4-101/180)/eps^2+(-1/15*Zeta[3]+211/240)/eps^3-77/240/eps^4+47/720/eps^5-1/144/eps^6}
Z4[6,149] = {"e112|e3|e45|466|e5|66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (-1/2*Zeta[3]+19/20*Zeta[5]+1/300*Pi^4-17/30)/eps+(-1/20*Zeta[3]-1/400*Pi^4+77/180)/eps^2+(1/10*Zeta[3]-7/90)/eps^3-49/360/eps^4+7/90/eps^5-1/72/eps^6}
Z4[6,150] = {"e112|e3|e45|666|e55|6||", 1, 1/729*(7*n^2+72*n+164)*(2+n), (7/60*Zeta[3]-1/1800*Pi^4+81/2560)/eps+(-1/30*Zeta[3]-37/1280)/eps^2-27/640/eps^3+77/960/eps^4-7/240/eps^5}
Z4[6,151] = {"e112|e3|e45|e45|66|66||", 3/4, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, (-53/30*Zeta[3]-38/15*Zeta[5]-1/450*Pi^4+241/60)/eps+(-19/30*Zeta[3]+1/900*Pi^4+67/180)/eps^2+(17/30*Zeta[3]-121/180)/eps^3+1/36/eps^4+19/180/eps^5-1/36/eps^6}
Z4[6,152] = {"e112|e3|e45|e46|56|66||", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, (-8/5*Zeta[3]-23/15*Zeta[5]-1/900*Pi^4+239/90)/eps+(11/60*Zeta[3]+1/900*Pi^4-77/360)/eps^2+(-11/60*Zeta[3]+19/30)/eps^3-2/5/eps^4+19/180/eps^5-1/72/eps^6}
Z4[6,153] = {"e123|456|456|456|e|e|e|", 1/6, 1/243*(8+n)*(22+5*n), (-432*Zeta[3]*Zeta[5]-1152/5*Z35+464/7875*Pi^8)/eps}
Z4[6,154] = {"e123|e23|44|56|56|e6|e|", 3/2, 11/2187*n^3+128/2187*n^2+680/2187*n+152/243, -6/5/eps^2*Zeta[3]^2+(6*Zeta[3]^2-1/25*Pi^4*Zeta[3])/eps}
Z4[6,155] = {"e123|e23|45|46|56|e6|e|", 6, 1/729*n^3+26/729*n^2+70/243*n+164/243, 20/eps*Zeta[3]*Zeta[5]}
Z4[6,156] = {"e123|e23|e4|45|e6|666||", 2, 1/729*(8+n)*(22+5*n)*(2+n), (-45/16*Zeta[3]-7/24*Zeta[5]+1/120*Pi^4)/eps+(1/2*Zeta[3]-1/1440*Pi^4)/eps^2-1/24/eps^3*Zeta[3]}
Z4[6,157] = {"e123|e23|e4|56|556|6|e|", 6, 1/2187*(22+5*n)*(n^2+20*n+60), (-81/20*Zeta[3]^2+34/5*Zeta[3]+7/5*Zeta[5]-1/3780*Pi^6-43/1800*Pi^4)/eps+(-43/30*Zeta[3]-7/60*Zeta[5]+1/300*Pi^4)/eps^2+(1/5*Zeta[3]-1/3600*Pi^4)/eps^3-1/60/eps^4*Zeta[3]}
Z4[6,158] = {"e123|e23|e4|56|e56|66||", 3, 1/2187*(22+5*n)*(3*n^2+22*n+56), (47/10*Zeta[3]^2-6/5*Zeta[3]+28/15*Zeta[5]-1/1890*Pi^6-13/900*Pi^4)/eps+(-13/15*Zeta[3]-7/30*Zeta[5]+1/225*Pi^4)/eps^2+(4/15*Zeta[3]-1/1800*Pi^4)/eps^3-1/30/eps^4*Zeta[3]}
Z4[6,159] = {"e123|e23|e4|e5|566|66||", 3/2, 1/729*(8+n)*(22+5*n)*(2+n), (-47/20*Zeta[3]-7/15*Zeta[5]+2/225*Pi^4)/eps+(8/15*Zeta[3]-1/900*Pi^4)/eps^2-1/15/eps^3*Zeta[3]}
Z4[6,160] = {"e123|e24|34|e5|e6|666||", 2, 1/729*(2*n^2+55*n+186)*(2+n), (-1/12*Zeta[3]^2-25/6*Zeta[5]+5/4536*Pi^6)/eps+5/12/eps^2*Zeta[5]}
Z4[6,161] = {"e123|e24|35|46|56|e6|e|", 12, 1/2187*n^3+65/2187*n^2+619/2187*n+1502/2187, (4/3*Zeta[3]^3+1063/54*Zeta[9])/eps}
Z4[6,162] = {"e123|e24|35|56|e56|6|e|", 12, 2/2187*n^3+76/2187*n^2+643/2187*n+1466/2187, 28/eps*Zeta[9]}
Z4[6,163] = {"e123|e24|35|66|e56|e6||", 12, 7/2187*n^3+38/729*n^2+686/2187*n+460/729, (-9/2*Zeta[3]*Zeta[5]+27/50*Z35+1029/80*Zeta[7]-2063/2520000*Pi^8)/eps-147/80/eps^2*Zeta[7]}
Z4[6,164] = {"e123|e24|35|e4|e6|666||", 2, 1/729*(2*n^2+55*n+186)*(2+n), (5/12*Zeta[3]^2-25/6*Zeta[5]+5/4536*Pi^6)/eps+5/12/eps^2*Zeta[5]}
Z4[6,165] = {"e123|e24|35|e6|566|e6||", 6, 2/2187*n^3+97/2187*n^2+236/729*n+460/729, (-5/3*Zeta[3]^2+1/180*Pi^4*Zeta[3]+31/3*Zeta[5]-3/2*Zeta[7]-5/1134*Pi^6)/eps+(1/6*Zeta[3]^2-5/3*Zeta[5]+1/2268*Pi^6)/eps^2+1/6/eps^3*Zeta[5]}
Z4[6,166] = {"e123|e24|35|e6|e56|66||", 12, 4/2187*n^3+37/729*n^2+716/2187*n+452/729, (1/3*Zeta[3]^2-1/900*Pi^4*Zeta[3]+31/3*Zeta[5]-761/120*Zeta[7]-5/1134*Pi^6)/eps+(-1/30*Zeta[3]^2-5/3*Zeta[5]+1/2268*Pi^6)/eps^2+1/6/eps^3*Zeta[5]}
Z4[6,167] = {"e123|e24|55|e46|e6|66||", 3/2, 1/2187*n^4+26/2187*n^3+196/2187*n^2+740/2187*n+136/243, (-11/3*Zeta[3]^2+11/450*Pi^4*Zeta[3]+7/3*Zeta[5]+317/60*Zeta[7]-5/1134*Pi^6)/eps+(11/15*Zeta[3]^2-5/3*Zeta[5]+1/1134*Pi^6)/eps^2+1/3/eps^3*Zeta[5]}
Z4[6,168] = {"e123|e24|56|445|6|e6|e|", 3, 2/2187*n^3+89/2187*n^2+668/2187*n+476/729, -6/5/eps^2*Zeta[3]^2+(12*Zeta[3]^2-1/25*Pi^4*Zeta[3]-63/4*Zeta[7])/eps}
Z4[6,169] = {"e123|e24|56|456|56|e|e|", 6, 53/2187*n^2+598/2187*n+512/729, (42*Zeta[3]*Zeta[5]+72/5*Z35-29/7875*Pi^8)/eps}
Z4[6,170] = {"e123|e24|56|e45|56|6|e|", 24, 1/2187*n^3+65/2187*n^2+619/2187*n+1502/2187, (4/3*Zeta[3]^3+1063/54*Zeta[9])/eps}
Z4[6,171] = {"e123|e24|56|e45|66|e6||", 12, 5/2187*n^3+100/2187*n^2+226/729*n+52/81, (-15/2*Zeta[3]*Zeta[5]+27/50*Z35+1029/80*Zeta[7]-2063/2520000*Pi^8)/eps-147/80/eps^2*Zeta[7]}
Z4[6,172] = {"e123|e24|56|e45|e6|66||", 6, 4/2187*n^3+37/729*n^2+716/2187*n+452/729, (-11/3*Zeta[3]^2+11/900*Pi^4*Zeta[3]+31/3*Zeta[5]-81/40*Zeta[7]-5/1134*Pi^6)/eps+(11/30*Zeta[3]^2-5/3*Zeta[5]+1/2268*Pi^6)/eps^2+1/6/eps^3*Zeta[5]}
Z4[6,173] = {"e123|e24|56|e56|556||e|", 12, 2/2187*n^3+29/729*n^2+674/2187*n+1424/2187, (-9*Zeta[3]*Zeta[5]+27/50*Z35+1029/80*Zeta[7]-2063/2520000*Pi^8)/eps-147/80/eps^2*Zeta[7]}
Z4[6,174] = {"e123|e24|56|e56|e56|6||", 6, 1/729*n^3+26/729*n^2+70/243*n+164/243, 20/eps*Zeta[3]*Zeta[5]}
Z4[6,175] = {"e123|e24|e5|456|56|6|e|", 4, 1/729*(22+5*n)^2, -2/eps^2*Zeta[3]^2+(12*Zeta[3]^2-63/4*Zeta[7])/eps}
Z4[6,176] = {"e123|e24|e5|e45|66|66||", 3, 1/2187*(22+5*n)*(3*n^2+22*n+56), (41/10*Zeta[3]^2+23/30*Zeta[3]-161/30*Zeta[5]+2/945*Pi^6-7/600*Pi^4)/eps+(-7/10*Zeta[3]+23/30*Zeta[5]+7/1800*Pi^4)/eps^2+(7/30*Zeta[3]-1/1800*Pi^4)/eps^3-1/30/eps^4*Zeta[3]}
Z4[6,177] = {"e123|e24|e5|e46|56|66||", 12, 1/2187*(22+5*n)*(n^2+20*n+60), (-19/20*Zeta[3]^2+34/5*Zeta[3]-23/5*Zeta[5]+1/945*Pi^6-43/1800*Pi^4)/eps+(-43/30*Zeta[3]+23/60*Zeta[5]+1/300*Pi^4)/eps^2+(1/5*Zeta[3]-1/3600*Pi^4)/eps^3-1/60/eps^4*Zeta[3]}
Z4[6,178] = {"e123|e45|e45|456|6|6|e|", 6, 53/2187*n^2+598/2187*n+512/729, (42*Zeta[3]*Zeta[5]+72/5*Z35-29/7875*Pi^8)/eps}
Z4[6,179] = {"e123|e45|e45|466|6|e6||", 3, 2/2187*n^3+97/2187*n^2+236/729*n+460/729, (-17/3*Zeta[3]^2+17/900*Pi^4*Zeta[3]+31/3*Zeta[5]+17/12*Zeta[7]-5/1134*Pi^6)/eps+(17/30*Zeta[3]^2-5/3*Zeta[5]+1/2268*Pi^6)/eps^2+1/6/eps^3*Zeta[5]}
Z4[6,180] = {"e123|e45|e45|466|e|66||", 3/4, 5/729*n^3+164/2187*n^2+736/2187*n+424/729, (-17/3*Zeta[3]^2+17/450*Pi^4*Zeta[3]+7/3*Zeta[5]+15/2*Zeta[7]-5/1134*Pi^6)/eps+(17/15*Zeta[3]^2-5/3*Zeta[5]+1/1134*Pi^6)/eps^2+1/3/eps^3*Zeta[5]}
Z4[6,181] = {"e123|e45|e45|e46|6|66||", 6, 1/2187*(8+n)^2*(22+5*n), -6/5/eps^2*Zeta[3]^2+(66/5*Zeta[3]^2-1/25*Pi^4*Zeta[3]-189/10*Zeta[7])/eps}
Z4[6,182] = {"e123|e45|e46|456|5|6|e|", 12, 1/2187*n^3+65/2187*n^2+619/2187*n+1502/2187, (4/3*Zeta[3]^3+1063/54*Zeta[9])/eps}
Z4[6,183] = {"e123|e45|e46|e56|56|6||", 4, 1/729*n^3+26/729*n^2+70/243*n+164/243, 20/eps*Zeta[3]*Zeta[5]}
Z4[6,184] = {"ee11|22|33|44|55|66|ee|", 3/64, 1/2187*n^6+14/2187*n^5+28/729*n^4+280/2187*n^3+560/2187*n^2+224/729*n+64/243, -1/eps^6}
Z4[6,185] = {"ee11|22|33|44|56|e66|e|", 3/16, 1/729*n^5+4/243*n^4+20/243*n^3+160/729*n^2+752/2187*n+736/2187, 1/2/eps^5-1/2/eps^6}
Z4[6,186] = {"ee11|22|33|45|556|6|ee|", 3/16, 1/729*n^5+4/243*n^4+20/243*n^3+160/729*n^2+752/2187*n+736/2187, -1/3/eps^4+2/3/eps^5-1/3/eps^6}
Z4[6,187] = {"ee11|22|33|45|e56|66|e|", 3/4, 1/2187*n^5+2/243*n^4+40/729*n^3+400/2187*n^2+784/2187*n+32/81, -2/3/eps^4+1/2/eps^5-1/6/eps^6}
Z4[6,188] = {"ee11|22|33|45|e66|e66||", 3/16, 1/2187*n^5+2/243*n^4+40/729*n^3+416/2187*n^2+800/2187*n+832/2187, 1/3/eps^4+1/3/eps^5-1/3/eps^6}
Z4[6,189] = {"ee11|22|33|45|ee6|666||", 1/8, 1/729*(2+n)*(n^4+10*n^3+40*n^2+80*n+112), 3/8/eps^4-1/6/eps^5}
Z4[6,190] = {"ee11|22|34|445|5|66|ee|", 3/16, 1/729*n^5+4/243*n^4+20/243*n^3+160/729*n^2+752/2187*n+736/2187, -1/3/eps^4+2/3/eps^5-1/3/eps^6}
Z4[6,191] = {"ee11|22|34|445|6|e66|e|", 3/8, 1/243*n^4+10/243*n^3+368/2187*n^2+808/2187*n+304/729, -1/4/eps^3+1/24/eps^4+5/12/eps^5-5/24/eps^6}
Z4[6,192] = {"ee11|22|34|455|56|6|ee|", 3/4, 1/2187*n^5+2/243*n^4+40/729*n^3+400/2187*n^2+784/2187*n+32/81, (-1/2*Zeta[3]+11/12)/eps^3-13/12/eps^4+5/12/eps^5-1/12/eps^6}
Z4[6,193] = {"ee11|22|34|455|66|e6|e|", 3/8, 1/2187*n^5+14/2187*n^4+92/2187*n^3+112/729*n^2+784/2187*n+320/729, (1/2*Zeta[3]-5/12)/eps^3-1/12/eps^4+1/4/eps^5-1/12/eps^6}
Z4[6,194] = {"ee11|22|34|456|56|e6|e|", 3/4, 1/2187*(22+5*n)*(n^3+8*n^2+24*n+48), (3/2*Zeta[3]+1/120*Pi^4)/eps^3-3/2/eps^4*Zeta[3]}
Z4[6,195] = {"ee11|22|34|555|566||ee|", 1/8, 1/729*(2+n)*(n^4+10*n^3+40*n^2+80*n+112), 3/8/eps^4-1/6/eps^5}
Z4[6,196] = {"ee11|22|34|556|556||ee|", 3/16, 1/2187*n^5+2/243*n^4+40/729*n^3+416/2187*n^2+800/2187*n+832/2187, (Zeta[3]-1)/eps^3+1/3/eps^4+1/3/eps^5-1/6/eps^6}
Z4[6,197] = {"ee11|22|34|556|566|e|e|", 3/8, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, -5/12/eps^3-1/12/eps^4+1/4/eps^5-1/12/eps^6}
Z4[6,198] = {"ee11|22|34|e45|56|66|e|", 3/2, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, 5/4/eps^3-19/24/eps^4+1/4/eps^5-1/24/eps^6}
Z4[6,199] = {"ee11|22|34|e45|66|e66||", 3/4, 1/2187*n^5+14/2187*n^4+92/2187*n^3+352/2187*n^2+800/2187*n+928/2187, (1/2*Zeta[3]-5/12)/eps^3-1/12/eps^4+1/4/eps^5-1/12/eps^6}
Z4[6,200] = {"ee11|22|34|e45|e6|666||", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -121/192/eps^3+11/32/eps^4-1/16/eps^5}
Z4[6,201] = {"ee11|22|34|e55|566|6|e|", 3/4, 5/2187*n^4+62/2187*n^3+320/2187*n^2+824/2187*n+976/2187, -1/3/eps^3-5/24/eps^4+1/3/eps^5-1/8/eps^6}
Z4[6,202] = {"ee11|22|34|e55|666|e6||", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), 37/192/eps^3+5/32/eps^4-5/48/eps^5}
Z4[6,203] = {"ee11|22|34|e55|e66|66||", 3/16, 1/2187*n^5+14/2187*n^4+100/2187*n^3+392/2187*n^2+272/729*n+32/81, (-1/2*Zeta[3]+1/4)/eps^3+1/4/eps^4+1/4/eps^5-1/4/eps^6}
Z4[6,204] = {"ee11|22|34|e56|556|6|e|", 3/2, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, (-Zeta[3]+5/4)/eps^3-19/24/eps^4+1/4/eps^5-1/24/eps^6}
Z4[6,205] = {"ee11|22|34|e56|e56|66||", 3/8, 5/2187*n^4+62/2187*n^3+320/2187*n^2+824/2187*n+976/2187, (Zeta[3]-1/2)/eps^3-5/12/eps^4+1/3/eps^5-1/12/eps^6}
Z4[6,206] = {"ee11|22|34|ee5|566|66||", 3/8, 1/2187*(8+n)*(n^3+8*n^2+24*n+48)*(2+n), -7/24/eps^3+1/4/eps^4-1/12/eps^5}
Z4[6,207] = {"ee11|23|334|4|56|e66|e|", 3/8, 1/243*n^4+10/243*n^3+368/2187*n^2+808/2187*n+304/729, 1/6/eps^3-1/2/eps^4+1/2/eps^5-1/6/eps^6}
Z4[6,208] = {"ee11|23|334|5|556|6|ee|", 3/8, 1/243*n^4+10/243*n^3+368/2187*n^2+808/2187*n+304/729, 1/15/eps^2-4/15/eps^3-1/5/eps^4+2/5/eps^5-2/15/eps^6}
Z4[6,209] = {"ee11|23|334|5|e56|66|e|", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, 8/15/eps^2-7/60/eps^3-43/120/eps^4+17/60/eps^5-3/40/eps^6}
Z4[6,210] = {"ee11|23|334|5|e66|e66||", 3/8, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, (3/10*Zeta[3]+1/600*Pi^4-1/6)/eps^2+(-2/5*Zeta[3]+1/30)/eps^3+1/60/eps^4+3/10/eps^5-3/20/eps^6}
Z4[6,211] = {"ee11|23|334|5|ee6|666||", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -157/640/eps^2+11/240/eps^3+7/40/eps^4-1/15/eps^5}
Z4[6,212] = {"ee11|23|344|45|5|66|ee|", 3/8, 1/2187*n^5+2/243*n^4+40/729*n^3+400/2187*n^2+784/2187*n+32/81, (-1/2*Zeta[3]+11/12)/eps^3-13/12/eps^4+5/12/eps^5-1/12/eps^6}
Z4[6,213] = {"ee11|23|344|45|6|e66|e|", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, (1/10*Zeta[3]-1/600*Pi^4+11/30)/eps^2+(-1/10*Zeta[3]+1/15)/eps^3-61/120/eps^4+4/15/eps^5-7/120/eps^6}
Z4[6,214] = {"ee11|23|344|55|56|6|ee|", 3/8, 1/2187*n^5+14/2187*n^4+92/2187*n^3+112/729*n^2+784/2187*n+320/729, (-1/150*Pi^4+8/15)/eps^2+(3/5*Zeta[3]-3/10)/eps^3-7/30/eps^4+1/6/eps^5-1/30/eps^6}
Z4[6,215] = {"ee11|23|344|55|e6|66|e|", 3/4, 1/2187*n^5+14/2187*n^4+28/729*n^3+104/729*n^2+784/2187*n+992/2187, (-1/5*Zeta[3]+1/150*Pi^4-3/10)/eps^2+(-1/10*Zeta[3]-1/20)/eps^3-1/20/eps^4+3/20/eps^5-1/20/eps^6}
Z4[6,216] = {"ee11|23|344|56|55|6|ee|", 3/4, 1/2187*n^5+14/2187*n^4+92/2187*n^3+352/2187*n^2+800/2187*n+928/2187, (-1/150*Pi^4+8/15)/eps^2+(3/5*Zeta[3]-3/10)/eps^3-7/30/eps^4+1/6/eps^5-1/30/eps^6}
Z4[6,217] = {"ee11|23|344|56|56|e6|e|", 3/2, 1/729*n^4+40/2187*n^3+232/2187*n^2+760/2187*n+128/243, (-8/5*Zeta[3]+7/5*Zeta[5])/eps^2+(3/2*Zeta[3]-1/200*Pi^4)/eps^3-3/10/eps^4*Zeta[3]}
Z4[6,218] = {"ee11|23|344|56|e5|66|e|", 3/2, 1/729*n^4+40/2187*n^3+80/729*n^2+800/2187*n+368/729, (-7/10*Zeta[3]+1/600*Pi^4+2/3)/eps^2+(1/10*Zeta[3]+1/30)/eps^3-11/40/eps^4+2/15/eps^5-1/40/eps^6}
Z4[6,219] = {"ee11|23|345|45|56|6|ee|", 3/4, 1/2187*(22+5*n)*(n^3+8*n^2+24*n+48), (-7/5*Zeta[3]+8/5*Zeta[5]-1/100*Pi^4)/eps^2+(12/5*Zeta[3]+1/75*Pi^4)/eps^3-6/5/eps^4*Zeta[3]}
Z4[6,220] = {"ee11|23|345|45|e6|66|e|", 3/2, 1/729*n^4+40/2187*n^3+232/2187*n^2+760/2187*n+128/243, (-8/5*Zeta[3]-8/5*Zeta[5])/eps^2+(3/2*Zeta[3]-1/200*Pi^4)/eps^3-3/10/eps^4*Zeta[3]}
Z4[6,221] = {"ee11|23|345|46|55|6|ee|", 3/2, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, (3/2*Zeta[3]+1/600*Pi^4-73/30)/eps^2+(-9/10*Zeta[3]+9/4)/eps^3-3/4/eps^4+3/20/eps^5-1/60/eps^6}
Z4[6,222] = {"ee11|23|345|46|56|e6|e|", 3, 1/2187*n^4+26/2187*n^3+196/2187*n^2+740/2187*n+136/243, (1/5*Zeta[3]^2-3*Zeta[5]-1/378*Pi^6)/eps^2+4/eps^3*Zeta[5]}
Z4[6,223] = {"ee11|23|345|46|e5|66|e|", 3, 1/2187*n^4+26/2187*n^3+208/2187*n^2+256/729*n+1184/2187, (-8/5*Zeta[3]-3/5*Zeta[5])/eps^2+(3/2*Zeta[3]-1/200*Pi^4)/eps^3-3/10/eps^4*Zeta[3]}
Z4[6,224] = {"ee11|23|345|46|ee|666||", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), 215/192/eps^2-25/24/eps^3+7/24/eps^4-1/30/eps^5}
Z4[6,225] = {"ee11|23|444|456||e66|e|", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -3/16/eps^3+13/48/eps^4-1/12/eps^5}
Z4[6,226] = {"ee11|23|444|555|6|6|ee|", 1/24, 1/243*(n^2+6*n+20)*(2+n)^2, 5/192/eps^2+3/40/eps^3-1/30/eps^4}
Z4[6,227] = {"ee11|23|444|556|5|6|ee|", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -157/640/eps^2+11/240/eps^3+7/40/eps^4-1/15/eps^5}
Z4[6,228] = {"ee11|23|444|556|6|e6|e|", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 11/384/eps^2-33/320/eps^3+11/96/eps^4-3/80/eps^5}
Z4[6,229] = {"ee11|23|445|445||66|ee|", 3/32, 1/2187*n^5+2/243*n^4+40/729*n^3+416/2187*n^2+800/2187*n+832/2187, (Zeta[3]-1)/eps^3+1/3/eps^4+1/3/eps^5-1/6/eps^6}
Z4[6,230] = {"ee11|23|445|446||e66|e|", 3/8, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, (-1/10*Zeta[3]+1/200*Pi^4-11/15)/eps^2+(-1/5*Zeta[3]-1/5)/eps^3+11/60/eps^4+7/30/eps^5-7/60/eps^6}
Z4[6,231] = {"ee11|23|445|455|6|6|ee|", 3/8, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, (-1/5*Zeta[3]-1/300*Pi^4+8/15)/eps^2+(-1/5*Zeta[3]-3/10)/eps^3-7/30/eps^4+1/6/eps^5-1/30/eps^6}
Z4[6,232] = {"ee11|23|445|456|5|6|ee|", 3/2, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, (3/2*Zeta[3]+1/600*Pi^4-73/30)/eps^2+(-9/10*Zeta[3]+9/4)/eps^3-3/4/eps^4+3/20/eps^5-1/60/eps^6}
Z4[6,233] = {"ee11|23|445|456|6|e6|e|", 3, 1/2187*n^4+26/2187*n^3+208/2187*n^2+256/729*n+1184/2187, (-8/5*Zeta[3]+12/5*Zeta[5])/eps^2+(3/2*Zeta[3]-1/200*Pi^4)/eps^3-3/10/eps^4*Zeta[3]}
Z4[6,234] = {"ee11|23|445|456|e|66|e|", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, 2/3/eps^2+1/30/eps^3-11/40/eps^4+2/15/eps^5-1/40/eps^6}
Z4[6,235] = {"ee11|23|445|466|5|e6|e|", 3/2, 1/729*n^4+40/2187*n^3+80/729*n^2+800/2187*n+368/729, (3/10*Zeta[3]-1/600*Pi^4+2/3)/eps^2+(-1/10*Zeta[3]+1/30)/eps^3-11/40/eps^4+2/15/eps^5-1/40/eps^6}
Z4[6,236] = {"ee11|23|445|466|6|ee6||", 3/4, 5/2187*n^4+62/2187*n^3+320/2187*n^2+824/2187*n+976/2187, (-11/10*Zeta[3]+1/600*Pi^4+7/5)/eps^2+(1/10*Zeta[3]-29/60)/eps^3-17/60/eps^4+13/60/eps^5-1/20/eps^6}
Z4[6,237] = {"ee11|23|445|466|e|e66||", 3/4, 1/729*n^4+44/2187*n^3+268/2187*n^2+272/729*n+352/729, (2/5*Zeta[3]+1/300*Pi^4-3/10)/eps^2+(-3/10*Zeta[3]-1/20)/eps^3-1/20/eps^4+3/20/eps^5-1/20/eps^6}
Z4[6,238] = {"ee11|23|445|566|66|ee||", 3/16, 1/2187*n^5+14/2187*n^4+100/2187*n^3+392/2187*n^2+272/729*n+32/81, (-3/5*Zeta[3]+1/75*Pi^4-7/10)/eps^2+(-1/5*Zeta[3]-1/5)/eps^3+1/5/eps^4+1/5/eps^5-1/10/eps^6}
Z4[6,239] = {"ee11|23|445|566|e5|6|e|", 3/4, 1/2187*n^4+26/2187*n^3+232/2187*n^2+824/2187*n+368/729, -4/15/eps^2+2/15/eps^3-17/60/eps^4+1/5/eps^5-1/20/eps^6}
Z4[6,240] = {"ee11|23|445|566|e6|e6||", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (-1/5*Zeta[3]-1/300*Pi^4+2/3)/eps^2+(-1/5*Zeta[3]+1/30)/eps^3-11/40/eps^4+2/15/eps^5-1/40/eps^6}
Z4[6,241] = {"ee11|23|445|566|ee|66||", 3/16, 1/2187*(8+n)*(n^3+8*n^2+24*n+48)*(2+n), -7/24/eps^3+1/4/eps^4-1/12/eps^5}
Z4[6,242] = {"ee11|23|456|456|e5|6|e|", 3/2, 5/729*n^3+164/2187*n^2+736/2187*n+424/729, (7/5*Zeta[3]^2-3*Zeta[5]-1/378*Pi^6)/eps^2+4/eps^3*Zeta[5]}
Z4[6,243] = {"ee11|23|456|456|ee|66||", 3/8, 5/2187*n^4+62/2187*n^3+320/2187*n^2+824/2187*n+976/2187, (-14/5*Zeta[3]-1/300*Pi^4+101/30)/eps^2+(9/5*Zeta[3]-13/15)/eps^3-2/5/eps^4+1/5/eps^5-1/30/eps^6}
Z4[6,244] = {"ee11|23|e34|45|56|66|e|", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, -14/5/eps^2+19/12/eps^3-11/24/eps^4+1/12/eps^5-1/120/eps^6}
Z4[6,245] = {"ee11|23|e34|45|66|e66||", 3/2, 1/729*n^4+44/2187*n^3+268/2187*n^2+272/729*n+352/729, (-9/10*Zeta[3]-1/600*Pi^4+1/5)/eps^2+(2/5*Zeta[3]+1/15)/eps^3-13/60/eps^4+1/10/eps^5-1/60/eps^6}
Z4[6,246] = {"ee11|23|e34|45|e6|666||", 1, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 2387/1920/eps^2-41/60/eps^3+13/80/eps^4-1/60/eps^5}
Z4[6,247] = {"ee11|23|e34|55|566|6|e|", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, (-7/10*Zeta[3]+1/600*Pi^4+2/3)/eps^2+(1/10*Zeta[3]+1/30)/eps^3-11/40/eps^4+2/15/eps^5-1/40/eps^6}
Z4[6,248] = {"ee11|23|e34|55|666|e6||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (1/5*Zeta[3]-103/320)/eps^2-37/960/eps^3+19/160/eps^4-7/240/eps^5}
Z4[6,249] = {"ee11|23|e34|55|e66|66||", 3/4, 1/2187*n^5+14/2187*n^4+92/2187*n^3+352/2187*n^2+800/2187*n+928/2187, (-1/5*Zeta[3]+1/150*Pi^4-3/10)/eps^2+(-1/10*Zeta[3]-1/20)/eps^3-1/20/eps^4+3/20/eps^5-1/20/eps^6}
Z4[6,250] = {"ee11|23|e34|56|556|6|e|", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (7/5*Zeta[3]+1/300*Pi^4-14/5)/eps^2+(-4/5*Zeta[3]+19/12)/eps^3-11/24/eps^4+1/12/eps^5-1/120/eps^6}
Z4[6,251] = {"ee11|23|e34|56|e56|66||", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, (-23/10*Zeta[3]-1/600*Pi^4+9/5)/eps^2+(9/10*Zeta[3]-7/60)/eps^3-19/60/eps^4+7/60/eps^5-1/60/eps^6}
Z4[6,252] = {"ee11|23|e34|e5|566|66||", 3/4, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), (1/10*Zeta[3]+841/960)/eps^2-49/96/eps^3+13/80/eps^4-1/40/eps^5}
Z4[6,253] = {"ee11|23|e44|455|6|66|e|", 3/4, 1/729*n^4+44/2187*n^3+284/2187*n^2+832/2187*n+1024/2187, (1/10*Zeta[3]+1/600*Pi^4)/eps^2+(1/10*Zeta[3]-19/60)/eps^3+11/60/eps^5-1/15/eps^6}
Z4[6,254] = {"ee11|23|e44|456|5|66|e|", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, 14/15/eps^2+19/60/eps^3-7/15/eps^4+11/60/eps^5-1/30/eps^6}
Z4[6,255] = {"ee11|23|e44|555|66|6|e|", 1/4, 1/729*(n^3+18*n^2+80*n+144)*(2+n), (-1/5*Zeta[3]+151/960)/eps^2+53/480/eps^3+23/240/eps^4-3/40/eps^5}
Z4[6,256] = {"ee11|23|e44|556|56|6|e|", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, (1/5*Zeta[3]-1/300*Pi^4+14/15)/eps^2+(-1/5*Zeta[3]+19/60)/eps^3-7/15/eps^4+11/60/eps^5-1/30/eps^6}
Z4[6,257] = {"ee11|23|e44|556|66|e6||", 3/4, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, (1/2*Zeta[3]-1/600*Pi^4-3/10)/eps^2+(-1/10*Zeta[3]-3/20)/eps^3-1/10/eps^4+1/4/eps^5-1/10/eps^6}
Z4[6,258] = {"ee11|23|e44|556|e6|66||", 3/4, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), (-1/10*Zeta[3]-293/960)/eps^2-1/160/eps^3+11/80/eps^4-7/120/eps^5}
Z4[6,259] = {"ee11|23|e44|e45|6|666||", 1/2, 1/729*(n^3+18*n^2+80*n+144)*(2+n), -151/384/eps^2-197/960/eps^3+103/480/eps^4-11/240/eps^5}
Z4[6,260] = {"ee11|23|e44|e55|66|66||", 3/16, 1/2187*n^5+2/243*n^4+40/729*n^3+416/2187*n^2+800/2187*n+832/2187, (2/5*Zeta[3]-1/150*Pi^4+1/5)/eps^2+(-2/5*Zeta[3]+1/5)/eps^3+1/5/eps^4+1/5/eps^5-1/5/eps^6}
Z4[6,261] = {"ee11|23|e44|e56|56|66||", 3/4, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, (1/2*Zeta[3]+1/600*Pi^4-29/30)/eps^2+(1/10*Zeta[3]-1/12)/eps^3-4/15/eps^4+1/4/eps^5-1/15/eps^6}
Z4[6,262] = {"ee11|23|e45|445|6|66|e|", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (3/5*Zeta[3]-1/300*Pi^4+1/5)/eps^2+(-1/5*Zeta[3]+1/15)/eps^3-13/60/eps^4+1/10/eps^5-1/60/eps^6}
Z4[6,263] = {"ee11|23|e45|446|5|66|e|", 3/2, 1/2187*n^4+10/729*n^3+76/729*n^2+808/2187*n+1120/2187, (9/10*Zeta[3]-1/200*Pi^4+1/5)/eps^2+(1/5*Zeta[3]+1/15)/eps^3-13/60/eps^4+1/10/eps^5-1/60/eps^6}
Z4[6,264] = {"ee11|23|e45|446|6|e66||", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, (3/10*Zeta[3]-1/600*Pi^4+2/3)/eps^2+(-1/10*Zeta[3]+1/30)/eps^3-11/40/eps^4+2/15/eps^5-1/40/eps^6}
Z4[6,265] = {"ee11|23|e45|446|e|666||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -103/320/eps^2-37/960/eps^3+19/160/eps^4-7/240/eps^5}
Z4[6,266] = {"ee11|23|e45|456|56|6|e|", 3, 1/2187*(22+5*n)*(3*n^2+22*n+56), (-5/2*Zeta[3]+23/10*Zeta[5]-7/600*Pi^4)/eps^2+(9/5*Zeta[3]+1/150*Pi^4)/eps^3-3/5/eps^4*Zeta[3]}
Z4[6,267] = {"ee11|23|e45|456|e6|66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (8/5*Zeta[3]-14/5)/eps^2+(-Zeta[3]+19/12)/eps^3-11/24/eps^4+1/12/eps^5-1/120/eps^6}
Z4[6,268] = {"ee11|23|e45|466|55|6|e|", 3/2, 1/2187*n^4+26/2187*n^3+232/2187*n^2+824/2187*n+368/729, (-4/5*Zeta[3]+1/300*Pi^4+1/3)/eps^2+(1/5*Zeta[3]-1/3)/eps^3-1/8/eps^4+1/6/eps^5-1/24/eps^6}
Z4[6,269] = {"ee11|23|e45|466|56|e6||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (13/5*Zeta[3]-1/300*Pi^4-14/5)/eps^2+(-1/5*Zeta[3]+19/12)/eps^3-11/24/eps^4+1/12/eps^5-1/120/eps^6}
Z4[6,270] = {"ee11|23|e45|466|e5|66||", 3/2, 1/729*n^4+44/2187*n^3+268/2187*n^2+272/729*n+352/729, (3/10*Zeta[3]-1/120*Pi^4+1/5)/eps^2+1/15/eps^3-13/60/eps^4+1/10/eps^5-1/60/eps^6}
Z4[6,271] = {"ee11|23|e45|666|e55|6||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 11/384/eps^2-33/320/eps^3+11/96/eps^4-3/80/eps^5}
Z4[6,272] = {"ee11|23|e45|e45|66|66||", 3/8, 1/729*n^4+44/2187*n^3+284/2187*n^2+832/2187*n+1024/2187, (-14/5*Zeta[3]+1/300*Pi^4+17/6)/eps^2+(6/5*Zeta[3]-6/5)/eps^3+1/30/eps^4+2/15/eps^5-1/30/eps^6}
Z4[6,273] = {"ee11|23|e45|e46|56|66||", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, (-9/10*Zeta[3]+1/200*Pi^4+13/30)/eps^2+(-1/5*Zeta[3]+29/30)/eps^3-11/20/eps^4+2/15/eps^5-1/60/eps^6}
Z4[6,274] = {"ee11|23|ee4|445|6|666||", 1/4, 1/243*(n^2+6*n+20)*(2+n)^2, -857/1920/eps^2+13/80/eps^3-1/60/eps^4}
Z4[6,275] = {"ee11|23|ee4|455|66|66||", 3/8, 1/2187*(n^2+6*n+20)^2*(2+n), (3/20*Zeta[3]-81/320)/eps^2-1/20/eps^3+3/20/eps^4-1/20/eps^5}
Z4[6,276] = {"ee11|23|ee4|456|56|66||", 3/4, 1/2187*(22+5*n)*(n^2+6*n+20)*(2+n), (2/5*Zeta[3]+193/960)/eps^2-19/60/eps^3+7/60/eps^4-1/60/eps^5}
Z4[6,277] = {"ee11|23|ee4|555|666|6||", 1/12, 1/243*(n^2+6*n+20)*(2+n)^2, 5/192/eps^2+3/40/eps^3-1/30/eps^4}
Z4[6,278] = {"ee11|23|ee4|556|566|6||", 3/4, 1/2187*(22+5*n)*(n^2+6*n+20)*(2+n), (-2/5*Zeta[3]+25/24)/eps^2-8/15/eps^3+1/6/eps^4-1/30/eps^5}
Z4[6,279] = {"ee12|223|3|44|56|e66|e|", 3/8, 1/243*n^4+10/243*n^3+368/2187*n^2+808/2187*n+304/729, 1/6/eps^3-1/2/eps^4+1/2/eps^5-1/6/eps^6}
Z4[6,280] = {"ee12|223|3|45|556|6|ee|", 3/16, 1/243*n^4+10/243*n^3+368/2187*n^2+808/2187*n+304/729, -1/9/eps^2+4/9/eps^3-2/3/eps^4+4/9/eps^5-1/9/eps^6}
Z4[6,281] = {"ee12|223|3|45|e56|66|e|", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, -2/9/eps^2+11/18/eps^3-11/18/eps^4+5/18/eps^5-1/18/eps^6}
Z4[6,282] = {"ee12|223|3|45|e66|e66||", 3/8, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, 1/9/eps^2-1/9/eps^3-2/9/eps^4+1/3/eps^5-1/9/eps^6}
Z4[6,283] = {"ee12|223|3|45|ee6|666||", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), 1/8/eps^2-11/36/eps^3+17/72/eps^4-1/18/eps^5}
Z4[6,284] = {"ee12|223|4|445|6|e66|e|", 3/4, 29/2187*n^3+250/2187*n^2+92/243*n+40/81, 11/45/eps-11/360/eps^2-247/720/eps^3-29/720/eps^4+61/240/eps^5-61/720/eps^6}
Z4[6,285] = {"ee12|223|4|455|56|6|ee|", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, (2/15*Zeta[3]+7/60*Zeta[5]+1/900*Pi^4-83/180)/eps+(1/6*Zeta[3]-1/720*Pi^4+179/360)/eps^2+(-1/12*Zeta[3]+31/90)/eps^3-91/180/eps^4+37/180/eps^5-13/360/eps^6}
Z4[6,286] = {"ee12|223|4|455|66|e6|e|", 3/4, 1/729*n^4+4/243*n^3+76/729*n^2+800/2187*n+1120/2187, (-1/3*Zeta[3]-7/60*Zeta[5]-1/600*Pi^4-2/9)/eps+(1/720*Pi^4+109/360)/eps^2+(1/12*Zeta[3]-37/180)/eps^3-43/360/eps^4+3/20/eps^5-7/180/eps^6}
Z4[6,287] = {"ee12|223|4|456|56|e6|e|", 3/2, 1/2187*(22+5*n)*(3*n^2+22*n+56), (-1/20*Zeta[3]^2-11/10*Zeta[3]-7/15*Zeta[5]-1/3780*Pi^6-1/450*Pi^4)/eps+(1/2*Zeta[3]+7/12*Zeta[5]-1/360*Pi^4)/eps^2+(7/6*Zeta[3]+1/720*Pi^4)/eps^3-7/12/eps^4*Zeta[3]}
Z4[6,288] = {"ee12|223|4|556|556||ee|", 3/8, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, (-1/30*Zeta[3]-7/15*Zeta[5]-1/300*Pi^4+31/36)/eps+(1/180*Pi^4-91/180)/eps^2+(-1/6*Zeta[3]-23/90)/eps^3-1/90/eps^4+13/60/eps^5-13/180/eps^6}
Z4[6,289] = {"ee12|223|4|556|566|e|e|", 3/4, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -2/9/eps+109/360/eps^2-37/180/eps^3-43/360/eps^4+3/20/eps^5-7/180/eps^6}
Z4[6,290] = {"ee12|223|4|e45|56|66|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -71/45/eps+53/90/eps^2+193/360/eps^3-149/360/eps^4+47/360/eps^5-7/360/eps^6}
Z4[6,291] = {"ee12|223|4|e45|66|e66||", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, (-1/3*Zeta[3]-7/60*Zeta[5]-1/600*Pi^4-2/9)/eps+(1/720*Pi^4+109/360)/eps^2+(1/12*Zeta[3]-37/180)/eps^3-43/360/eps^4+3/20/eps^5-7/180/eps^6}
Z4[6,292] = {"ee12|223|4|e45|e6|666||", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), 14167/23040/eps-139/768/eps^2-109/384/eps^3+95/576/eps^4-1/36/eps^5}
Z4[6,293] = {"ee12|223|4|e55|566|6|e|", 3/2, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, (-19/30*Zeta[3]-1/10*Zeta[5]-1/1800*Pi^4+8/15)/eps+(7/15*Zeta[3]-1/900*Pi^4-11/120)/eps^2+(-1/15*Zeta[3]-1/24)/eps^3-13/60/eps^4+5/24/eps^5-7/120/eps^6}
Z4[6,294] = {"ee12|223|4|e55|666|e6||", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), (13/60*Zeta[3]+1/1800*Pi^4-541/2560)/eps+(-1/6*Zeta[3]+143/3840)/eps^2+11/640/eps^3+103/960/eps^4-11/240/eps^5}
Z4[6,295] = {"ee12|223|4|e55|e66|66||", 3/8, 5/2187*n^4+62/2187*n^3+320/2187*n^2+824/2187*n+976/2187, (-13/30*Zeta[3]+3/20*Zeta[5]+1/360*Pi^4-1/12)/eps+(17/30*Zeta[3]-17/3600*Pi^4+1/24)/eps^2+(-17/60*Zeta[3]+1/60)/eps^3+1/120/eps^4+7/30/eps^5-7/60/eps^6}
Z4[6,296] = {"ee12|223|4|e56|556|6|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (1/15*Zeta[3]+17/30*Zeta[5]+1/450*Pi^4-71/45)/eps+(1/3*Zeta[3]-1/360*Pi^4+53/90)/eps^2+(-1/6*Zeta[3]+193/360)/eps^3-149/360/eps^4+47/360/eps^5-7/360/eps^6}
Z4[6,297] = {"ee12|223|4|e56|e56|66||", 3/4, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, (-Zeta[3]-Zeta[5]-1/300*Pi^4+29/15)/eps+(3/10*Zeta[3]+1/600*Pi^4-13/18)/eps^2+(1/10*Zeta[3]+4/45)/eps^3-19/60/eps^4+17/90/eps^5-7/180/eps^6}
Z4[6,298] = {"ee12|223|4|ee5|566|66||", 3/4, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), (2/15*Zeta[3]+1/3600*Pi^4+685/1152)/eps+(-1/12*Zeta[3]-197/720)/eps^2-37/360/eps^3+23/180/eps^4-13/360/eps^5}
Z4[6,299] = {"ee12|233|34|4|56|e66|e|", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, (1/4*Zeta[3]-11/24)/eps^2+(-1/4*Zeta[3]+1)/eps^3-3/4/eps^4+1/4/eps^5-1/24/eps^6}
Z4[6,300] = {"ee12|233|34|5|566|e6|e|", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, (-19/30*Zeta[3]-7/60*Zeta[5]+1/600*Pi^4+17/60)/eps+(1/10*Zeta[3]-1/3600*Pi^4-161/360)/eps^2+(-1/60*Zeta[3]+9/20)/eps^3-127/360/eps^4+2/15/eps^5-1/45/eps^6}
Z4[6,301] = {"ee12|233|34|5|666|ee6||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (1/4*Zeta[3]-1/1440*Pi^4-757/11520)/eps+(-1/24*Zeta[3]+59/320)/eps^2-289/1440/eps^3+11/120/eps^4-13/720/eps^5}
Z4[6,302] = {"ee12|233|34|5|e56|66|e|", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, (-19/30*Zeta[3]-7/60*Zeta[5]+1/600*Pi^4+17/60)/eps+(1/10*Zeta[3]-1/3600*Pi^4-161/360)/eps^2+(-1/60*Zeta[3]+9/20)/eps^3-127/360/eps^4+2/15/eps^5-1/45/eps^6}
Z4[6,303] = {"ee12|233|34|5|e66|e66||", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, (-2/5*Zeta[3]+13/90)/eps+(1/2*Zeta[3]-1/600*Pi^4-2/45)/eps^2+(-1/10*Zeta[3]+1/12)/eps^3-1/3/eps^4+7/36/eps^5-2/45/eps^6}
Z4[6,304] = {"ee12|233|34|5|ee6|666||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (1/4*Zeta[3]-1/1440*Pi^4-757/11520)/eps+(-1/24*Zeta[3]+59/320)/eps^2-289/1440/eps^3+11/120/eps^4-13/720/eps^5}
Z4[6,305] = {"ee12|233|44|45|6|e66|e|", 3/4, 1/729*n^4+4/243*n^3+76/729*n^2+800/2187*n+1120/2187, (-1/15*Zeta[3]-3/20*Zeta[5]+1/600*Pi^4+1/15)/eps+(-1/20*Zeta[3]-1/3600*Pi^4+7/20)/eps^2+(7/30*Zeta[3]-1/4)/eps^3-1/8/eps^4+7/60/eps^5-1/40/eps^6}
Z4[6,306] = {"ee12|233|44|55|56|6|ee|", 3/8, 1/2187*n^5+14/2187*n^4+28/729*n^3+104/729*n^2+784/2187*n+992/2187, (7/15*Zeta[3]-Zeta[5]+1/900*Pi^4+11/30)/eps+(-1/3*Zeta[3]+7/900*Pi^4-7/30)/eps^2+(-1/30*Zeta[3]+1/60)/eps^3-7/60/eps^4+1/12/eps^5-1/60/eps^6}
Z4[6,307] = {"ee12|233|44|55|66|e6|e|", 3/8, 1/2187*n^5+14/2187*n^4+28/729*n^3+104/729*n^2+784/2187*n+992/2187, (-7/15*Zeta[3]+Zeta[5]-1/300*Pi^4-7/30)/eps+(1/5*Zeta[3]-1/900*Pi^4-1/30)/eps^2+(-1/15*Zeta[3]-1/30)/eps^3-1/30/eps^4+1/10/eps^5-1/30/eps^6}
Z4[6,308] = {"ee12|233|44|56|56|e6|e|", 3/4, 1/729*n^4+4/243*n^3+68/729*n^2+248/729*n+400/729, (-1/10*Zeta[3]^2+3/10*Zeta[3]-7/10*Zeta[5]+1/630*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]-7/10*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,309] = {"ee12|233|44|e5|56|66|e|", 3/2, 1/729*n^4+4/243*n^3+76/729*n^2+800/2187*n+1120/2187, (-2/15*Zeta[3]+3/20*Zeta[5]-13/1800*Pi^4+2/3)/eps+(1/15*Zeta[3]+1/3600*Pi^4-1/120)/eps^2+(1/60*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z4[6,310] = {"ee12|233|44|e5|66|e66||", 3/4, 1/2187*n^5+14/2187*n^4+92/2187*n^3+112/729*n^2+784/2187*n+320/729, (-7/15*Zeta[3]+Zeta[5]-1/300*Pi^4-7/30)/eps+(1/5*Zeta[3]-1/900*Pi^4-1/30)/eps^2+(-1/15*Zeta[3]-1/30)/eps^3-1/30/eps^4+1/10/eps^5-1/30/eps^6}
Z4[6,311] = {"ee12|233|44|e5|e6|666||", 1/4, 1/729*(n^3+10*n^2+72*n+160)*(2+n), (1/60*Zeta[3]+17/7200*Pi^4-221/768)/eps+(-7/120*Zeta[3]-7/640)/eps^2-19/960/eps^3+29/480/eps^4-1/60/eps^5}
Z4[6,312] = {"ee12|233|45|44|6|e66|e|", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, (-1/15*Zeta[3]-3/20*Zeta[5]+1/600*Pi^4+1/15)/eps+(-1/20*Zeta[3]-1/3600*Pi^4+7/20)/eps^2+(7/30*Zeta[3]-1/4)/eps^3-1/8/eps^4+7/60/eps^5-1/40/eps^6}
Z4[6,313] = {"ee12|233|45|45|56|6|ee|", 3/2, 1/729*n^4+40/2187*n^3+232/2187*n^2+760/2187*n+128/243, (-9/10*Zeta[3]^2+19/10*Zeta[3]-17/10*Zeta[5]+1/945*Pi^6+1/200*Pi^4)/eps+(-29/10*Zeta[3]+1/10*Zeta[5]-1/600*Pi^4)/eps^2+(7/5*Zeta[3]-1/300*Pi^4)/eps^3-1/5/eps^4*Zeta[3]}
Z4[6,314] = {"ee12|233|45|45|e6|66|e|", 3, 1/2187*n^4+22/2187*n^3+20/243*n^2+752/2187*n+1232/2187, (9/10*Zeta[3]^2+3/10*Zeta[3]-17/10*Zeta[5]-1/945*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+13/10*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,315] = {"ee12|233|45|46|55|6|ee|", 3/2, 1/729*n^4+40/2187*n^3+80/729*n^2+800/2187*n+368/729, (-3/5*Zeta[3]+33/20*Zeta[5]+1/150*Pi^4-17/12)/eps+(-1/1200*Pi^4+77/120)/eps^2+(-1/20*Zeta[3]+17/60)/eps^3-7/30/eps^4+1/15/eps^5-1/120/eps^6}
Z4[6,316] = {"ee12|233|45|46|56|e6|e|", 6, 1/2187*n^4+2/243*n^3+52/729*n^2+724/2187*n+1288/2187, (-1/15*Zeta[3]^2+1/450*Pi^4*Zeta[3]+13/3*Zeta[5]-359/60*Zeta[7]+1/1134*Pi^6)/eps+(-2/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z4[6,317] = {"ee12|233|45|46|66|ee6||", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, (-3/5*Zeta[3]+33/20*Zeta[5]+1/150*Pi^4-17/12)/eps+(-1/1200*Pi^4+77/120)/eps^2+(-1/20*Zeta[3]+17/60)/eps^3-7/30/eps^4+1/15/eps^5-1/120/eps^6}
Z4[6,318] = {"ee12|233|45|46|e5|66|e|", 3, 1/2187*n^4+2/243*n^3+56/729*n^2+752/2187*n+416/729, (5/6*Zeta[3]^2+3/10*Zeta[3]-41/30*Zeta[5]-1/5670*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+19/30*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,319] = {"ee12|233|45|46|e6|e66||", 3, 1/2187*n^4+22/2187*n^3+20/243*n^2+752/2187*n+1232/2187, (5/6*Zeta[3]^2+3/10*Zeta[3]-41/30*Zeta[5]-1/5670*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+19/30*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,320] = {"ee12|233|45|46|ee|666||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (1/10*Zeta[3]-1/800*Pi^4+457/768)/eps+(1/8*Zeta[3]-35/128)/eps^2-13/96/eps^3+1/12/eps^4-1/80/eps^5}
Z4[6,321] = {"ee12|233|45|66|e55|6|e|", 3/2, 1/729*n^4+40/2187*n^3+80/729*n^2+800/2187*n+368/729, (-2/15*Zeta[3]+3/20*Zeta[5]-13/1800*Pi^4+2/3)/eps+(1/15*Zeta[3]+1/3600*Pi^4-1/120)/eps^2+(1/60*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z4[6,322] = {"ee12|233|45|66|e56|e6||", 3/2, 1/729*n^4+40/2187*n^3+232/2187*n^2+760/2187*n+128/243, (-1/10*Zeta[3]^2+3/10*Zeta[3]-7/10*Zeta[5]+1/630*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]-7/10*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,323] = {"ee12|233|45|66|ee5|66||", 3/8, 1/2187*n^5+14/2187*n^4+92/2187*n^3+352/2187*n^2+800/2187*n+928/2187, (7/15*Zeta[3]-Zeta[5]+1/900*Pi^4+11/30)/eps+(-1/3*Zeta[3]+7/900*Pi^4-7/30)/eps^2+(-1/30*Zeta[3]+1/60)/eps^3-7/60/eps^4+1/12/eps^5-1/60/eps^6}
Z4[6,324] = {"ee12|233|45|e4|56|66|e|", 3, 1/2187*n^4+2/243*n^3+176/2187*n^2+88/243*n+400/729, (43/30*Zeta[3]+7/60*Zeta[5]-1/300*Pi^4-73/30)/eps+(-1/5*Zeta[3]+1/3600*Pi^4+97/360)/eps^2+(1/60*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z4[6,325] = {"ee12|233|45|e4|66|e66||", 3/2, 1/2187*n^4+10/729*n^3+76/729*n^2+808/2187*n+1120/2187, (2/5*Zeta[3]-1/150*Pi^4-61/90)/eps+(-3/10*Zeta[3]+1/600*Pi^4+11/30)/eps^2+(1/10*Zeta[3]-11/180)/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z4[6,326] = {"ee12|233|45|e4|e6|666||", 1, 1/729*(n^3+10*n^2+72*n+160)*(2+n), (-1/2*Zeta[3]+1/1440*Pi^4+10057/11520)/eps+(1/24*Zeta[3]-29/960)/eps^2-103/480/eps^3+19/240/eps^4-7/720/eps^5}
Z4[6,327] = {"ee12|233|45|e6|556|6|e|", 3/2, 1/729*n^4+4/243*n^3+76/729*n^2+800/2187*n+1120/2187, (-2/15*Zeta[3]-53/30*Zeta[5]-1/90*Pi^4+28/9)/eps+(-1/6*Zeta[3]+1/450*Pi^4-19/36)/eps^2+(2/15*Zeta[3]+1/12)/eps^3-31/180/eps^4+13/180/eps^5-1/90/eps^6}
Z4[6,328] = {"ee12|233|45|e6|e56|66||", 3, 1/2187*n^4+2/243*n^3+176/2187*n^2+88/243*n+400/729, (29/30*Zeta[3]+5/4*Zeta[5]-73/30)/eps+(1/5*Zeta[3]-7/3600*Pi^4+97/360)/eps^2+(-7/60*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z4[6,329] = {"ee12|234|34|45|6|e66|e|", 3/2, 1/2187*(22+5*n)*(3*n^2+22*n+56), (3/20*Zeta[3]^2-11/10*Zeta[3]-Zeta[5]+1/1890*Pi^6-1/300*Pi^4)/eps+(7/20*Zeta[3]+17/20*Zeta[5]-7/1200*Pi^4)/eps^2+(7/5*Zeta[3]+1/200*Pi^4)/eps^3-7/10/eps^4*Zeta[3]}
Z4[6,330] = {"ee12|234|34|55|66|e6|e|", 3/4, 1/729*n^4+4/243*n^3+68/729*n^2+248/729*n+400/729, (9/10*Zeta[3]^2+3/10*Zeta[3]+43/10*Zeta[5]-1/945*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]-17/10*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,331] = {"ee12|234|34|56|56|e6|e|", 3/2, 11/2187*n^3+128/2187*n^2+680/2187*n+152/243, -6/eps^2*Zeta[3]^2+(6*Zeta[3]^2+1/25*Pi^4*Zeta[3])/eps}
Z4[6,332] = {"ee12|234|34|e5|56|66|e|", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, (-3/20*Zeta[3]^2+9/2*Zeta[3]+18/5*Zeta[5]-1/1890*Pi^6)/eps+(-31/10*Zeta[3]-17/20*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,333] = {"ee12|234|34|e5|66|e66||", 3/2, 1/729*n^4+40/2187*n^3+232/2187*n^2+760/2187*n+128/243, (9/10*Zeta[3]^2+3/10*Zeta[3]+43/10*Zeta[5]-1/945*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]-17/10*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,334] = {"ee12|234|34|e5|e6|666||", 1/2, 1/729*(8+n)*(22+5*n)*(2+n), (-151/80*Zeta[3]-29/40*Zeta[5]-1/600*Pi^4)/eps+(5/4*Zeta[3]-1/480*Pi^4)/eps^2-1/8/eps^3*Zeta[3]}
Z4[6,335] = {"ee12|234|35|44|6|e66|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (-11/30*Zeta[3]+7/30*Zeta[5]+7/1800*Pi^4-8/5)/eps+(13/30*Zeta[3]-1/360*Pi^4+7/120)/eps^2+(-1/6*Zeta[3]+77/80)/eps^3-107/240/eps^4+5/48/eps^5-1/80/eps^6}
Z4[6,336] = {"ee12|234|35|45|56|6|ee|", 3/2, 1/2187*n^4+26/2187*n^3+196/2187*n^2+740/2187*n+136/243, (-1/5*Zeta[3]^2-1/450*Pi^4*Zeta[3]+7/3*Zeta[5]-67/20*Zeta[7]+1/378*Pi^6)/eps+(1/3*Zeta[3]^2-5*Zeta[5]-5/1134*Pi^6)/eps^2+10/3/eps^3*Zeta[5]}
Z4[6,337] = {"ee12|234|35|45|e6|66|e|", 6, 1/2187*n^4+2/243*n^3+52/729*n^2+724/2187*n+1288/2187, (-1/15*Zeta[3]^2+1/450*Pi^4*Zeta[3]+13/3*Zeta[5]+67/20*Zeta[7]+1/1134*Pi^6)/eps+(-2/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z4[6,338] = {"ee12|234|35|46|55|6|ee|", 3, 1/2187*n^4+26/2187*n^3+208/2187*n^2+256/729*n+1184/2187, (23/30*Zeta[3]^2+19/10*Zeta[3]-101/30*Zeta[5]+1/5670*Pi^6+1/200*Pi^4)/eps+(-29/10*Zeta[3]+53/30*Zeta[5]-1/600*Pi^4)/eps^2+(7/5*Zeta[3]-1/300*Pi^4)/eps^3-1/5/eps^4*Zeta[3]}
Z4[6,339] = {"ee12|234|35|46|56|e6|e|", 12, 7/2187*n^3+38/729*n^2+686/2187*n+460/729, (-3/2*Zeta[3]*Zeta[5]-27/50*Z35+441/80*Zeta[7]+2063/2520000*Pi^8)/eps-147/16/eps^2*Zeta[7]}
Z4[6,340] = {"ee12|234|35|46|66|ee6||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (-11/2*Zeta[3]-19/60*Zeta[5]-1/600*Pi^4+1207/180)/eps+(5/2*Zeta[3]-1/400*Pi^4-1921/360)/eps^2+(-3/20*Zeta[3]+29/18)/eps^3-11/36/eps^4+7/180/eps^5-1/360/eps^6}
Z4[6,341] = {"ee12|234|35|46|e5|66|e|", 6, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, (-16/15*Zeta[3]^2-1/225*Pi^4*Zeta[3]+13/3*Zeta[5]+797/240*Zeta[7]+1/1134*Pi^6)/eps+(13/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z4[6,342] = {"ee12|234|35|46|e6|e66||", 6, 1/243*n^3+46/729*n^2+728/2187*n+1312/2187, (-1/15*Zeta[3]^2+1/450*Pi^4*Zeta[3]+13/3*Zeta[5]+61/60*Zeta[7]+1/1134*Pi^6)/eps+(-2/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z4[6,343] = {"ee12|234|35|46|ee|666||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (7/12*Zeta[3]-1/1440*Pi^4-30337/11520)/eps+(-1/24*Zeta[3]+283/128)/eps^2-61/96/eps^3+7/72/eps^4-1/144/eps^5}
Z4[6,344] = {"ee12|234|35|66|e55|6|e|", 3, 13/2187*n^3+2/27*n^2+28/81*n+1256/2187, (1/3*Zeta[3]^2+3/10*Zeta[3]+17/15*Zeta[5]-17/11340*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+2/15*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,345] = {"ee12|234|35|66|e56|e6||", 3, 13/2187*n^3+50/729*n^2+728/2187*n+16/27, (-31/15*Zeta[3]^2-1/90*Pi^4*Zeta[3]+13/3*Zeta[5]+39/20*Zeta[7]+1/1134*Pi^6)/eps+(28/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z4[6,346] = {"ee12|234|35|66|ee5|66||", 3/2, 1/729*n^4+44/2187*n^3+268/2187*n^2+272/729*n+352/729, (1/15*Zeta[3]-31/15*Zeta[5]+1/100*Pi^4+91/90)/eps+(-7/900*Pi^4-19/45)/eps^2+(1/30*Zeta[3]+13/36)/eps^3-7/36/eps^4+1/20/eps^5-1/180/eps^6}
Z4[6,347] = {"ee12|234|35|e4|56|66|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, (-11/60*Zeta[3]^2+9/2*Zeta[3]+29/15*Zeta[5]-1/11340*Pi^6)/eps+(-31/10*Zeta[3]-41/60*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,348] = {"ee12|234|35|e4|66|e66||", 3, 1/2187*n^4+26/2187*n^3+208/2187*n^2+256/729*n+1184/2187, (5/6*Zeta[3]^2+3/10*Zeta[3]+79/30*Zeta[5]-1/5670*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]-41/30*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,349] = {"ee12|234|35|e4|e6|666||", 2, 1/729*(8+n)*(22+5*n)*(2+n), (-151/80*Zeta[3]-37/120*Zeta[5]-1/600*Pi^4)/eps+(5/4*Zeta[3]-1/480*Pi^4)/eps^2-1/8/eps^3*Zeta[3]}
Z4[6,350] = {"ee12|234|35|e6|556|6|e|", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, (-5/4*Zeta[3]^2+9/2*Zeta[3]-2/5*Zeta[5]-1/540*Pi^6)/eps+(-31/10*Zeta[3]+33/20*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,351] = {"ee12|234|35|e6|e56|66||", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, (43/60*Zeta[3]^2+9/2*Zeta[3]-31/15*Zeta[5]-4/2835*Pi^6)/eps+(-31/10*Zeta[3]+109/60*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,352] = {"ee12|234|35|ee|566|66||", 3/8, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), (-11/30*Zeta[3]-1/1800*Pi^4-7157/2880)/eps+(1/6*Zeta[3]+133/72)/eps^2-41/72/eps^3+1/9/eps^4-1/90/eps^5}
Z4[6,353] = {"ee12|234|56|e44|5|66|e|", 3/2, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, (11/30*Zeta[3]-1/10*Zeta[5]-7/1800*Pi^4+4/5)/eps+(-7/30*Zeta[3]+1/1800*Pi^4-5/12)/eps^2+(1/30*Zeta[3]+11/40)/eps^3-7/40/eps^4+7/120/eps^5-1/120/eps^6}
Z4[6,354] = {"ee12|234|56|e45|56|6|e|", 6, 5/2187*n^3+100/2187*n^2+226/729*n+52/81, (-9/2*Zeta[3]*Zeta[5]-27/50*Z35+441/80*Zeta[7]+2063/2520000*Pi^8)/eps-147/16/eps^2*Zeta[7]}
Z4[6,355] = {"ee12|234|56|e45|66|e6||", 3, 1/2187*n^4+14/2187*n^3+16/243*n^2+724/2187*n+1304/2187, (-31/15*Zeta[3]^2-1/90*Pi^4*Zeta[3]+13/3*Zeta[5]-23/60*Zeta[7]+1/1134*Pi^6)/eps+(28/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z4[6,356] = {"ee12|234|56|e45|e6|66||", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, (9/4*Zeta[3]^2+9/2*Zeta[3]-27/5*Zeta[5]-1/1890*Pi^6)/eps+(-31/10*Zeta[3]+43/20*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,357] = {"ee12|234|56|e55|566||e|", 3/2, 1/243*n^3+50/729*n^2+28/81*n+424/729, (1/3*Zeta[3]^2+3/10*Zeta[3]-13/15*Zeta[5]-17/11340*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+17/15*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,358] = {"ee12|234|56|e55|666|e||", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), 5023/7680/eps+37/768/eps^2-91/192/eps^3+17/96/eps^4-11/480/eps^5}
Z4[6,359] = {"ee12|234|56|e55|e66|6||", 3/2, 1/2187*n^4+2/243*n^3+56/729*n^2+752/2187*n+416/729, (-7/10*Zeta[3]^2+3/10*Zeta[3]+3/10*Zeta[5]-1/945*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+3/10*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,360] = {"ee12|234|56|e56|556||e|", 3, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, (-46/15*Zeta[3]^2-4/225*Pi^4*Zeta[3]+13/3*Zeta[5]+377/240*Zeta[7]+1/1134*Pi^6)/eps+(43/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z4[6,361] = {"ee12|234|56|e56|e56|6||", 3, 1/2187*(8+n)^2*(22+5*n), -6/eps^2*Zeta[3]^2+(54/5*Zeta[3]^2+1/25*Pi^4*Zeta[3]-63/5*Zeta[7])/eps}
Z4[6,362] = {"ee12|234|56|ee4|56|66||", 3/4, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, (17/5*Zeta[3]+53/30*Zeta[5]+7/450*Pi^4-35/6)/eps+(-11/3*Zeta[3]-7/1800*Pi^4+491/180)/eps^2+(23/30*Zeta[3]+4/45)/eps^3-7/30/eps^4+1/18/eps^5-1/180/eps^6}
Z4[6,363] = {"ee12|234|56|ee5|566|6||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (-79/30*Zeta[3]-127/60*Zeta[5]-1/360*Pi^4+1207/180)/eps+(17/6*Zeta[3]+11/3600*Pi^4-1921/360)/eps^2+(-49/60*Zeta[3]+29/18)/eps^3-11/36/eps^4+7/180/eps^5-1/360/eps^6}
Z4[6,364] = {"ee12|333|344||56|e66|e|", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -3/16/eps^3+13/48/eps^4-1/12/eps^5}
Z4[6,365] = {"ee12|333|345||e56|66|e|", 1, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 1/4/eps^2-43/144/eps^3+7/48/eps^4-1/36/eps^5}
Z4[6,366] = {"ee12|333|345||e66|e66||", 1/4, 1/729*(n^3+18*n^2+80*n+144)*(2+n), -1/8/eps^2-5/72/eps^3+13/72/eps^4-1/18/eps^5}
Z4[6,367] = {"ee12|333|345||ee6|666||", 1/12, 1/243*(n^2+6*n+20)*(2+n)^2, -9/64/eps^2+1/8/eps^3-1/36/eps^4}
Z4[6,368] = {"ee12|333|444|5|6|e66|e|", 1/12, 1/243*(22+5*n)*(2+n)^2, (-1/12*Zeta[3]+7/256)/eps+7/192/eps^2+37/960/eps^3-11/480/eps^4}
Z4[6,369] = {"ee12|333|445|4|6|e66|e|", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), -1429/7680/eps-2171/11520/eps^2+23/320/eps^3+157/1440/eps^4-61/1440/eps^5}
Z4[6,370] = {"ee12|333|445|5|66|e6|e|", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-1/6*Zeta[3]+1/1440*Pi^4+319/3840)/eps+(1/24*Zeta[3]-101/1152)/eps^2-13/960/eps^3+17/288/eps^4-7/360/eps^5}
Z4[6,371] = {"ee12|333|445|5|e6|66|e|", 1/2, 1/729*(n^3+10*n^2+72*n+160)*(2+n), (-1/6*Zeta[3]+1/1440*Pi^4+319/3840)/eps+(1/24*Zeta[3]-101/1152)/eps^2-13/960/eps^3+17/288/eps^4-7/360/eps^5}
Z4[6,372] = {"ee12|333|445|6|55|6|ee|", 1/8, 1/729*(8+n)^2*(2+n)^2, (-1/24*Zeta[3]-5/144)/eps-1/32/eps^2+19/360/eps^3-13/720/eps^4}
Z4[6,373] = {"ee12|333|445|6|56|e6|e|", 1, 1/729*(7*n^2+72*n+164)*(2+n), (1/2*Zeta[3]-1/720*Pi^4+2767/23040)/eps+(-1/12*Zeta[3]+155/768)/eps^2-949/5760/eps^3+11/192/eps^4-7/720/eps^5}
Z4[6,374] = {"ee12|333|445|6|66|ee6||", 1/4, 1/729*(n^3+18*n^2+80*n+144)*(2+n), (-11/30*Zeta[3]+7/3600*Pi^4-201/640)/eps+(-1/12*Zeta[3]-139/1440)/eps^2+17/240/eps^3+31/360/eps^4-13/360/eps^5}
Z4[6,375] = {"ee12|333|445|6|e5|66|e|", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), (7/60*Zeta[3]-1/1800*Pi^4+81/2560)/eps+(-1/30*Zeta[3]-37/1280)/eps^2-27/640/eps^3+77/960/eps^4-7/240/eps^5}
Z4[6,376] = {"ee12|333|445|6|e6|e66||", 1/2, 1/729*(7*n^2+72*n+164)*(2+n), 319/3840/eps-101/1152/eps^2-13/960/eps^3+17/288/eps^4-7/360/eps^5}
Z4[6,377] = {"ee12|333|456|4|56|e6|e|", 1, 1/729*(8+n)*(22+5*n)*(2+n), (13/16*Zeta[3]+7/24*Zeta[5]-1/240*Pi^4)/eps+(1/2*Zeta[3]+1/1440*Pi^4)/eps^2-7/24/eps^3*Zeta[3]}
Z4[6,378] = {"ee12|333|456|4|e5|66|e|", 1, 1/729*(7*n^2+72*n+164)*(2+n), 2767/23040/eps+155/768/eps^2-949/5760/eps^3+11/192/eps^4-7/720/eps^5}
Z4[6,379] = {"ee12|334|334||56|e66|e|", 3/8, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, (-1/2*Zeta[3]+1/2)/eps^2+(1/2*Zeta[3]-2/3)/eps^3+1/4/eps^5-1/12/eps^6}
Z4[6,380] = {"ee12|334|335||e56|66|e|", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, (7/10*Zeta[3]+7/15*Zeta[5]-1/225*Pi^4+67/180)/eps+(7/30*Zeta[3]-1/1800*Pi^4+1/12)/eps^2+(-1/30*Zeta[3]-19/90)/eps^3-7/60/eps^4+29/180/eps^5-2/45/eps^6}
Z4[6,381] = {"ee12|334|335||e66|e66||", 3/8, 1/729*n^4+44/2187*n^3+284/2187*n^2+832/2187*n+1024/2187, (7/5*Zeta[5]-4/5)/eps+(2/5*Zeta[3]-1/300*Pi^4-17/90)/eps^2+(-1/5*Zeta[3]-1/9)/eps^3+11/90/eps^4+8/45/eps^5-4/45/eps^6}
Z4[6,382] = {"ee12|334|344|5|6|e66|e|", 3/4, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (-1/15*Zeta[3]+11/30*Zeta[5]+1/15)/eps+(-1/900*Pi^4+7/20)/eps^2+(-1/15*Zeta[3]-1/4)/eps^3-1/8/eps^4+7/60/eps^5-1/40/eps^6}
Z4[6,383] = {"ee12|334|345|4|6|e66|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (9/10*Zeta[3]+Zeta[5]+1/600*Pi^4-8/5)/eps+(3/5*Zeta[3]+7/120)/eps^2+(-1/2*Zeta[3]+77/80)/eps^3-107/240/eps^4+5/48/eps^5-1/80/eps^6}
Z4[6,384] = {"ee12|334|345|5|66|e6|e|", 3, 1/2187*n^4+2/243*n^3+56/729*n^2+752/2187*n+416/729, (-23/30*Zeta[3]^2+3/10*Zeta[3]-41/30*Zeta[5]-1/5670*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+19/30*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,385] = {"ee12|334|345|5|e6|66|e|", 3, 1/2187*n^4+22/2187*n^3+20/243*n^2+752/2187*n+1232/2187, (-23/30*Zeta[3]^2+3/10*Zeta[3]-41/30*Zeta[5]-1/5670*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+19/30*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,386] = {"ee12|334|345|6|55|6|ee|", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (14/15*Zeta[3]-13/60*Zeta[5]+1/180*Pi^4-17/12)/eps+(2/15*Zeta[3]-11/3600*Pi^4+77/120)/eps^2+(-11/60*Zeta[3]+17/60)/eps^3-7/30/eps^4+1/15/eps^5-1/120/eps^6}
Z4[6,387] = {"ee12|334|345|6|56|e6|e|", 6, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, (-16/15*Zeta[3]^2-1/225*Pi^4*Zeta[3]+13/3*Zeta[5]-481/80*Zeta[7]+1/1134*Pi^6)/eps+(13/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z4[6,388] = {"ee12|334|345|6|66|ee6||", 3/4, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (-17/10*Zeta[3]+31/30*Zeta[5]+1/200*Pi^4+91/90)/eps+(3/2*Zeta[3]-1/200*Pi^4-19/45)/eps^2+(-3/10*Zeta[3]+13/36)/eps^3-7/36/eps^4+1/20/eps^5-1/180/eps^6}
Z4[6,389] = {"ee12|334|345|6|e5|66|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, (1/5*Zeta[3]^2+3/10*Zeta[3]-11/5*Zeta[5]+1/3780*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+4/5*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,390] = {"ee12|334|345|6|e6|e66||", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, (37/30*Zeta[3]^2+3/10*Zeta[3]-101/30*Zeta[5]-1/5670*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+49/30*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,391] = {"ee12|334|345|6|ee|666||", 1/4, 1/729*(n^3+18*n^2+80*n+144)*(2+n), (-11/12*Zeta[3]+1/720*Pi^4+9709/5760)/eps+(1/12*Zeta[3]-47/96)/eps^2-13/48/eps^3+5/36/eps^4-7/360/eps^5}
Z4[6,392] = {"ee12|334|345|e|56|66|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -73/30/eps+97/360/eps^2+9/20/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z4[6,393] = {"ee12|334|345|e|66|e66||", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (-3/10*Zeta[3]-7/30*Zeta[5]-1/360*Pi^4-61/90)/eps+(-1/15*Zeta[3]+1/900*Pi^4+11/30)/eps^2+(1/15*Zeta[3]-11/180)/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z4[6,394] = {"ee12|334|345|e|e6|666||", 1, 1/729*(7*n^2+72*n+164)*(2+n), 10057/11520/eps-29/960/eps^2-103/480/eps^3+19/240/eps^4-7/720/eps^5}
Z4[6,395] = {"ee12|334|355|4|66|e6|e|", 3/2, 1/729*n^4+4/243*n^3+76/729*n^2+800/2187*n+1120/2187, (-1/5*Zeta[3]-33/20*Zeta[5]-1/600*Pi^4+2/3)/eps+(2/5*Zeta[3]-1/1200*Pi^4-1/120)/eps^2+(-1/20*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z4[6,396] = {"ee12|334|355|4|e6|66|e|", 3/2, 1/729*n^4+40/2187*n^3+80/729*n^2+800/2187*n+368/729, (-1/5*Zeta[3]-33/20*Zeta[5]-1/600*Pi^4+2/3)/eps+(2/5*Zeta[3]-1/1200*Pi^4-1/120)/eps^2+(-1/20*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z4[6,397] = {"ee12|334|355|5|e66|6|e|", 3/2, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, (-14/15*Zeta[3]+2/15*Zeta[5]-1/225*Pi^4+4/3)/eps+(7/30*Zeta[3]-1/1800*Pi^4+3/40)/eps^2+(-1/30*Zeta[3]-53/240)/eps^3-41/240/eps^4+37/240/eps^5-3/80/eps^6}
Z4[6,398] = {"ee12|334|355|6|556||ee|", 3/8, 1/729*n^4+44/2187*n^3+268/2187*n^2+272/729*n+352/729, (1/5*Zeta[3]-2/5*Zeta[5]-1/300*Pi^4+11/30)/eps+(3/5*Zeta[3]+1/300*Pi^4-7/30)/eps^2+(-3/10*Zeta[3]+1/60)/eps^3-7/60/eps^4+1/12/eps^5-1/60/eps^6}
Z4[6,399] = {"ee12|334|355|6|566|e|e|", 3/2, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, (3/10*Zeta[3]-7/30*Zeta[5]+1/1800*Pi^4-61/90)/eps+(1/30*Zeta[3]-1/1800*Pi^4+11/30)/eps^2+(-1/30*Zeta[3]-11/180)/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z4[6,400] = {"ee12|334|355|6|e56|6|e|", 3, 13/2187*n^3+2/27*n^2+28/81*n+1256/2187, (26/15*Zeta[3]^2+3/10*Zeta[3]-58/15*Zeta[5]+13/11340*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+17/15*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,401] = {"ee12|334|355|6|e66|e6||", 3/2, 17/2187*n^3+182/2187*n^2+796/2187*n+1192/2187, (1/5*Zeta[3]-2/15*Zeta[5]+1/900*Pi^4-61/90)/eps+(1/6*Zeta[3]+1/1800*Pi^4+11/30)/eps^2+(1/30*Zeta[3]-11/180)/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z4[6,402] = {"ee12|334|355|6|ee6|66||", 3/8, 1/729*n^4+44/2187*n^3+284/2187*n^2+832/2187*n+1024/2187, (-2/15*Zeta[3]+23/15*Zeta[5]-1/150*Pi^4-28/45)/eps+(-1/5*Zeta[3]+1/450*Pi^4+11/18)/eps^2+(2/15*Zeta[3]-29/90)/eps^3-7/90/eps^4+1/10/eps^5-1/45/eps^6}
Z4[6,403] = {"ee12|334|355|e|566|6|e|", 3/2, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (-14/15*Zeta[3]-1/5*Zeta[5]-1/450*Pi^4+2/3)/eps+(11/30*Zeta[3]-1/1800*Pi^4-1/120)/eps^2+(-1/30*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z4[6,404] = {"ee12|334|355|e|666|e6||", 1/2, 1/729*(7*n^2+72*n+164)*(2+n), (11/30*Zeta[3]+1/900*Pi^4-221/768)/eps+(-2/15*Zeta[3]-7/640)/eps^2-19/960/eps^3+29/480/eps^4-1/60/eps^5}
Z4[6,405] = {"ee12|334|355|e|e66|66||", 3/4, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, (-17/30*Zeta[3]+3/10*Zeta[5]+1/600*Pi^4-7/30)/eps+(1/2*Zeta[3]-1/360*Pi^4-1/30)/eps^2+(-1/6*Zeta[3]-1/30)/eps^3-1/30/eps^4+1/10/eps^5-1/30/eps^6}
Z4[6,406] = {"ee12|334|356|4|56|e6|e|", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, (-93/20*Zeta[3]^2+9/2*Zeta[3]-7/5*Zeta[5]+1/1260*Pi^6)/eps+(-31/10*Zeta[3]-7/20*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,407] = {"ee12|334|356|4|e5|66|e|", 3, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, (-3/2*Zeta[3]-Zeta[5]+1/600*Pi^4+4/5)/eps+(1/10*Zeta[3]-5/12)/eps^2+11/40/eps^3-7/40/eps^4+7/120/eps^5-1/120/eps^6}
Z4[6,408] = {"ee12|334|356|5|556||ee|", 3/4, 1/2187*n^4+10/729*n^3+76/729*n^2+808/2187*n+1120/2187, (-13/3*Zeta[3]+64/15*Zeta[5]+1/300*Pi^4+91/90)/eps+(2*Zeta[3]-7/900*Pi^4-19/45)/eps^2+(1/30*Zeta[3]+13/36)/eps^3-7/36/eps^4+1/20/eps^5-1/180/eps^6}
Z4[6,409] = {"ee12|334|356|5|566|e|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, (1/5*Zeta[3]^2+3/10*Zeta[3]-11/5*Zeta[5]+1/3780*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+4/5*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,410] = {"ee12|334|356|5|e56|6|e|", 6, 1/243*n^3+46/729*n^2+728/2187*n+1312/2187, (-1/15*Zeta[3]^2+1/450*Pi^4*Zeta[3]+13/3*Zeta[5]-499/60*Zeta[7]+1/1134*Pi^6)/eps+(-2/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z4[6,411] = {"ee12|334|356|5|e66|e6||", 3, 13/2187*n^3+2/27*n^2+28/81*n+1256/2187, (-34/15*Zeta[3]^2+3/10*Zeta[3]+2/15*Zeta[5]+13/11340*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]-13/15*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,412] = {"ee12|334|356|5|ee6|66||", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, (73/30*Zeta[3]+9/5*Zeta[5]-1/450*Pi^4-779/180)/eps+(1/15*Zeta[3]-1/450*Pi^4+259/180)/eps^2+(-2/15*Zeta[3]+83/180)/eps^3-61/180/eps^4+4/45/eps^5-1/90/eps^6}
Z4[6,413] = {"ee12|334|356|e|556|6|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (-7/15*Zeta[3]+17/15*Zeta[5]+1/300*Pi^4-73/30)/eps+(2/5*Zeta[3]-1/450*Pi^4+97/360)/eps^2+(-2/15*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z4[6,414] = {"ee12|334|356|e|e56|66||", 3/2, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (-Zeta[3]-2*Zeta[5]-1/150*Pi^4+28/9)/eps+(1/10*Zeta[3]+1/600*Pi^4-19/36)/eps^2+(1/10*Zeta[3]+1/12)/eps^3-31/180/eps^4+13/180/eps^5-1/90/eps^6}
Z4[6,415] = {"ee12|334|455|46|5|6|ee|", 3/8, 1/2187*n^4+26/2187*n^3+232/2187*n^2+824/2187*n+368/729, (-5/3*Zeta[3]+9/10*Zeta[5]-1/300*Pi^4+23/30)/eps+(-1/5*Zeta[3]+1/1800*Pi^4-17/60)/eps^2+(1/30*Zeta[3]+1/5)/eps^3-7/30/eps^4+1/10/eps^5-1/60/eps^6}
Z4[6,416] = {"ee12|334|455|46|e|66|e|", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (-4/15*Zeta[3]-7/60*Zeta[5]-1/360*Pi^4+2/3)/eps+(1/3*Zeta[3]-7/3600*Pi^4-1/120)/eps^2+(-7/60*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z4[6,417] = {"ee12|334|455|56|e6|6|e|", 3/2, 1/2187*n^4+2/243*n^3+56/729*n^2+752/2187*n+416/729, (31/10*Zeta[3]^2+3/10*Zeta[3]-47/10*Zeta[5]+1/630*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+13/10*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,418] = {"ee12|334|455|66|ee|66||", 3/32, 1/2187*n^5+2/243*n^4+40/729*n^3+416/2187*n^2+800/2187*n+832/2187, (-8/15*Zeta[3]+2*Zeta[5]-2/225*Pi^4-8/15)/eps+(4/15*Zeta[3]-1/450*Pi^4-2/15)/eps^2+(-2/15*Zeta[3]-2/15)/eps^3+2/15/eps^4+2/15/eps^5-1/15/eps^6}
Z4[6,419] = {"ee12|334|455|e4|6|66|e|", 3/2, 1/2187*n^4+26/2187*n^3+232/2187*n^2+824/2187*n+368/729, (1/2*Zeta[3]+7/60*Zeta[5]-1/900*Pi^4-1/90)/eps+(-1/15*Zeta[3]+1/3600*Pi^4+11/120)/eps^2+(1/60*Zeta[3]-7/90)/eps^3-13/120/eps^4+1/9/eps^5-1/36/eps^6}
Z4[6,420] = {"ee12|334|455|e5|66|6|e|", 3/2, 1/2187*n^4+14/2187*n^3+164/2187*n^2+88/243*n+1216/2187, (3/5*Zeta[3]+8/15*Zeta[5]+1/900*Pi^4-61/90)/eps+(1/15*Zeta[3]-1/900*Pi^4+11/30)/eps^2+(-1/15*Zeta[3]-11/180)/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z4[6,421] = {"ee12|334|455|e6|56|6|e|", 3, 1/2187*n^4+2/243*n^3+176/2187*n^2+88/243*n+400/729, (11/10*Zeta[3]+19/60*Zeta[5]+1/150*Pi^4-73/30)/eps+(2/5*Zeta[3]-1/1200*Pi^4+97/360)/eps^2+(-1/20*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z4[6,422] = {"ee12|334|455|e6|66|e6||", 3/4, 1/2187*n^4+14/2187*n^3+20/243*n^2+808/2187*n+1184/2187, (-3/5*Zeta[3]+7/15*Zeta[5]-1/225*Pi^4+44/45)/eps+(-4/15*Zeta[3]+1/900*Pi^4+1/15)/eps^2+(1/15*Zeta[3]-23/90)/eps^3-1/30/eps^4+4/45/eps^5-1/45/eps^6}
Z4[6,423] = {"ee12|334|455|e6|e6|66||", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (9/10*Zeta[3]+1/6*Zeta[5]-1/1800*Pi^4-61/90)/eps+(1/15*Zeta[3]-1/900*Pi^4+11/30)/eps^2+(-1/15*Zeta[3]-11/180)/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z4[6,424] = {"ee12|334|456|44||e66|e|", 3/4, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), 7/48/eps^2-13/48/eps^3+1/6/eps^4-1/24/eps^5}
Z4[6,425] = {"ee12|334|456|45|6|e6|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, (-137/60*Zeta[3]^2+9/2*Zeta[3]-46/15*Zeta[5]+1/810*Pi^6)/eps+(-31/10*Zeta[3]-11/60*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,426] = {"ee12|334|456|45|e|66|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (-13/15*Zeta[3]-7/30*Zeta[5]+1/450*Pi^4+4/5)/eps+(2/15*Zeta[3]-1/1800*Pi^4-5/12)/eps^2+(-1/30*Zeta[3]+11/40)/eps^3-7/40/eps^4+7/120/eps^5-1/120/eps^6}
Z4[6,427] = {"ee12|334|456|55|66|e|e|", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (-1/5*Zeta[3]+7/20*Zeta[5]-1/600*Pi^4+2/3)/eps+(2/5*Zeta[3]-1/1200*Pi^4-1/120)/eps^2+(-1/20*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z4[6,428] = {"ee12|334|456|55|e6|6|e|", 3, 1/2187*n^4+26/2187*n^3+208/2187*n^2+256/729*n+1184/2187, (19/30*Zeta[3]^2+3/10*Zeta[3]-71/30*Zeta[5]+1/405*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]-11/30*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,429] = {"ee12|334|456|56|55||ee|", 3/4, 1/2187*n^4+26/2187*n^3+232/2187*n^2+824/2187*n+368/729, (109/30*Zeta[3]-31/12*Zeta[5]-1/200*Pi^4-277/180)/eps+(-19/10*Zeta[3]+19/3600*Pi^4+451/360)/eps^2+(19/60*Zeta[3]-29/90)/eps^3-23/180/eps^4+1/12/eps^5-1/72/eps^6}
Z4[6,430] = {"ee12|334|456|56|56|e|e|", 3, 5/2187*n^3+110/2187*n^2+712/2187*n+1360/2187, (-37/15*Zeta[3]^2+1/450*Pi^4*Zeta[3]+13/3*Zeta[5]-71/30*Zeta[7]+1/1134*Pi^6)/eps+(16/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z4[6,431] = {"ee12|334|456|56|e5|6|e|", 6, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, (-22/15*Zeta[3]^2+2/225*Pi^4*Zeta[3]+13/3*Zeta[5]-397/80*Zeta[7]+1/1134*Pi^6)/eps+(1/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z4[6,432] = {"ee12|334|456|56|ee|66||", 3/8, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, (-3/5*Zeta[3]-53/15*Zeta[5]-4/225*Pi^4+31/6)/eps+(-1/15*Zeta[3]+1/225*Pi^4-8/9)/eps^2+(4/15*Zeta[3]-8/45)/eps^3-1/5/eps^4+11/90/eps^5-1/45/eps^6}
Z4[6,433] = {"ee12|334|456|e4|5|66|e|", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, 13/30/eps-19/72/eps^2+49/120/eps^3-5/18/eps^4+11/120/eps^5-1/72/eps^6}
Z4[6,434] = {"ee12|334|456|e5|56|6|e|", 6, 1/2187*(22+5*n)*(n^2+20*n+60), (8/5*Zeta[3]^2-21/10*Zeta[3]-11/5*Zeta[5]+1/1260*Pi^6+1/1800*Pi^4)/eps+(29/30*Zeta[5]-1/300*Pi^4)/eps^2+(4/5*Zeta[3]+1/900*Pi^4)/eps^3-4/15/eps^4*Zeta[3]}
Z4[6,435] = {"ee12|334|456|e5|66|e6||", 3, 1/2187*n^4+2/243*n^3+176/2187*n^2+88/243*n+400/729, (-1/6*Zeta[3]+127/60*Zeta[5]+1/300*Pi^4-73/30)/eps+(2/5*Zeta[3]-11/3600*Pi^4+97/360)/eps^2+(-11/60*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z4[6,436] = {"ee12|334|456|e5|e6|66||", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (2/5*Zeta[3]+3/2*Zeta[5]+1/300*Pi^4-73/30)/eps+(2/5*Zeta[3]-1/300*Pi^4+97/360)/eps^2+(-1/5*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z4[6,437] = {"ee12|334|556|45|e6|6|e|", 3/2, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, (-101/30*Zeta[3]+21/10*Zeta[5]+13/1800*Pi^4+4/5)/eps+(13/30*Zeta[3]-1/1800*Pi^4-5/12)/eps^2+(-1/30*Zeta[3]+11/40)/eps^3-7/40/eps^4+7/120/eps^5-1/120/eps^6}
Z4[6,438] = {"ee12|334|556|46|55||ee|", 3/8, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, (11/10*Zeta[3]-8/5*Zeta[5]-1/75*Pi^4+79/60)/eps+(1/5*Zeta[3]+1/60)/eps^2-1/4/eps^3-7/60/eps^4+2/15/eps^5-1/30/eps^6}
Z4[6,439] = {"ee12|334|556|46|e5|6|e|", 3/2, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (-26/15*Zeta[3]-2/15*Zeta[5]+1/225*Pi^4+4/5)/eps+(4/15*Zeta[3]-1/900*Pi^4-5/12)/eps^2+(-1/15*Zeta[3]+11/40)/eps^3-7/40/eps^4+7/120/eps^5-1/120/eps^6}
Z4[6,440] = {"ee12|334|556|55|e66||e|", 3/8, 5/2187*n^4+62/2187*n^3+320/2187*n^2+824/2187*n+976/2187, (3/10*Zeta[3]+9/20*Zeta[5]-1/200*Pi^4-1/4)/eps+(7/20*Zeta[3]-1/1200*Pi^4-2/5)/eps^2+(-3/10*Zeta[3]-1/20)/eps^3+1/8/eps^4+3/20/eps^5-3/40/eps^6}
Z4[6,441] = {"ee12|334|556|56|e56||e|", 3/2, 1/243*n^3+50/729*n^2+28/81*n+424/729, (62/15*Zeta[3]^2+3/10*Zeta[3]-88/15*Zeta[5]+13/11340*Pi^6-1/120*Pi^4)/eps+(-7/10*Zeta[3]+32/15*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,442] = {"ee12|334|556|66|e55||e|", 3/8, 1/729*n^4+44/2187*n^3+268/2187*n^2+272/729*n+352/729, (-3/5*Zeta[3]+7/5*Zeta[5]+1/300*Pi^4-7/30)/eps+(3/5*Zeta[3]-1/300*Pi^4-1/30)/eps^2+(-1/5*Zeta[3]-1/30)/eps^3-1/30/eps^4+1/10/eps^5-1/30/eps^6}
Z4[6,443] = {"ee12|334|556|e4|56|6|e|", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, (-16/15*Zeta[3]-17/30*Zeta[5]+1/300*Pi^4+13/30)/eps+(1/5*Zeta[3]-1/1800*Pi^4-19/72)/eps^2+(-1/30*Zeta[3]+49/120)/eps^3-5/18/eps^4+11/120/eps^5-1/72/eps^6}
Z4[6,444] = {"ee12|334|556|e4|66|e6||", 3/4, 29/2187*n^3+250/2187*n^2+92/243*n+40/81, (-1/30*Zeta[3]+1/10*Zeta[5]+1/360*Pi^4-1/3)/eps+(1/6*Zeta[3]-1/1800*Pi^4-1/30)/eps^2+(-1/30*Zeta[3]+1/24)/eps^3-23/120/eps^4+19/120/eps^5-1/24/eps^6}
Z4[6,445] = {"ee12|334|556|e4|e6|66||", 3/2, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), (1/30*Zeta[3]-1/3600*Pi^4-79/384)/eps+(-1/60*Zeta[3]+101/2880)/eps^2-47/480/eps^3+59/720/eps^4-1/45/eps^5}
Z4[6,446] = {"ee12|334|556|e5|566||e|", 3/2, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, (1/2*Zeta[3]+3/10*Zeta[5]+1/600*Pi^4-61/90)/eps+(1/5*Zeta[3]+11/30)/eps^2-11/180/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z4[6,447] = {"ee12|334|556|e5|666|e||", 1/4, 1/729*(n^3+10*n^2+72*n+160)*(2+n), (1/20*Zeta[3]+1/800*Pi^4-221/768)/eps+(-1/8*Zeta[3]-7/640)/eps^2-19/960/eps^3+29/480/eps^4-1/60/eps^5}
Z4[6,448] = {"ee12|334|556|e5|e66|6||", 3/2, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (-Zeta[3]+1/2*Zeta[5]+2/3)/eps+(1/2*Zeta[3]-1/600*Pi^4-1/120)/eps^2+(-1/10*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z4[6,449] = {"ee12|334|556|e6|556||e|", 3/2, 1/2187*n^4+10/729*n^3+76/729*n^2+808/2187*n+1120/2187, (-2/5*Zeta[3]+31/15*Zeta[5]+1/450*Pi^4-61/90)/eps+(7/30*Zeta[3]-1/1800*Pi^4+11/30)/eps^2+(-1/30*Zeta[3]-11/180)/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z4[6,450] = {"ee12|334|556|e6|566|e||", 3/4, 1/243*n^3+58/729*n^2+812/2187*n+1192/2187, (2/5*Zeta[3]-31/30*Zeta[5]-1/225*Pi^4+44/45)/eps+(-4/15*Zeta[3]+1/900*Pi^4+1/15)/eps^2+(1/15*Zeta[3]-23/90)/eps^3-1/30/eps^4+4/45/eps^5-1/45/eps^6}
Z4[6,451] = {"ee12|334|556|e6|e56|6||", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (5/3*Zeta[3]-29/30*Zeta[5]+1/150*Pi^4-73/30)/eps+(2/5*Zeta[3]-1/900*Pi^4+97/360)/eps^2+(-1/15*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z4[6,452] = {"ee12|345|345|45|6|6|ee|", 3/4, 5/729*n^3+164/2187*n^2+736/2187*n+424/729, (-7/5*Zeta[3]^2-7/450*Pi^4*Zeta[3]+7/3*Zeta[5]-13/30*Zeta[7]+1/378*Pi^6)/eps+(7/3*Zeta[3]^2-5*Zeta[5]-5/1134*Pi^6)/eps^2+10/3/eps^3*Zeta[5]}
Z4[6,453] = {"ee12|345|345|e4|6|66|e|", 3, 5/2187*n^3+110/2187*n^2+712/2187*n+1360/2187, (-37/15*Zeta[3]^2+1/450*Pi^4*Zeta[3]+13/3*Zeta[5]+23/10*Zeta[7]+1/1134*Pi^6)/eps+(16/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z4[6,454] = {"ee12|345|345|e6|56|6|e|", 3, 1/2187*(8+n)^2*(22+5*n), -6/eps^2*Zeta[3]^2+(54/5*Zeta[3]^2+1/25*Pi^4*Zeta[3]-63/5*Zeta[7])/eps}
Z4[6,455] = {"ee12|345|345|e6|e6|66||", 3/2, 5/2187*n^3+110/2187*n^2+712/2187*n+1360/2187, (-67/15*Zeta[3]^2-1/90*Pi^4*Zeta[3]+13/3*Zeta[5]+52/15*Zeta[7]+1/1134*Pi^6)/eps+(46/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z4[6,456] = {"ee12|345|345|ee|66|66||", 3/16, 1/729*n^4+44/2187*n^3+284/2187*n^2+832/2187*n+1024/2187, (16/3*Zeta[3]+76/15*Zeta[5]-488/45)/eps+(-28/5*Zeta[3]+1/225*Pi^4+268/45)/eps^2+(19/15*Zeta[3]-53/45)/eps^3-1/45/eps^4+1/15/eps^5-1/90/eps^6}
Z4[6,457] = {"ee12|345|346|44||e66|e|", 3/4, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, (-4/5*Zeta[3]-3*Zeta[5]-1/150*Pi^4+19/5)/eps+(-2/5*Zeta[3]+1/600*Pi^4-7/60)/eps^2+(3/5*Zeta[3]-11/40)/eps^3-31/120/eps^4+17/120/eps^5-1/40/eps^6}
Z4[6,458] = {"ee12|345|346|45|5|6|ee|", 3/2, 1/2187*(22+5*n)*(3*n^2+22*n+56), (7/10*Zeta[3]^2+9/2*Zeta[3]-161/30*Zeta[5]-2/945*Pi^6+7/360*Pi^4)/eps+(-9/2*Zeta[3]+23/6*Zeta[5]-7/360*Pi^4)/eps^2+(5/3*Zeta[3]+1/180*Pi^4)/eps^3-1/3/eps^4*Zeta[3]}
Z4[6,459] = {"ee12|345|346|45|6|e6|e|", 6, 5/2187*n^3+100/2187*n^2+226/729*n+52/81, (-9/2*Zeta[3]*Zeta[5]-27/50*Z35+441/80*Zeta[7]+2063/2520000*Pi^8)/eps-147/16/eps^2*Zeta[7]}
Z4[6,460] = {"ee12|345|346|55|66|e|e|", 3/2, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, 4/5/eps-5/12/eps^2+11/40/eps^3-7/40/eps^4+7/120/eps^5-1/120/eps^6}
Z4[6,461] = {"ee12|345|346|56|56|e|e|", 3, 2/2187*n^3+89/2187*n^2+668/2187*n+476/729, -6/eps^2*Zeta[3]^2+(12*Zeta[3]^2+1/25*Pi^4*Zeta[3]-63/4*Zeta[7])/eps}
Z4[6,462] = {"ee12|345|346|e4|5|66|e|", 6, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, (-22/15*Zeta[3]^2+2/225*Pi^4*Zeta[3]+13/3*Zeta[5]-71/240*Zeta[7]+1/1134*Pi^6)/eps+(1/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z4[6,463] = {"ee12|345|346|e4|e|666||", 1/2, 1/729*(8+n)*(22+5*n)*(2+n), (-151/80*Zeta[3]+21/40*Zeta[5]-1/600*Pi^4)/eps+(5/4*Zeta[3]-1/480*Pi^4)/eps^2-1/8/eps^3*Zeta[3]}
Z4[6,464] = {"ee12|345|346|e5|56|6|e|", 12, 2/2187*n^3+29/729*n^2+674/2187*n+1424/2187, (-6*Zeta[3]*Zeta[5]-27/50*Z35+441/80*Zeta[7]+2063/2520000*Pi^8)/eps-147/16/eps^2*Zeta[7]}
Z4[6,465] = {"ee12|345|346|e5|66|e6||", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, (157/60*Zeta[3]^2+9/2*Zeta[3]-106/15*Zeta[5]-1/11340*Pi^6)/eps+(-31/10*Zeta[3]+139/60*Zeta[5]+1/120*Pi^4)/eps^2+(1/2*Zeta[3]-1/1200*Pi^4)/eps^3-1/20/eps^4*Zeta[3]}
Z4[6,466] = {"ee12|345|346|e5|e6|66||", 3, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, (-52/15*Zeta[3]^2-1/225*Pi^4*Zeta[3]+13/3*Zeta[5]+293/240*Zeta[7]+1/1134*Pi^6)/eps+(31/15*Zeta[3]^2-14/3*Zeta[5]+1/567*Pi^6)/eps^2+2/3/eps^3*Zeta[5]}
Z4[6,467] = {"ee12|345|346|ee|56|66||", 3/4, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, (163/30*Zeta[3]+46/15*Zeta[5]-1/180*Pi^4-1429/180)/eps+(-32/15*Zeta[3]+7/900*Pi^4+221/180)/eps^2+(-1/30*Zeta[3]+77/90)/eps^3-31/90/eps^4+11/180/eps^5-1/180/eps^6}
Z4[6,468] = {"ee12|e23|34|45|56|66|e|", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, 7/eps-1313/360/eps^2+47/48/eps^3-25/144/eps^4+1/48/eps^5-1/720/eps^6}
Z4[6,469] = {"ee12|e23|34|45|66|e66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (9/5*Zeta[3]+7/60*Zeta[5]+7/1800*Pi^4+46/45)/eps+(-11/12*Zeta[3]-1/720*Pi^4-31/60)/eps^2+(1/6*Zeta[3]+11/36)/eps^3-1/8/eps^4+1/36/eps^5-1/360/eps^6}
Z4[6,470] = {"ee12|e23|34|45|e6|666||", 2, 1/729*(7*n^2+72*n+164)*(2+n), -64327/23040/eps+1133/768/eps^2-71/192/eps^3+5/96/eps^4-1/288/eps^5}
Z4[6,471] = {"ee12|e23|34|55|566|6|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (53/30*Zeta[3]+1/10*Zeta[5]-1/1800*Pi^4-11/15)/eps+(-11/15*Zeta[3]+1/900*Pi^4+1/40)/eps^2+(1/15*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z4[6,472] = {"ee12|e23|34|55|666|e6||", 1, 1/729*(7*n^2+72*n+164)*(2+n), (-29/60*Zeta[3]-1/1800*Pi^4+2447/7680)/eps+(1/6*Zeta[3]-27/1280)/eps^2-37/320/eps^3+23/480/eps^4-1/160/eps^5}
Z4[6,473] = {"ee12|e23|34|55|e66|66||", 3/2, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, (31/30*Zeta[3]-3/20*Zeta[5]-1/120*Pi^4+5/12)/eps+(-9/20*Zeta[3]+17/3600*Pi^4-7/30)/eps^2+(1/30*Zeta[3]+7/60)/eps^3-13/120/eps^4+1/20/eps^5-1/120/eps^6}
Z4[6,474] = {"ee12|e23|34|56|556|6|e|", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (-37/15*Zeta[3]-17/30*Zeta[5]-1/150*Pi^4+7)/eps+(3/2*Zeta[3]+1/360*Pi^4-1313/360)/eps^2+(-1/3*Zeta[3]+47/48)/eps^3-25/144/eps^4+1/48/eps^5-1/720/eps^6}
Z4[6,475] = {"ee12|e23|34|56|e56|66||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (24/5*Zeta[3]+Zeta[5]+1/150*Pi^4-184/45)/eps+(-12/5*Zeta[3]-1/600*Pi^4+211/180)/eps^2+(2/5*Zeta[3]+23/120)/eps^3-53/360/eps^4+11/360/eps^5-1/360/eps^6}
Z4[6,476] = {"ee12|e23|34|e5|566|66||", 3, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), (-4/15*Zeta[3]-1/3600*Pi^4-4823/1920)/eps+(1/12*Zeta[3]+457/360)/eps^2-83/240/eps^3+11/180/eps^4-1/180/eps^5}
Z4[6,477] = {"ee12|e23|44|455|6|66|e|", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, (2/5*Zeta[3]-1/150*Pi^4-61/90)/eps+(-3/10*Zeta[3]+1/600*Pi^4+11/30)/eps^2+(1/10*Zeta[3]-11/180)/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z4[6,478] = {"ee12|e23|44|456|5|66|e|", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, (43/30*Zeta[3]+7/60*Zeta[5]-1/300*Pi^4-73/30)/eps+(-1/5*Zeta[3]+1/3600*Pi^4+97/360)/eps^2+(1/60*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z4[6,479] = {"ee12|e23|44|555|66|6|e|", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (1/60*Zeta[3]+17/7200*Pi^4-221/768)/eps+(-7/120*Zeta[3]-7/640)/eps^2-19/960/eps^3+29/480/eps^4-1/60/eps^5}
Z4[6,480] = {"ee12|e23|44|556|56|6|e|", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, (29/30*Zeta[3]+5/4*Zeta[5]-73/30)/eps+(1/5*Zeta[3]-7/3600*Pi^4+97/360)/eps^2+(-7/60*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z4[6,481] = {"ee12|e23|44|556|66|e6||", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, (-2/15*Zeta[3]+3/20*Zeta[5]-13/1800*Pi^4+2/3)/eps+(1/15*Zeta[3]+1/3600*Pi^4-1/120)/eps^2+(1/60*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z4[6,482] = {"ee12|e23|44|556|e6|66||", 3/2, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), (-3/10*Zeta[3]+1/600*Pi^4+929/960)/eps-541/2880/eps^2-19/160/eps^3+53/720/eps^4-1/72/eps^5}
Z4[6,483] = {"ee12|e23|44|e45|6|666||", 1, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-1/2*Zeta[3]+1/1440*Pi^4+10057/11520)/eps+(1/24*Zeta[3]-29/960)/eps^2-103/480/eps^3+19/240/eps^4-7/720/eps^5}
Z4[6,484] = {"ee12|e23|44|e55|66|66||", 3/4, 1/2187*n^5+2/243*n^4+40/729*n^3+400/2187*n^2+784/2187*n+32/81, (-7/15*Zeta[3]+Zeta[5]-1/300*Pi^4-7/30)/eps+(1/5*Zeta[3]-1/900*Pi^4-1/30)/eps^2+(-1/15*Zeta[3]-1/30)/eps^3-1/30/eps^4+1/10/eps^5-1/30/eps^6}
Z4[6,485] = {"ee12|e23|44|e56|56|66||", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, (-2/15*Zeta[3]-53/30*Zeta[5]-1/90*Pi^4+28/9)/eps+(-1/6*Zeta[3]+1/450*Pi^4-19/36)/eps^2+(2/15*Zeta[3]+1/12)/eps^3-31/180/eps^4+13/180/eps^5-1/90/eps^6}
Z4[6,486] = {"ee12|e23|45|445|6|66|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (-Zeta[3]-31/30*Zeta[5]+1/450*Pi^4+46/45)/eps+(11/15*Zeta[3]-1/450*Pi^4-31/60)/eps^2+(-2/15*Zeta[3]+11/36)/eps^3-1/8/eps^4+1/36/eps^5-1/360/eps^6}
Z4[6,487] = {"ee12|e23|45|446|5|66|e|", 3, 1/2187*n^4+2/243*n^3+176/2187*n^2+88/243*n+400/729, (-12/5*Zeta[3]+7/12*Zeta[5]+1/360*Pi^4+46/45)/eps+(49/60*Zeta[3]-13/3600*Pi^4-31/60)/eps^2+(1/30*Zeta[3]+11/36)/eps^3-1/8/eps^4+1/36/eps^5-1/360/eps^6}
Z4[6,488] = {"ee12|e23|45|446|6|e66||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (-17/30*Zeta[3]+7/30*Zeta[5]+1/1800*Pi^4-11/15)/eps+(1/3*Zeta[3]-1/900*Pi^4+1/40)/eps^2+(-1/15*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z4[6,489] = {"ee12|e23|45|446|e|666||", 1, 1/729*(7*n^2+72*n+164)*(2+n), 2447/7680/eps-27/1280/eps^2-37/320/eps^3+23/480/eps^4-1/160/eps^5}
Z4[6,490] = {"ee12|e23|45|456|56|6|e|", 6, 1/2187*(22+5*n)*(n^2+20*n+60), (27/20*Zeta[3]^2+11/2*Zeta[3]-23/5*Zeta[5]-1/945*Pi^6+1/45*Pi^4)/eps+(-13/4*Zeta[3]+23/12*Zeta[5]-1/80*Pi^4)/eps^2+(Zeta[3]+1/360*Pi^4)/eps^3-1/6/eps^4*Zeta[3]}
Z4[6,491] = {"ee12|e23|45|456|e6|66||", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (-26/15*Zeta[3]-83/30*Zeta[5]-1/300*Pi^4+7)/eps+(19/10*Zeta[3]+1/1800*Pi^4-1313/360)/eps^2+(-7/15*Zeta[3]+47/48)/eps^3-25/144/eps^4+1/48/eps^5-1/720/eps^6}
Z4[6,492] = {"ee12|e23|45|466|55|6|e|", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, (23/10*Zeta[3]-7/30*Zeta[5]-11/1800*Pi^4-13/9)/eps+(-7/6*Zeta[3]+1/360*Pi^4+27/40)/eps^2+(1/6*Zeta[3]-7/144)/eps^3-9/80/eps^4+7/144/eps^5-1/144/eps^6}
Z4[6,493] = {"ee12|e23|45|466|56|e6||", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (-91/15*Zeta[3]+32/15*Zeta[5]-1/300*Pi^4+7)/eps+(12/5*Zeta[3]-1/450*Pi^4-1313/360)/eps^2+(-2/15*Zeta[3]+47/48)/eps^3-25/144/eps^4+1/48/eps^5-1/720/eps^6}
Z4[6,494] = {"ee12|e23|45|466|e5|66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (-1/5*Zeta[3]-19/20*Zeta[5]+1/120*Pi^4+46/45)/eps+(11/20*Zeta[3]-7/1200*Pi^4-31/60)/eps^2+(-1/10*Zeta[3]+11/36)/eps^3-1/8/eps^4+1/36/eps^5-1/360/eps^6}
Z4[6,495] = {"ee12|e23|45|666|e55|6||", 1, 1/729*(7*n^2+72*n+164)*(2+n), (-11/60*Zeta[3]+1/1800*Pi^4-1127/7680)/eps+(1/30*Zeta[3]+689/3840)/eps^2-83/640/eps^3+49/960/eps^4-1/120/eps^5}
Z4[6,496] = {"ee12|e23|45|e44|6|666||", 1, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-1/2*Zeta[3]+1/1440*Pi^4+10057/11520)/eps+(1/24*Zeta[3]-29/960)/eps^2-103/480/eps^3+19/240/eps^4-7/720/eps^5}
Z4[6,497] = {"ee12|e23|45|e45|66|66||", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, (61/10*Zeta[3]+38/15*Zeta[5]-1/450*Pi^4-1609/180)/eps+(-103/30*Zeta[3]+1/450*Pi^4+211/60)/eps^2+(19/30*Zeta[3]-97/180)/eps^3-1/20/eps^4+7/180/eps^5-1/180/eps^6}
Z4[6,498] = {"ee12|e23|45|e46|56|66||", 6, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, (113/30*Zeta[3]+23/15*Zeta[5]-1/150*Pi^4-79/20)/eps+(-21/20*Zeta[3]+7/1800*Pi^4-7/360)/eps^2+(-1/60*Zeta[3]+19/30)/eps^3-37/180/eps^4+1/30/eps^5-1/360/eps^6}
Z4[6,499] = {"ee12|e23|45|e66|556|6||", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, (-2/15*Zeta[3]-53/30*Zeta[5]-1/90*Pi^4+28/9)/eps+(-1/6*Zeta[3]+1/450*Pi^4-19/36)/eps^2+(2/15*Zeta[3]+1/12)/eps^3-31/180/eps^4+13/180/eps^5-1/90/eps^6}
Z4[6,500] = {"ee12|e23|e4|445|6|666||", 1/2, 1/243*(22+5*n)*(2+n)^2, 2789/2560/eps-61/128/eps^2+31/384/eps^3-1/192/eps^4}
Z4[6,501] = {"ee12|e23|e4|455|66|66||", 3/4, 1/2187*(22+5*n)*(n^2+6*n+20)*(2+n), (-11/16*Zeta[3]+1/2400*Pi^4-23/640)/eps+(7/40*Zeta[3]+7/40)/eps^2-13/64/eps^3+13/160/eps^4-1/80/eps^5}
Z4[6,502] = {"ee12|e23|e4|456|56|66||", 3/2, 1/2187*(22+5*n)^2*(2+n), (-49/40*Zeta[3]-1/1200*Pi^4-931/1920)/eps+(7/20*Zeta[3]+91/160)/eps^2-47/192/eps^3+23/480/eps^4-1/240/eps^5}
Z4[6,503] = {"ee12|e23|e4|555|666|6||", 1/6, 1/243*(22+5*n)*(2+n)^2, (1/12*Zeta[3]-5/768)/eps-1/12/eps^2+11/192/eps^3-1/96/eps^4}
Z4[6,504] = {"ee12|e23|e4|556|566|6||", 3/2, 1/2187*(22+5*n)^2*(2+n), (7/12*Zeta[3]+1/600*Pi^4-575/192)/eps+(-3/10*Zeta[3]+237/160)/eps^2-19/48/eps^3+3/40/eps^4-1/120/eps^5}
Z4[6,505] = {"ee12|e33|344|5|56|66|e|", 3/2, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, (-17/30*Zeta[3]-1/10*Zeta[5]-1/600*Pi^4+4/15)/eps+(-1/10*Zeta[3]+1/1800*Pi^4+13/30)/eps^2+(1/30*Zeta[3]-17/240)/eps^3-43/240/eps^4+5/48/eps^5-1/48/eps^6}
Z4[6,506] = {"ee12|e33|344|5|66|e66||", 3/4, 5/2187*n^4+62/2187*n^3+320/2187*n^2+824/2187*n+976/2187, (-4/15*Zeta[3]+3/20*Zeta[5]-1/900*Pi^4-1/12)/eps+(11/60*Zeta[3]+7/3600*Pi^4-2/15)/eps^2+(-2/15*Zeta[3]-1/12)/eps^3-1/120/eps^4+7/60/eps^5-1/24/eps^6}
Z4[6,507] = {"ee12|e33|344|5|e6|666||", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), (3/20*Zeta[3]+1/1800*Pi^4-249/2560)/eps+(1/30*Zeta[3]-811/3840)/eps^2+1/160/eps^3+1/12/eps^4-11/480/eps^5}
Z4[6,508] = {"ee12|e33|345|4|56|66|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -227/90/eps-101/180/eps^2+211/240/eps^3-77/240/eps^4+47/720/eps^5-1/144/eps^6}
Z4[6,509] = {"ee12|e33|345|4|66|e66||", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, (-19/30*Zeta[3]-7/60*Zeta[5]-1/900*Pi^4-17/30)/eps+(-19/60*Zeta[3]-1/3600*Pi^4+77/180)/eps^2+(7/30*Zeta[3]-7/90)/eps^3-49/360/eps^4+7/90/eps^5-1/72/eps^6}
Z4[6,510] = {"ee12|e33|345|4|e6|666||", 1, 1/729*(11*n^2+76*n+156)*(2+n), 7369/7680/eps+3767/11520/eps^2-1163/2880/eps^3+169/1440/eps^4-19/1440/eps^5}
Z4[6,511] = {"ee12|e33|345|6|556|6|e|", 3/2, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, (-8/5*Zeta[3]-Zeta[5]-1/300*Pi^4+79/45)/eps+(-7/10*Zeta[3]+19/30)/eps^2+(1/2*Zeta[3]-41/360)/eps^3-79/360/eps^4+11/120/eps^5-1/72/eps^6}
Z4[6,512] = {"ee12|e33|345|6|e56|66||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (4/5*Zeta[3]+17/30*Zeta[5]+1/900*Pi^4-227/90)/eps+(17/30*Zeta[3]+1/1800*Pi^4-101/180)/eps^2+(-7/15*Zeta[3]+211/240)/eps^3-77/240/eps^4+47/720/eps^5-1/144/eps^6}
Z4[6,513] = {"ee12|e33|444|55|6|66|e|", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (1/10*Zeta[3]-17/7200*Pi^4+661/3840)/eps+(-17/120*Zeta[3]+191/1920)/eps^2+73/960/eps^3+11/160/eps^4-7/120/eps^5}
Z4[6,514] = {"ee12|e33|444|56|5|66|e|", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), (7/60*Zeta[3]-1/1800*Pi^4+81/2560)/eps+(-1/30*Zeta[3]-37/1280)/eps^2-27/640/eps^3+77/960/eps^4-7/240/eps^5}
Z4[6,515] = {"ee12|e33|444|e5|6|666||", 1/6, 1/243*(22+5*n)*(2+n)^2, (-1/12*Zeta[3]+7/256)/eps+7/192/eps^2+37/960/eps^3-11/480/eps^4}
Z4[6,516] = {"ee12|e33|445|45|6|66|e|", 3/2, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (1/15*Zeta[3]+31/30*Zeta[5]+1/450*Pi^4-17/30)/eps+(2/15*Zeta[3]-1/900*Pi^4+77/180)/eps^2+(-1/15*Zeta[3]-7/90)/eps^3-49/360/eps^4+7/90/eps^5-1/72/eps^6}
Z4[6,517] = {"ee12|e33|445|46|5|66|e|", 3/2, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, (1/6*Zeta[3]-7/30*Zeta[5]+1/600*Pi^4+4/15)/eps+(1/10*Zeta[3]-1/1800*Pi^4+13/30)/eps^2+(-1/30*Zeta[3]-17/240)/eps^3-43/240/eps^4+5/48/eps^5-1/48/eps^6}
Z4[6,518] = {"ee12|e33|445|46|6|e66||", 3/2, 1/729*n^4+4/243*n^3+76/729*n^2+800/2187*n+1120/2187, (19/30*Zeta[3]-7/12*Zeta[5]+1/225*Pi^4-17/30)/eps+(1/60*Zeta[3]-1/720*Pi^4+77/180)/eps^2+(1/6*Zeta[3]-7/90)/eps^3-49/360/eps^4+7/90/eps^5-1/72/eps^6}
Z4[6,519] = {"ee12|e33|445|46|e|666||", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), -249/2560/eps-811/3840/eps^2+1/160/eps^3+1/12/eps^4-11/480/eps^5}
Z4[6,520] = {"ee12|e33|445|55|66|6|e|", 3/4, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, (-1/5*Zeta[3]+1/300*Pi^4+11/30)/eps+(1/5*Zeta[3]-7/45)/eps^2-19/90/eps^3+1/45/eps^4+13/90/eps^5-1/18/eps^6}
Z4[6,521] = {"ee12|e33|445|56|56|6|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (9/5*Zeta[3]-32/15*Zeta[5]+7/900*Pi^4-227/90)/eps+(7/15*Zeta[3]-1/900*Pi^4-101/180)/eps^2+(-1/15*Zeta[3]+211/240)/eps^3-77/240/eps^4+47/720/eps^5-1/144/eps^6}
Z4[6,522] = {"ee12|e33|445|56|66|e6||", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, (-1/2*Zeta[3]+19/20*Zeta[5]+1/300*Pi^4-17/30)/eps+(-1/20*Zeta[3]-1/400*Pi^4+77/180)/eps^2+(1/10*Zeta[3]-7/90)/eps^3-49/360/eps^4+7/90/eps^5-1/72/eps^6}
Z4[6,523] = {"ee12|e33|445|56|e6|66||", 3/2, 29/2187*n^3+250/2187*n^2+92/243*n+40/81, (-19/30*Zeta[3]+7/30*Zeta[5]+1/1800*Pi^4+19/30)/eps+(1/30*Zeta[3]+1/1800*Pi^4-13/180)/eps^2+(1/30*Zeta[3]-143/720)/eps^3-59/720/eps^4+19/144/eps^5-5/144/eps^6}
Z4[6,524] = {"ee12|e33|445|66|55|6|e|", 3/4, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), (3/10*Zeta[3]-1/600*Pi^4-1393/2880)/eps+(-1/10*Zeta[3]-91/1440)/eps^2+1/48/eps^3+11/120/eps^4-2/45/eps^5}
Z4[6,525] = {"ee12|e33|445|66|56|e6||", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, (-9/10*Zeta[3]-5/4*Zeta[5]+7/1800*Pi^4+221/180)/eps+(7/30*Zeta[3]-1/720*Pi^4+119/360)/eps^2+(-1/12*Zeta[3]+3/20)/eps^3-13/40/eps^4+13/90/eps^5-1/36/eps^6}
Z4[6,526] = {"ee12|e33|445|66|e5|66||", 3/4, 1/243*n^4+10/243*n^3+368/2187*n^2+808/2187*n+304/729, (-1/15*Zeta[3]-3/20*Zeta[5]+1/150*Pi^4-23/60)/eps+(2/5*Zeta[3]-7/3600*Pi^4-19/120)/eps^2+(-7/60*Zeta[3]-1/12)/eps^3-7/120/eps^4+1/5/eps^5-1/12/eps^6}
Z4[6,527] = {"ee12|e33|445|e4|6|666||", 1/2, 1/243*(22+5*n)*(2+n)^2, -1069/2560/eps-53/480/eps^2+59/640/eps^3-11/960/eps^4}
Z4[6,528] = {"ee12|e33|445|e5|66|66||", 3/4, 1/2187*(22+5*n)*(n^2+6*n+20)*(2+n), (27/80*Zeta[3]-1/2400*Pi^4+31/640)/eps+(-1/40*Zeta[3]-79/320)/eps^2+13/320/eps^3+3/32/eps^4-3/80/eps^5}
Z4[6,529] = {"ee12|e33|445|e6|56|66||", 3/2, 1/2187*(22+5*n)^2*(2+n), (1/60*Zeta[3]-1/600*Pi^4+1103/960)/eps+(-1/10*Zeta[3]+19/160)/eps^2-61/240/eps^3+13/120/eps^4-1/40/eps^5}
Z4[6,530] = {"ee12|e33|456|44|5|66|e|", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, (-11/10*Zeta[3]-7/60*Zeta[5]+1/360*Pi^4+221/180)/eps+(1/6*Zeta[3]-1/3600*Pi^4+119/360)/eps^2+(-1/60*Zeta[3]+3/20)/eps^3-13/40/eps^4+13/90/eps^5-1/36/eps^6}
Z4[6,531] = {"ee12|e33|456|45|56|6|e|", 3, 1/2187*(22+5*n)*(3*n^2+22*n+56), (-27/20*Zeta[3]^2-5/3*Zeta[3]+23/30*Zeta[5]+1/945*Pi^6-1/120*Pi^4)/eps+(-7/12*Zeta[3]+23/60*Zeta[5]-17/3600*Pi^4)/eps^2+(17/15*Zeta[3]+7/1800*Pi^4)/eps^3-13/30/eps^4*Zeta[3]}
Z4[6,532] = {"ee12|e33|456|45|e6|66||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (-1/5*Zeta[3]+83/30*Zeta[5]+1/450*Pi^4-227/90)/eps+(19/30*Zeta[3]-1/1800*Pi^4-101/180)/eps^2+(-8/15*Zeta[3]+211/240)/eps^3-77/240/eps^4+47/720/eps^5-1/144/eps^6}
Z4[6,533] = {"ee12|e33|456|e4|56|66||", 3/2, 1/2187*(22+5*n)^2*(2+n), (21/40*Zeta[3]+1/1200*Pi^4+19/1920)/eps+(1/20*Zeta[3]-7/192)/eps^2-29/192/eps^3+37/480/eps^4-1/80/eps^5}
Z4[6,534] = {"ee12|e33|e34|5|566|66||", 3/2, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), (1/10*Zeta[3]+1/3600*Pi^4+5509/5760)/eps+(1/60*Zeta[3]+283/2880)/eps^2-127/480/eps^3+9/80/eps^4-7/360/eps^5}
Z4[6,535] = {"ee12|e33|e44|45|6|666||", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (5/12*Zeta[3]-1/1440*Pi^4-553/1280)/eps+(-1/24*Zeta[3]-199/1152)/eps^2-317/2880/eps^3+223/1440/eps^4-13/360/eps^5}
Z4[6,536] = {"ee12|e33|e44|55|66|66||", 3/16, 1/729*n^5+4/243*n^4+20/243*n^3+160/729*n^2+752/2187*n+736/2187, (1/3*Zeta[3]-Zeta[5]+1/180*Pi^4+1/6)/eps+(1/3*Zeta[3]-1/180*Pi^4+1/6)/eps^2+(-1/3*Zeta[3]+1/6)/eps^3+1/6/eps^4+1/6/eps^5-1/6/eps^6}
Z4[6,537] = {"ee12|e33|e44|56|56|66||", 3/8, 1/243*n^4+10/243*n^3+368/2187*n^2+808/2187*n+304/729, (-1/15*Zeta[3]+53/30*Zeta[5]+1/150*Pi^4-163/90)/eps+(2/5*Zeta[3]-1/1800*Pi^4-19/60)/eps^2+(-1/30*Zeta[3]-1/45)/eps^3-7/36/eps^4+1/5/eps^5-1/18/eps^6}
Z4[6,538] = {"ee12|e33|e45|44|6|666||", 1/2, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), (5/12*Zeta[3]-1/1440*Pi^4-553/1280)/eps+(-1/24*Zeta[3]-199/1152)/eps^2-317/2880/eps^3+223/1440/eps^4-13/360/eps^5}
Z4[6,539] = {"ee12|e33|e45|45|66|66||", 3/4, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, (-53/30*Zeta[3]-38/15*Zeta[5]-1/450*Pi^4+241/60)/eps+(-19/30*Zeta[3]+1/900*Pi^4+67/180)/eps^2+(17/30*Zeta[3]-121/180)/eps^3+1/36/eps^4+19/180/eps^5-1/36/eps^6}
Z4[6,540] = {"ee12|e33|e45|46|56|66||", 3, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, (-8/5*Zeta[3]-23/15*Zeta[5]-1/900*Pi^4+239/90)/eps+(11/60*Zeta[3]+1/900*Pi^4-77/360)/eps^2+(-11/60*Zeta[3]+19/30)/eps^3-2/5/eps^4+19/180/eps^5-1/72/eps^6}
Z4[6,541] = {"ee12|e33|e45|66|556|6||", 3/4, 1/243*n^4+10/243*n^3+368/2187*n^2+808/2187*n+304/729, (-1/15*Zeta[3]+53/30*Zeta[5]+1/150*Pi^4-163/90)/eps+(2/5*Zeta[3]-1/1800*Pi^4-19/60)/eps^2+(-1/30*Zeta[3]-1/45)/eps^3-7/36/eps^4+1/5/eps^5-1/18/eps^6}
Z4[6,542] = {"ee12|e34|334|5|56|66|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (-23/15*Zeta[3]-17/30*Zeta[5]+1/225*Pi^4-11/15)/eps+(4/15*Zeta[3]-1/1800*Pi^4+1/40)/eps^2+(-1/30*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z4[6,543] = {"ee12|e34|334|5|66|e66||", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (-17/30*Zeta[3]-89/60*Zeta[5]-1/600*Pi^4+5/12)/eps+(11/20*Zeta[3]+1/720*Pi^4-7/30)/eps^2+(-1/6*Zeta[3]+7/60)/eps^3-13/120/eps^4+1/20/eps^5-1/120/eps^6}
Z4[6,544] = {"ee12|e34|334|5|e6|666||", 1, 1/729*(7*n^2+72*n+164)*(2+n), (2/3*Zeta[3]-1/720*Pi^4+2447/7680)/eps+(-1/12*Zeta[3]-27/1280)/eps^2-37/320/eps^3+23/480/eps^4-1/160/eps^5}
Z4[6,545] = {"ee12|e34|335|4|56|66|e|", 3, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, (-47/30*Zeta[3]-7/15*Zeta[5]+13/1800*Pi^4-11/15)/eps+(-4/15*Zeta[3]+1/1800*Pi^4+1/40)/eps^2+(1/30*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z4[6,546] = {"ee12|e34|335|4|66|e66||", 3/2, 1/729*n^4+40/2187*n^3+80/729*n^2+800/2187*n+368/729, (-19/30*Zeta[3]-77/60*Zeta[5]+1/600*Pi^4+5/12)/eps+(3/20*Zeta[3]+13/3600*Pi^4-7/30)/eps^2+(-1/30*Zeta[3]+7/60)/eps^3-13/120/eps^4+1/20/eps^5-1/120/eps^6}
Z4[6,547] = {"ee12|e34|335|4|e6|666||", 1, 1/729*(7*n^2+72*n+164)*(2+n), (41/60*Zeta[3]-7/3600*Pi^4+2447/7680)/eps+(1/12*Zeta[3]-27/1280)/eps^2-37/320/eps^3+23/480/eps^4-1/160/eps^5}
Z4[6,548] = {"ee12|e34|335|5|566|6|e|", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, (-3/2*Zeta[3]-Zeta[5]+1/600*Pi^4+4/5)/eps+(1/10*Zeta[3]-5/12)/eps^2+11/40/eps^3-7/40/eps^4+7/120/eps^5-1/120/eps^6}
Z4[6,549] = {"ee12|e34|335|5|666|e6||", 1, 1/729*(7*n^2+72*n+164)*(2+n), (13/20*Zeta[3]-1/1200*Pi^4-1127/7680)/eps+(-1/20*Zeta[3]+689/3840)/eps^2-83/640/eps^3+49/960/eps^4-1/120/eps^5}
Z4[6,550] = {"ee12|e34|335|5|e66|66||", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, (-1/5*Zeta[3]-33/20*Zeta[5]-1/600*Pi^4+2/3)/eps+(2/5*Zeta[3]-1/1200*Pi^4-1/120)/eps^2+(-1/20*Zeta[3]+1/60)/eps^3-17/120/eps^4+1/12/eps^5-1/60/eps^6}
Z4[6,551] = {"ee12|e34|335|6|556|6|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (-13/15*Zeta[3]-13/30*Zeta[5]+2/225*Pi^4-11/15)/eps+(1/3*Zeta[3]-1/360*Pi^4+1/40)/eps^2+(-1/6*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z4[6,552] = {"ee12|e34|335|6|566|e6||", 3, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, (-39/10*Zeta[3]+11/3*Zeta[5]+1/120*Pi^4-11/15)/eps+(4/5*Zeta[3]-1/600*Pi^4+1/40)/eps^2+(-1/10*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z4[6,553] = {"ee12|e34|335|6|e56|66||", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, (11/10*Zeta[3]-7/15*Zeta[5]-1/1800*Pi^4-13/9)/eps+(-5/6*Zeta[3]+1/450*Pi^4+27/40)/eps^2+(2/15*Zeta[3]-7/144)/eps^3-9/80/eps^4+7/144/eps^5-1/144/eps^6}
Z4[6,554] = {"ee12|e34|335|e|566|66||", 3/2, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), (7/30*Zeta[3]+1/1800*Pi^4+929/960)/eps+(-1/15*Zeta[3]-541/2880)/eps^2-19/160/eps^3+53/720/eps^4-1/72/eps^5}
Z4[6,555] = {"ee12|e34|345|45|6|66|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, (53/60*Zeta[3]^2+16/5*Zeta[3]-31/15*Zeta[5]+4/2835*Pi^6+1/600*Pi^4)/eps+(-9/4*Zeta[3]-7/60*Zeta[5]+1/1200*Pi^4)/eps^2+(4/5*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,556] = {"ee12|e34|345|46|6|e66||", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, (-23/20*Zeta[3]^2+16/5*Zeta[3]-2/5*Zeta[5]+1/540*Pi^6+1/600*Pi^4)/eps+(-9/4*Zeta[3]-19/20*Zeta[5]+1/1200*Pi^4)/eps^2+(4/5*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,557] = {"ee12|e34|345|55|66|6|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (6/5*Zeta[3]-Zeta[5]+1/150*Pi^4-11/15)/eps+(1/5*Zeta[3]-1/300*Pi^4+1/40)/eps^2+(-1/5*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z4[6,558] = {"ee12|e34|345|56|56|6|e|", 6, 2/2187*n^3+97/2187*n^2+236/729*n+460/729, (-28/15*Zeta[3]^2-7/900*Pi^4*Zeta[3]+16/3*Zeta[5]-51/20*Zeta[7]+2/567*Pi^6)/eps+(7/6*Zeta[3]^2-25/6*Zeta[5]-5/2268*Pi^6)/eps^2+5/3/eps^3*Zeta[5]}
Z4[6,559] = {"ee12|e34|345|56|66|e6||", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, (179/60*Zeta[3]^2+16/5*Zeta[3]-106/15*Zeta[5]+1/11340*Pi^6+1/600*Pi^4)/eps+(-9/4*Zeta[3]+143/60*Zeta[5]+1/1200*Pi^4)/eps^2+(4/5*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,560] = {"ee12|e34|345|e4|6|666||", 2, 1/729*(7*n^2+72*n+164)*(2+n), (Zeta[3]-1/720*Pi^4-64327/23040)/eps+(-1/12*Zeta[3]+1133/768)/eps^2-71/192/eps^3+5/96/eps^4-1/288/eps^5}
Z4[6,561] = {"ee12|e34|345|e5|66|66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (8/5*Zeta[3]-41/12*Zeta[5]+17/1800*Pi^4+46/45)/eps+(37/60*Zeta[3]-1/144*Pi^4-31/60)/eps^2+(-1/6*Zeta[3]+11/36)/eps^3-1/8/eps^4+1/36/eps^5-1/360/eps^6}
Z4[6,562] = {"ee12|e34|345|e6|56|66||", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (-2*Zeta[3]-11/3*Zeta[5]+7)/eps+(21/10*Zeta[3]-1313/360)/eps^2+(-1/2*Zeta[3]+47/48)/eps^3-25/144/eps^4+1/48/eps^5-1/720/eps^6}
Z4[6,563] = {"ee12|e34|355|44|6|66|e|", 3/2, 1/2187*n^4+26/2187*n^3+232/2187*n^2+824/2187*n+368/729, (-1/30*Zeta[3]+17/15*Zeta[5]-7/900*Pi^4-1/20)/eps+(1/12*Zeta[3]+1/360*Pi^4-1/24)/eps^2+(-1/12*Zeta[3]-1/15)/eps^3-1/12/eps^4+1/10/eps^5-1/40/eps^6}
Z4[6,564] = {"ee12|e34|355|45|66|6|e|", 3, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, (-7/10*Zeta[3]+13/10*Zeta[5]+7/600*Pi^4-11/15)/eps+1/40/eps^2+71/240/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z4[6,565] = {"ee12|e34|355|46|56|6|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, (-187/60*Zeta[3]^2+16/5*Zeta[3]-31/15*Zeta[5]+4/2835*Pi^6+1/600*Pi^4)/eps+(-9/4*Zeta[3]-7/60*Zeta[5]+1/1200*Pi^4)/eps^2+(4/5*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,566] = {"ee12|e34|355|46|66|e6||", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, (-7/10*Zeta[3]+7/10*Zeta[5]-1/200*Pi^4+7/30)/eps+(-1/5*Zeta[3]+17/45)/eps^2+47/240/eps^3-161/720/eps^4+17/240/eps^5-7/720/eps^6}
Z4[6,567] = {"ee12|e34|355|46|e6|66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (-14/5*Zeta[3]+59/60*Zeta[5]+11/600*Pi^4+46/45)/eps+(-1/20*Zeta[3]-1/400*Pi^4-31/60)/eps^2+(1/10*Zeta[3]+11/36)/eps^3-1/8/eps^4+1/36/eps^5-1/360/eps^6}
Z4[6,568] = {"ee12|e34|355|56|566||e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (-2/3*Zeta[3]+6/5*Zeta[5]+2/225*Pi^4-11/15)/eps+(8/15*Zeta[3]-1/900*Pi^4+1/40)/eps^2+(-1/15*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z4[6,569] = {"ee12|e34|355|56|666|e||", 1, 1/729*(11*n^2+76*n+156)*(2+n), -4267/23040/eps+35/256/eps^2-389/1920/eps^3+101/960/eps^4-13/720/eps^5}
Z4[6,570] = {"ee12|e34|355|56|e66|6||", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, (11/10*Zeta[3]+19/60*Zeta[5]+1/150*Pi^4-73/30)/eps+(2/5*Zeta[3]-1/1200*Pi^4+97/360)/eps^2+(-1/20*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z4[6,571] = {"ee12|e34|355|66|556||e|", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, (-19/30*Zeta[3]+43/60*Zeta[5]+1/600*Pi^4+5/12)/eps+(3/4*Zeta[3]+1/3600*Pi^4-7/30)/eps^2+(-7/30*Zeta[3]+7/60)/eps^3-13/120/eps^4+1/20/eps^5-1/120/eps^6}
Z4[6,572] = {"ee12|e34|355|66|566|e||", 3/2, 1/2187*n^4+26/2187*n^3+232/2187*n^2+824/2187*n+368/729, (Zeta[3]-33/20*Zeta[5]-1/75*Pi^4+301/180)/eps+(-13/20*Zeta[3]+7/1200*Pi^4)/eps^2+(1/10*Zeta[3]-14/45)/eps^3-1/120/eps^4+7/90/eps^5-7/360/eps^6}
Z4[6,573] = {"ee12|e34|355|66|e56|6||", 3, 1/2187*n^4+2/243*n^3+176/2187*n^2+88/243*n+400/729, (-19/5*Zeta[3]+167/60*Zeta[5]+19/1800*Pi^4+46/45)/eps+(77/60*Zeta[3]-17/3600*Pi^4-31/60)/eps^2+(-1/30*Zeta[3]+11/36)/eps^3-1/8/eps^4+1/36/eps^5-1/360/eps^6}
Z4[6,574] = {"ee12|e34|355|e4|66|66||", 3/2, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, (5/6*Zeta[3]-31/20*Zeta[5]+1/600*Pi^4+5/12)/eps+(3/20*Zeta[3]+1/720*Pi^4-7/30)/eps^2+(-1/6*Zeta[3]+7/60)/eps^3-13/120/eps^4+1/20/eps^5-1/120/eps^6}
Z4[6,575] = {"ee12|e34|355|e5|666|6||", 1, 1/729*(7*n^2+72*n+164)*(2+n), (1/3*Zeta[3]-1/720*Pi^4-1127/7680)/eps+(-1/12*Zeta[3]+689/3840)/eps^2-83/640/eps^3+49/960/eps^4-1/120/eps^5}
Z4[6,576] = {"ee12|e34|355|e6|566|6||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (-47/30*Zeta[3]+28/15*Zeta[5]+13/1800*Pi^4-11/15)/eps+(11/15*Zeta[3]-1/360*Pi^4+1/40)/eps^2+(-1/6*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z4[6,577] = {"ee12|e34|356|44|5|66|e|", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, (17/10*Zeta[3]+17/30*Zeta[5]-1/200*Pi^4-23/15)/eps+(-3/10*Zeta[3]+1/1800*Pi^4+77/120)/eps^2+(1/30*Zeta[3]+7/80)/eps^3-47/240/eps^4+19/240/eps^5-1/80/eps^6}
Z4[6,578] = {"ee12|e34|356|45|56|6|e|", 12, 4/2187*n^3+37/729*n^2+716/2187*n+452/729, (-4/15*Zeta[3]^2-1/900*Pi^4*Zeta[3]+16/3*Zeta[5]-761/120*Zeta[7]+2/567*Pi^6)/eps+(1/6*Zeta[3]^2-25/6*Zeta[5]-5/2268*Pi^6)/eps^2+5/3/eps^3*Zeta[5]}
Z4[6,579] = {"ee12|e34|356|45|66|e6||", 6, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, (27/20*Zeta[3]^2+16/5*Zeta[3]-27/5*Zeta[5]+1/1890*Pi^6+1/600*Pi^4)/eps+(-9/4*Zeta[3]+31/20*Zeta[5]+1/1200*Pi^4)/eps^2+(4/5*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,580] = {"ee12|e34|356|45|e6|66||", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (-119/15*Zeta[3]+58/15*Zeta[5]+1/300*Pi^4+7)/eps+(21/10*Zeta[3]+1/450*Pi^4-1313/360)/eps^2+(-11/30*Zeta[3]+47/48)/eps^3-25/144/eps^4+1/48/eps^5-1/720/eps^6}
Z4[6,581] = {"ee12|e34|356|55|566||e|", 3, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, (-11/6*Zeta[3]+73/30*Zeta[5]+11/1800*Pi^4-11/15)/eps+(2/3*Zeta[3]-1/450*Pi^4+1/40)/eps^2+(-2/15*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z4[6,582] = {"ee12|e34|356|55|666|e||", 1, 1/729*(7*n^2+72*n+164)*(2+n), -1127/7680/eps+689/3840/eps^2-83/640/eps^3+49/960/eps^4-1/120/eps^5}
Z4[6,583] = {"ee12|e34|356|55|e66|6||", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, (-1/6*Zeta[3]+127/60*Zeta[5]+1/300*Pi^4-73/30)/eps+(2/5*Zeta[3]-11/3600*Pi^4+97/360)/eps^2+(-11/60*Zeta[3]+9/20)/eps^3-79/360/eps^4+1/20/eps^5-1/180/eps^6}
Z4[6,584] = {"ee12|e34|356|56|556||e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, (179/60*Zeta[3]^2+16/5*Zeta[3]-106/15*Zeta[5]+1/11340*Pi^6+1/600*Pi^4)/eps+(-9/4*Zeta[3]+143/60*Zeta[5]+1/1200*Pi^4)/eps^2+(4/5*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,585] = {"ee12|e34|356|56|e56|6||", 6, 1/2187*(22+5*n)*(n^2+20*n+60), (-53/20*Zeta[3]^2+11/2*Zeta[3]-23/5*Zeta[5]-1/945*Pi^6+1/45*Pi^4)/eps+(-13/4*Zeta[3]+23/12*Zeta[5]-1/80*Pi^4)/eps^2+(Zeta[3]+1/360*Pi^4)/eps^3-1/6/eps^4*Zeta[3]}
Z4[6,586] = {"ee12|e34|356|e4|56|66||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (46/15*Zeta[3]+8/15*Zeta[5]+7/450*Pi^4-184/45)/eps+(-28/15*Zeta[3]-1/360*Pi^4+211/180)/eps^2+(1/3*Zeta[3]+23/120)/eps^3-53/360/eps^4+11/360/eps^5-1/360/eps^6}
Z4[6,587] = {"ee12|e34|356|e5|566|6||", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (-19/3*Zeta[3]+17/30*Zeta[5]+7)/eps+(13/5*Zeta[3]-1/360*Pi^4-1313/360)/eps^2+(-1/6*Zeta[3]+47/48)/eps^3-25/144/eps^4+1/48/eps^5-1/720/eps^6}
Z4[6,588] = {"ee12|e34|555|446|6|6|e|", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), (-3/10*Zeta[3]+1/1200*Pi^4-1529/11520)/eps+(1/20*Zeta[3]-11/640)/eps^2-277/2880/eps^3+113/1440/eps^4-7/360/eps^5}
Z4[6,589] = {"ee12|e34|555|456|66||e|", 1, 1/729*(7*n^2+72*n+164)*(2+n), 2767/23040/eps+155/768/eps^2-949/5760/eps^3+11/192/eps^4-7/720/eps^5}
Z4[6,590] = {"ee12|e34|555|e46|66|6||", 1, 1/729*(7*n^2+72*n+164)*(2+n), (1/2*Zeta[3]-1/720*Pi^4+2767/23040)/eps+(-1/12*Zeta[3]+155/768)/eps^2-949/5760/eps^3+11/192/eps^4-7/720/eps^5}
Z4[6,591] = {"ee12|e34|555|e56|666|||", 1/3, 1/243*(22+5*n)*(2+n)^2, -1/32/eps-41/384/eps^2+7/96/eps^3-1/72/eps^4}
Z4[6,592] = {"ee12|e34|555|e66|566|||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (-1/6*Zeta[3]+1/1440*Pi^4+319/3840)/eps+(1/24*Zeta[3]-101/1152)/eps^2-13/960/eps^3+17/288/eps^4-7/360/eps^5}
Z4[6,593] = {"ee12|e34|556|445|6|6|e|", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, (13/10*Zeta[3]+2/3*Zeta[5]-1/600*Pi^4-23/15)/eps+(-1/10*Zeta[3]+77/120)/eps^2+7/80/eps^3-47/240/eps^4+19/240/eps^5-1/80/eps^6}
Z4[6,594] = {"ee12|e34|556|446|6|e6||", 3/2, 29/2187*n^3+250/2187*n^2+92/243*n+40/81, (Zeta[3]+Zeta[5]-34/45)/eps-23/180/eps^2+11/60/eps^3-23/90/eps^4+5/36/eps^5-1/36/eps^6}
Z4[6,595] = {"ee12|e34|556|455|66||e|", 3/2, 1/729*n^4+40/2187*n^3+80/729*n^2+800/2187*n+368/729, (-7/10*Zeta[3]+1/4*Zeta[5]+1/200*Pi^4+5/12)/eps+(7/20*Zeta[3]+1/400*Pi^4-7/30)/eps^2+(-1/10*Zeta[3]+7/60)/eps^3-13/120/eps^4+1/20/eps^5-1/120/eps^6}
Z4[6,596] = {"ee12|e34|556|456|56||e|", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, (-103/20*Zeta[3]^2+16/5*Zeta[3]-2/5*Zeta[5]+1/540*Pi^6+1/600*Pi^4)/eps+(-9/4*Zeta[3]-19/20*Zeta[5]+1/1200*Pi^4)/eps^2+(4/5*Zeta[3]-1/600*Pi^4)/eps^3-1/10/eps^4*Zeta[3]}
Z4[6,597] = {"ee12|e34|556|456|66|e||", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, (13/10*Zeta[3]-23/10*Zeta[5]-1/200*Pi^4+7/30)/eps+(-1/5*Zeta[3]+17/45)/eps^2+47/240/eps^3-161/720/eps^4+17/240/eps^5-7/720/eps^6}
Z4[6,598] = {"ee12|e34|556|e44|6|66||", 3/2, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), (1/30*Zeta[3]-1/3600*Pi^4-79/384)/eps+(-1/60*Zeta[3]+101/2880)/eps^2-47/480/eps^3+59/720/eps^4-1/45/eps^5}
Z4[6,599] = {"ee12|e34|556|e45|66|6||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (-13/30*Zeta[3]-4/15*Zeta[5]+23/1800*Pi^4-11/15)/eps+(1/15*Zeta[3]-1/1800*Pi^4+1/40)/eps^2+(-1/30*Zeta[3]+71/240)/eps^3-37/240/eps^4+3/80/eps^5-1/240/eps^6}
Z4[6,600] = {"ee12|e34|556|e46|56|6||", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (-82/15*Zeta[3]-107/30*Zeta[5]+1/100*Pi^4+7)/eps+(3/5*Zeta[3]-1/1800*Pi^4-1313/360)/eps^2+(-1/30*Zeta[3]+47/48)/eps^3-25/144/eps^4+1/48/eps^5-1/720/eps^6}
Z4[6,601] = {"ee12|e34|556|e55|666|||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), (1/20*Zeta[3]+1/800*Pi^4-221/768)/eps+(-1/8*Zeta[3]-7/640)/eps^2-19/960/eps^3+29/480/eps^4-1/60/eps^5}
Z4[6,602] = {"ee12|e34|556|e56|566|||", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, (-12/5*Zeta[3]+7/6*Zeta[5]+1/100*Pi^4+46/45)/eps+(6/5*Zeta[3]-1/300*Pi^4-31/60)/eps^2+(-1/5*Zeta[3]+11/36)/eps^3-1/8/eps^4+1/36/eps^5-1/360/eps^6}
Z4[6,603] = {"ee12|e34|556|e66|556|||", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, (-2/5*Zeta[3]+31/15*Zeta[5]+1/450*Pi^4-61/90)/eps+(7/30*Zeta[3]-1/1800*Pi^4+11/30)/eps^2+(-1/30*Zeta[3]-11/180)/eps^3-1/10/eps^4+11/180/eps^5-1/90/eps^6}
Z4[6,604] = {"ee12|e34|e34|45|6|666||", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), (-13/12*Zeta[3]+1/720*Pi^4-599/1280)/eps+(1/12*Zeta[3]+1439/1152)/eps^2-149/288/eps^3+13/144/eps^4-1/144/eps^5}
Z4[6,605] = {"ee12|e34|e34|55|66|66||", 3/8, 5/2187*n^4+62/2187*n^3+320/2187*n^2+824/2187*n+976/2187, (23/15*Zeta[3]+11/10*Zeta[5]-11/450*Pi^4-19/30)/eps+(-47/30*Zeta[3]+23/1800*Pi^4+2/3)/eps^2+(4/15*Zeta[3]-13/30)/eps^3+1/60/eps^4+1/15/eps^5-1/60/eps^6}
Z4[6,606] = {"ee12|e34|e34|56|56|66||", 3/4, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, (16/3*Zeta[3]+37/15*Zeta[5]-386/45)/eps+(-19/5*Zeta[3]-1/450*Pi^4+23/6)/eps^2+(13/15*Zeta[3]-61/180)/eps^3-29/180/eps^4+1/20/eps^5-1/180/eps^6}
Z4[6,607] = {"ee12|e34|e35|44|6|666||", 1, 1/729*(11*n^2+76*n+156)*(2+n), (-3/4*Zeta[3]+1/720*Pi^4+59/96)/eps+(1/12*Zeta[3]-13/48)/eps^2-119/1920/eps^3+71/960/eps^4-7/480/eps^5}
Z4[6,608] = {"ee12|e34|e35|45|66|66||", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, (-4/15*Zeta[3]+19/6*Zeta[5]-1/450*Pi^4-34/15)/eps+(-19/30*Zeta[3]-7/1800*Pi^4+73/90)/eps^2+(4/15*Zeta[3]-1/90)/eps^3-23/180/eps^4+2/45/eps^5-1/180/eps^6}
Z4[6,609] = {"ee12|e34|e35|46|56|66||", 6, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (3/5*Zeta[3]+37/30*Zeta[5]-11/900*Pi^4+14/45)/eps+(19/15*Zeta[3]+1/450*Pi^4-467/180)/eps^2+(-11/30*Zeta[3]+47/40)/eps^3-31/120/eps^4+13/360/eps^5-1/360/eps^6}
Z4[6,610] = {"ee12|e34|e35|66|556|6||", 3/2, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, (17/3*Zeta[3]-6/5*Zeta[5]-1/100*Pi^4-14/3)/eps+(-17/10*Zeta[3]+1/360*Pi^4+121/60)/eps^2+(1/6*Zeta[3]-23/120)/eps^3-17/120/eps^4+7/120/eps^5-1/120/eps^6}
Z4[6,611] = {"ee12|e34|e56|445|6|66||", 3/4, 29/2187*n^3+250/2187*n^2+92/243*n+40/81, (1/30*Zeta[3]-1/10*Zeta[5]-1/360*Pi^4+1)/eps+(-1/6*Zeta[3]+1/1800*Pi^4+1/90)/eps^2+(1/30*Zeta[3]-1/9)/eps^3-13/90/eps^4+1/9/eps^5-1/45/eps^6}
Z4[6,612] = {"ee12|e34|e56|455|66|6||", 3/4, 1/729*n^4+4/243*n^3+76/729*n^2+800/2187*n+1120/2187, (56/15*Zeta[3]-17/6*Zeta[5]-1/450*Pi^4-34/15)/eps+(-19/30*Zeta[3]-7/1800*Pi^4+73/90)/eps^2+(4/15*Zeta[3]-1/90)/eps^3-23/180/eps^4+2/45/eps^5-1/180/eps^6}
Z4[6,613] = {"ee12|e34|e56|456|56|6||", 3/2, 1/2187*(22+5*n)*(3*n^2+22*n+56), (19/5*Zeta[3]^2-5/3*Zeta[3]-32/15*Zeta[5]-1/1260*Pi^6+1/150*Pi^4)/eps+(-11/6*Zeta[3]+4/3*Zeta[5]-1/72*Pi^4)/eps^2+(4/3*Zeta[3]+1/180*Pi^4)/eps^3-1/3/eps^4*Zeta[3]}
Z4[6,614] = {"ee12|e34|e56|555|666|||", 1/12, 1/243*(22+5*n)*(2+n)^2, -5/768/eps-1/12/eps^2+11/192/eps^3-1/96/eps^4}
Z4[6,615] = {"ee12|e34|e56|556|566|||", 3/4, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, (76/15*Zeta[3]-97/30*Zeta[5]-1/225*Pi^4-34/15)/eps+(-7/15*Zeta[3]-1/900*Pi^4+73/90)/eps^2+(-1/15*Zeta[3]-1/90)/eps^3-23/180/eps^4+2/45/eps^5-1/180/eps^6}
Z4[6,616] = {"ee12|ee3|334|5|566|66||", 3/8, 1/729*(8+n)^2*(2+n)^2, (1/30*Zeta[3]+677/720)/eps-83/240/eps^2+11/180/eps^3-1/180/eps^4}
Z4[6,617] = {"ee12|ee3|344|45|6|666||", 1/2, 1/729*(8+n)^2*(2+n)^2, (1/24*Zeta[3]+31/160)/eps-103/480/eps^2+19/240/eps^3-7/720/eps^4}
Z4[6,618] = {"ee12|ee3|344|55|66|66||", 3/16, 1/2187*(8+n)*(n^3+8*n^2+24*n+48)*(2+n), (1/10*Zeta[3]+1/450*Pi^4-103/480)/eps+(-1/15*Zeta[3]-1/30)/eps^2-1/30/eps^3+1/10/eps^4-1/30/eps^5}
Z4[6,619] = {"ee12|ee3|344|56|56|66||", 3/4, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), (-53/120*Zeta[3]+1/720*Pi^4-11/2880)/eps+(2/15*Zeta[3]+1/12)/eps^2-31/180/eps^3+13/180/eps^4-1/90/eps^5}
Z4[6,620] = {"ee12|ee3|345|45|66|66||", 3/8, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), (-7/3*Zeta[3]+1/1800*Pi^4+2293/960)/eps+(19/30*Zeta[3]-97/180)/eps^2-1/20/eps^3+7/180/eps^4-1/180/eps^5}
Z4[6,621] = {"ee12|ee3|345|46|56|66||", 3/2, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), (-11/20*Zeta[3]+1/720*Pi^4-2401/5760)/eps+(-1/60*Zeta[3]+19/30)/eps^2-37/180/eps^3+1/30/eps^4-1/360/eps^5}
Z4[6,622] = {"ee12|ee3|444|556|6|66||", 1/4, 1/729*(8+n)^2*(2+n)^2, (-1/24*Zeta[3]-5/144)/eps-1/32/eps^2+19/360/eps^3-13/720/eps^4}
Z4[6,623] = {"ee12|ee3|445|446||666||", 1/8, 1/729*(8+n)^2*(2+n)^2, (-3/40*Zeta[3]-17/60)/eps-7/160/eps^2+3/40/eps^3-1/80/eps^4}
Z4[6,624] = {"ee12|ee3|445|456|6|66||", 3/2, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), (43/60*Zeta[3]+1/1200*Pi^4-8369/5760)/eps+(-1/4*Zeta[3]+109/180)/eps^2-19/90/eps^3+11/180/eps^4-1/120/eps^5}
Z4[6,625] = {"ee12|ee3|445|466|5|66||", 3/4, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), (13/120*Zeta[3]-1/450*Pi^4-9/128)/eps+(1/60*Zeta[3]+31/180)/eps^2-1/5/eps^3+17/180/eps^4-7/360/eps^5}
Z4[6,626] = {"ee12|ee3|445|566|56|6||", 3/4, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), (37/30*Zeta[3]-1/450*Pi^4-61/36)/eps+(-2/15*Zeta[3]+13/12)/eps^2-67/180/eps^3+1/12/eps^4-1/90/eps^5}
Z4[6,627] = {"ee12|ee3|456|456|56|6||", 1/2, 1/729*(8+n)*(22+5*n)*(2+n), (-19/20*Zeta[3]+1/5*Zeta[5]-1/75*Pi^4)/eps+(Zeta[3]+1/180*Pi^4)/eps^2-1/3/eps^3*Zeta[3]}


==> anc/Z.mpl <==
# Here are the contributions \partial_m^2 K Rbar Gamma_2 to the renormalization constant Z_1
# expressed in terms of counterterms of 4-pt graphs, obtained by acting with \partial_m^2 on each edge
# Z1[loop number,graph number] = [Nickel index, symmetry factor, O(n) factor, counterterm (= K Rbar)]

# 1 graph with 1 loop:
Z1[1,1] := ["ee11||", -1/2, 2/3+1/3*n, 1/eps];

# 2 graphs with 2 loops:
Z1[2,1] := ["e112|e2||", -1/2, 2/3+1/3*n, 1/2/eps-1/2/eps^2];
Z1[2,2] := ["ee11|22||", -1/4, 1/9*(2+n)^2, -1/eps^2];

# 6 graphs with 3 loops:
Z1[3,1] := ["e112|23|e3||", -1, 1/27*(8+n)*(2+n), 2/3/eps-1/2/eps^2+1/6/eps^3];
Z1[3,2] := ["e112|33|3|e|", -1/4, 1/27*(8+n)*(2+n), -1/3/eps-1/3/eps^2+1/3/eps^3];
Z1[3,3] := ["e112|e2|33||", -1/4, 1/9*(2+n)^2, -1/2/eps^2+1/2/eps^3];
Z1[3,4] := ["ee11|22|33||", -1/8, 1/27*(2+n)^3, 1/eps^3];
Z1[3,5] := ["ee12|223|3||", -1/4, 1/9*(2+n)^2, 1/3/eps-2/3/eps^2+1/3/eps^3];
Z1[3,6] := ["ee12|3|333||", -1/6, 1/9*(2+n)^2, -3/8/eps+1/6/eps^2];

# 23 graphs with 4 loops:
Z1[4,1] := ["e112|23|34|e4||", -1, 1/81*(22+5*n)*(2+n), 5/4/eps-1/24/eps^4-19/24/eps^2+1/4/eps^3];
Z1[4,2] := ["e112|23|44|4|e|", -1/2, 1/81*(22+5*n)*(2+n), -1/3/eps-1/8/eps^4-5/24/eps^2+1/3/eps^3];
Z1[4,3] := ["e112|23|e3|44||", -1/2, 1/81*(8+n)*(2+n)^2, -1/6/eps^4-2/3/eps^2+1/2/eps^3];
Z1[4,4] := ["e112|33|344|e||", -1/8, 1/81*(8+n)*(2+n)^2, -1/3/eps^4+1/3/eps^2+1/3/eps^3];
Z1[4,5] := ["e112|33|4|44|e|", -1/8, 1/81*(n^2+6*n+20)*(2+n), -1/4*(-1+2*Zeta(3))/eps-1/4/eps^4+1/4/eps^2+1/4/eps^3];
Z1[4,6] := ["e112|33|e34|4||", -1/2, 1/81*(n^2+6*n+20)*(2+n), 1/12*(-5+6*Zeta(3))/eps-1/12/eps^4-1/12/eps^2+1/4/eps^3];
Z1[4,7] := ["e112|34|334|e||", -1/4, 1/81*(22+5*n)*(2+n), -5/12/eps-1/12/eps^4-1/12/eps^2+1/4/eps^3];
Z1[4,8] := ["e112|34|e33|4||", -1/4, 1/81*(n^2+6*n+20)*(2+n), 1/12*(-5+6*Zeta(3))/eps-1/12/eps^4-1/12/eps^2+1/4/eps^3];
Z1[4,9] := ["e112|e2|33|44||", -1/8, 1/27*(2+n)^3, -1/2/eps^4+1/2/eps^3];
Z1[4,10] := ["e112|e3|334|4||", -1/4, 1/9*(2+n)^2, -1/4/eps-5/24/eps^4+1/24/eps^2+5/12/eps^3];
Z1[4,11] := ["e112|e3|4|444||", -1/6, 1/9*(2+n)^2, 37/192/eps+5/32/eps^2-5/48/eps^3];
Z1[4,12] := ["e123|224|4|4|e|", -1/4, 1/81*(22+5*n)*(2+n), 1/2*(-1+2*Zeta(3))/eps-1/12/eps^4-5/12/eps^2+1/3/eps^3];
Z1[4,13] := ["e123|e23|34|4||", -1/2, 1/81*(22+5*n)*(2+n), -3/2*Zeta(3)/eps^2+1/120*(Pi^4+180*Zeta(3))/eps];
Z1[4,14] := ["e123|e24|33|4||", -1, 1/81*(22+5*n)*(2+n), -1/4*(-5+4*Zeta(3))/eps-1/24/eps^4-19/24/eps^2+1/4/eps^3];
Z1[4,15] := ["e123|e24||444||", -1/6, 1/9*(2+n)^2, -121/192/eps+11/32/eps^2-1/16/eps^3];
Z1[4,16] := ["ee11|22|33|44||", -1/16, 1/81*(2+n)^4, -1/eps^4];
Z1[4,17] := ["ee11|23|334|4||", -1/8, 1/27*(2+n)^3, -1/3/eps^4-1/3/eps^2+2/3/eps^3];
Z1[4,18] := ["ee11|23|4|444||", -1/12, 1/27*(2+n)^3, 3/8/eps^2-1/6/eps^3];
Z1[4,19] := ["ee12|223|3|44||", -1/8, 1/27*(2+n)^3, -1/3/eps^4-1/3/eps^2+2/3/eps^3];
Z1[4,20] := ["ee12|233|34|4||", -1/2, 1/81*(8+n)*(2+n)^2, -1/12*(-11+6*Zeta(3))/eps-1/12/eps^4-13/12/eps^2+5/12/eps^3];
Z1[4,21] := ["ee12|333|344|||", -1/12, 1/27*(2+n)^3, 3/8/eps^2-1/6/eps^3];
Z1[4,22] := ["ee12|334|334|||", -1/8, 1/81*(8+n)*(2+n)^2, -1/6/eps^4+(-1+Zeta(3))/eps+1/3/eps^2+1/3/eps^3];
Z1[4,23] := ["ee12|3|344|44||", -1/4, 1/81*(8+n)*(2+n)^2, -7/24/eps+1/4/eps^2-1/12/eps^3];

# 97 graphs with 5 loops:
Z1[5,1] := ["e112|23|34|45|e5||", -1, 1/243*(n^2+20*n+60)*(2+n), 14/5/eps+1/120/eps^5-1/12/eps^4-19/12/eps^2+11/24/eps^3];
Z1[5,2] := ["e112|23|34|55|5|e|", -1/2, 1/243*(n^2+20*n+60)*(2+n), -14/15/eps+1/30/eps^5-11/60/eps^4-19/60/eps^2+7/15/eps^3];
Z1[5,3] := ["e112|23|34|e4|55||", -1/2, 1/243*(22+5*n)*(2+n)^2, 1/24/eps^5-1/4/eps^4-5/4/eps^2+19/24/eps^3];
Z1[5,4] := ["e112|23|44|455|e||", -1/4, 1/243*(22+5*n)*(2+n)^2, 1/8/eps^5-1/3/eps^4+1/3/eps^2+5/24/eps^3];
Z1[5,5] := ["e112|23|44|5|55|e|", -1/4, 1/243*(2+n)*(3*n^2+22*n+56), 1/10/eps^5+1/20*(3+2*Zeta(3))/eps^2-1/4/eps^4+1/600*(180+Pi^4-300*Zeta(3))/eps+1/10/eps^3];
Z1[5,6] := ["e112|23|44|e45|5||", -1/2, 1/243*(2+n)*(3*n^2+22*n+56), -1/600/eps*(400+Pi^4-420*Zeta(3))-1/30*(1+3*Zeta(3))/eps^2+1/40/eps^5-2/15/eps^4+11/40/eps^3];
Z1[5,7] := ["e112|23|45|445|e||", -1/2, 1/243*(n^2+20*n+60)*(2+n), -2/3/eps+1/40/eps^5-2/15/eps^4-1/30/eps^2+11/40/eps^3];
Z1[5,8] := ["e112|23|45|4|55|e|", -1/4, 1/243*(n^2+20*n+60)*(2+n), 4/15/eps+1/20/eps^5-1/5/eps^4-2/15/eps^2+17/60/eps^3];
Z1[5,9] := ["e112|23|45|e44|5||", -1/2, 1/243*(2+n)*(3*n^2+22*n+56), -1/600/eps*(400+Pi^4-420*Zeta(3))-1/30*(1+3*Zeta(3))/eps^2+1/40/eps^5-2/15/eps^4+11/40/eps^3];
Z1[5,10] := ["e112|23|e3|44|55||", -1/4, 1/243*(8+n)*(2+n)^3, 1/6/eps^5-1/2/eps^4+2/3/eps^3];
Z1[5,11] := ["e112|23|e4|445|5||", -1/2, 1/81*(8+n)*(2+n)^2, -8/15/eps+3/40/eps^5-17/60/eps^4+7/60/eps^2+43/120/eps^3];
Z1[5,12] := ["e112|23|e4|555|5||", -1/6, 1/81*(8+n)*(2+n)^2, -11/384/eps+3/80/eps^4+33/320/eps^2-11/96/eps^3];
Z1[5,13] := ["e112|23|e4|5|555||", -1/6, 1/81*(8+n)*(2+n)^2, -11/384/eps+3/80/eps^4+33/320/eps^2-11/96/eps^3];
Z1[5,14] := ["e112|33|344|5|e5||", -1/4, 1/243*(2+n)*(3*n^2+22*n+56), -1/60*(-19+6*Zeta(3))/eps^2-1/600*(Pi^4+60*Zeta(3))/eps+1/15/eps^5-11/60/eps^4];
Z1[5,15] := ["e112|33|344|e|55||", -1/16, 1/243*(8+n)*(2+n)^3, 1/3/eps^5-1/3/eps^4-1/3/eps^3];
Z1[5,16] := ["e112|33|345|4|e5||", -1/2, 1/243*(2+n)*(3*n^2+22*n+56), -1/15*(1+6*Zeta(3))/eps^2+1/60/eps^5-1/10/eps^4+13/60/eps^3+1/600*(-120+Pi^4+540*Zeta(3))/eps];
Z1[5,17] := ["e112|33|445|45|e||", -1/4, 1/243*(2+n)*(3*n^2+22*n+56), -1/300*(-90+Pi^4+120*Zeta(3))/eps+1/20*(1+6*Zeta(3))/eps^2+1/20/eps^5-3/20/eps^4+1/20/eps^3];
Z1[5,18] := ["e112|33|445|55||e|", -1/16, 1/243*(n^2+6*n+20)*(2+n)^2, 1/4/eps^5-1/4/eps^4-1/4/eps^3+1/4*(-1+2*Zeta(3))/eps^2];
Z1[5,19] := ["e112|33|445|e4|5||", -1/8, 1/81*(8+n)*(2+n)^2, -1/600*(-100+Pi^4+180*Zeta(3))/eps+3/20/eps^5-3/10/eps^4-1/60/eps^3+1/30*(-1+12*Zeta(3))/eps^2];
Z1[5,20] := ["e112|33|4|55|e55||", -1/16, 1/243*(n^3+8*n^2+24*n+48)*(2+n), 1/150*(-30+Pi^4-60*Zeta(3))/eps+1/5/eps^5-1/5/eps^4-1/5/eps^3+1/5*(-1+2*Zeta(3))/eps^2];
Z1[5,21] := ["e112|33|4|e5|555||", -1/12, 1/81*(8+n)*(2+n)^2, 3/40/eps^4-53/480/eps^2+1/960*(-151+192*Zeta(3))/eps-23/240/eps^3];
Z1[5,22] := ["e112|33|e34|4|55||", -1/4, 1/243*(n^2+6*n+20)*(2+n)^2, 1/12/eps^5-1/4/eps^4+1/12/eps^3-1/12*(-5+6*Zeta(3))/eps^2];
Z1[5,23] := ["e112|33|e44|45|5||", -1/4, 1/243*(n^3+8*n^2+24*n+48)*(2+n), -1/150*(-45+Pi^4-30*Zeta(3))/eps+1/20/eps^5-3/20/eps^4+1/20/eps^3+1/20*(1+2*Zeta(3))/eps^2];
Z1[5,24] := ["e112|33|e45|44|5||", -1/4, 1/243*(n^3+8*n^2+24*n+48)*(2+n), -1/150*(-45+Pi^4-30*Zeta(3))/eps+1/20/eps^5-3/20/eps^4+1/20/eps^3+1/20*(1+2*Zeta(3))/eps^2];
Z1[5,25] := ["e112|34|334|5|e5||", -1/2, 1/243*(n^2+20*n+60)*(2+n), 1/15*(-1+3*Zeta(3))/eps^2+1/60/eps^5-1/10/eps^4+1/300*(-60+Pi^4-180*Zeta(3))/eps+13/60/eps^3];
Z1[5,26] := ["e112|34|334|e|55||", -1/8, 1/243*(22+5*n)*(2+n)^2, 1/12/eps^5-1/4/eps^4+5/12/eps^2+1/12/eps^3];
Z1[5,27] := ["e112|34|335|4|e5||", -1/2, 1/243*(n^2+20*n+60)*(2+n), -1/15*(1+3*Zeta(3))/eps^2+1/200*(-40+Pi^4-180*Zeta(3))/eps+1/60/eps^5-1/10/eps^4+13/60/eps^3];
Z1[5,28] := ["e112|34|335|5|5|e|", -1/2, 1/243*(n^2+20*n+60)*(2+n), -1/300*(100+Pi^4-240*Zeta(3))/eps+1/24/eps^5-1/15*(-5+3*Zeta(3))/eps^2-1/6/eps^4+1/8/eps^3];
Z1[5,29] := ["e112|34|345|e4|5||", -1, 1/243*(n^2+20*n+60)*(2+n), 1/200*(Pi^4-300*Zeta(3))/eps^2+3/10*Zeta(3)/eps^3+1/5*(8*Zeta(3)+3*Zeta(5))/eps];
Z1[5,30] := ["e112|34|355|e5|5||", -1/2, 1/243*(n^2+20*n+60)*(2+n), 1/30*(-1+6*Zeta(3))/eps^2+1/40/eps^5-2/15/eps^4+11/40/eps^3+1/300*(-200+Pi^4+60*Zeta(3))/eps];
Z1[5,31] := ["e112|34|3|e5|555||", -1/6, 1/81*(8+n)*(2+n)^2, 151/384/eps+11/240/eps^4+197/960/eps^2-103/480/eps^3];
Z1[5,32] := ["e112|34|555|e45|||", -1/6, 1/81*(8+n)*(2+n)^2, 7/240/eps^4+37/960/eps^2-19/160/eps^3-1/320*(-103+64*Zeta(3))/eps];
Z1[5,33] := ["e112|34|5|445|5|e|", -1/4, 1/243*(2+n)*(3*n^2+22*n+56), 1/15/eps^5-1/4/eps^4-1/600*(-580+Pi^4+300*Zeta(3))/eps+4/15/eps^3-1/60*(-5+6*Zeta(3))/eps^2];
Z1[5,34] := ["e112|34|5|e45|55||", -1/2, 1/243*(n^2+20*n+60)*(2+n), 1/300*(-280+Pi^4-60*Zeta(3))/eps+1/30/eps^5-11/60/eps^4+1/60*(-19+12*Zeta(3))/eps^2+7/15/eps^3];
Z1[5,35] := ["e112|34|e33|4|55||", -1/8, 1/243*(n^2+6*n+20)*(2+n)^2, 1/12/eps^5-1/4/eps^4+1/12/eps^3-1/12*(-5+6*Zeta(3))/eps^2];
Z1[5,36] := ["e112|34|e34|45|5||", -1/2, 1/243*(2+n)*(3*n^2+22*n+56), 1/200*(Pi^4-300*Zeta(3))/eps^2+3/10*Zeta(3)/eps^3+8/5*(Zeta(3)+Zeta(5))/eps];
Z1[5,37] := ["e112|34|e35|44|5||", -1/2, 1/243*(2+n)*(3*n^2+22*n+56), 1/30*(-1+3*Zeta(3))/eps^2+1/40/eps^5-2/15/eps^4+1/600*(-400+Pi^4-180*Zeta(3))/eps+11/40/eps^3];
Z1[5,38] := ["e112|34|e35|55|5||", -1/2, 1/243*(2+n)*(3*n^2+22*n+56), 1/30*(-1+3*Zeta(3))/eps^2+1/40/eps^5-2/15/eps^4+1/600*(-400+Pi^4-180*Zeta(3))/eps+11/40/eps^3];
Z1[5,39] := ["e112|34|e35||555||", -1/6, 1/81*(8+n)*(2+n)^2, 103/320/eps+7/240/eps^4+37/960/eps^2-19/160/eps^3];
Z1[5,40] := ["e112|e2|33|44|55||", -1/16, 1/81*(2+n)^4, 1/2/eps^5-1/2/eps^4];
Z1[5,41] := ["e112|e2|34|445|5||", -1/8, 1/27*(2+n)^3, 1/6/eps^5-1/2/eps^4-1/6/eps^2+1/2/eps^3];
Z1[5,42] := ["e112|e2|34|5|555||", -1/12, 1/27*(2+n)^3, 1/12/eps^4+3/16/eps^2-13/48/eps^3];
Z1[5,43] := ["e112|e3|334|4|55||", -1/8, 1/27*(2+n)^3, 5/24/eps^5-5/12/eps^4+1/4/eps^2-1/24/eps^3];
Z1[5,44] := ["e112|e3|344|45|5||", -1/2, 1/81*(8+n)*(2+n)^2, 1/600*(-220+Pi^4-60*Zeta(3))/eps+7/120/eps^5-4/15/eps^4+1/30/eps^2*(-2+3*Zeta(3))+61/120/eps^3];
Z1[5,45] := ["e112|e3|444|455|||", -1/12, 1/27*(2+n)^3, 5/48/eps^4-37/192/eps^2-5/32/eps^3];
Z1[5,46] := ["e112|e3|445|445|||", -1/8, 1/81*(8+n)*(2+n)^2, 1/5*(1+Zeta(3))/eps^2-1/600*(-440+3*Pi^4-60*Zeta(3))/eps+7/60/eps^5-7/30/eps^4-11/60/eps^3];
Z1[5,47] := ["e112|e3|4|455|55||", -1/4, 1/81*(8+n)*(2+n)^2, 7/120/eps^4+1/960*(293+96*Zeta(3))/eps+1/160/eps^2-11/80/eps^3];
Z1[5,48] := ["e123|224|4|455|e||", -1/8, 1/243*(22+5*n)*(2+n)^2, 1/12/eps^5-1/3/eps^4+5/12/eps^3-1/2*(-1+2*Zeta(3))/eps^2];
Z1[5,49] := ["e123|234|34|5|e5||", -1, 1/81*(22+5*n)*(2+n), 3/5*Zeta(3)/eps^3+1/600/eps*(7*Pi^4+1500*Zeta(3)-1380*Zeta(5))-1/150*(Pi^4+270*Zeta(3))/eps^2];
Z1[5,50] := ["e123|234|45|45|e||", -1/2, 1/81*(22+5*n)*(2+n), 1/1890*(5*Pi^6+5670*Zeta(5)-2646*Zeta(3)^2)/eps-4*Zeta(5)/eps^2];
Z1[5,51] := ["e123|244|45|5|5|e|", -1/2, 1/243*(n^2+20*n+60)*(2+n), 1/60/eps^5-1/600*(260+3*Pi^4-540*Zeta(3))/eps-2/15/eps^4+11/20/eps^3+1/30*(-29+6*Zeta(3))/eps^2];
Z1[5,52] := ["e123|2|45|445|5|e|", -1, 1/243*(n^2+20*n+60)*(2+n), 1/60*(-95+48*Zeta(3))/eps^2+1/120/eps^5-1/12/eps^4+11/24/eps^3-1/300*(-840+Pi^4+420*Zeta(3))/eps];
Z1[5,53] := ["e123|4|455|455|e||", -1/8, 1/243*(2+n)*(3*n^2+22*n+56), -1/300/eps*(850+Pi^4-840*Zeta(3))-6/5*(-1+Zeta(3))/eps^2+1/30/eps^5-2/15/eps^4-1/30/eps^3];
Z1[5,54] := ["e123|e23|34|4|55||", -1/4, 1/243*(22+5*n)*(2+n)^2, 3/2*Zeta(3)/eps^3-1/120*(Pi^4+180*Zeta(3))/eps^2];
Z1[5,55] := ["e123|e23|44|45|5||", -1/2, 1/243*(2+n)*(3*n^2+22*n+56), 1/200*(Pi^4-300*Zeta(3))/eps^2+3/10*Zeta(3)/eps^3+1/5*(8*Zeta(3)-7*Zeta(5))/eps];
Z1[5,56] := ["e123|e24|33|4|55||", -1/2, 1/243*(22+5*n)*(2+n)^2, 1/4*(-5+4*Zeta(3))/eps^2+1/24/eps^5-1/4/eps^4+19/24/eps^3];
Z1[5,57] := ["e123|e24|34|45|5||", -1, 1/243*(n^2+20*n+60)*(2+n), 1/1890*(5*Pi^6+5670*Zeta(5)-378*Zeta(3)^2)/eps-4*Zeta(5)/eps^2];
Z1[5,58] := ["e123|e24|35|44|5||", -1, 1/243*(n^2+20*n+60)*(2+n), 1/200*(Pi^4-300*Zeta(3))/eps^2+3/10*Zeta(3)/eps^3+4/5*(2*Zeta(3)-3*Zeta(5))/eps];
Z1[5,59] := ["e123|e24|35|55|5||", -1, 1/243*(n^2+20*n+60)*(2+n), 1/300*(840+Pi^4-780*Zeta(3))/eps+1/120/eps^5-1/12/eps^4+1/60*(-95+12*Zeta(3))/eps^2+11/24/eps^3];
Z1[5,60] := ["e123|e24|35||555||", -1/3, 1/81*(8+n)*(2+n)^2, -2387/1920/eps+1/60/eps^4+41/60/eps^2-13/80/eps^3];
Z1[5,61] := ["e123|e24|55|444|||", -1/12, 1/27*(2+n)^3, 1/16/eps^4+121/192/eps^2-11/32/eps^3];
Z1[5,62] := ["e123|e24|55|4|55||", -1/2, 1/243*(2+n)*(3*n^2+22*n+56), 1/120*(-24+Pi^4-36*Zeta(3))/eps+1/60/eps^5-1/10/eps^4-1/15/eps^2+13/60/eps^3];
Z1[5,63] := ["e123|e24||455|55||", -1/4, 1/81*(8+n)*(2+n)^2, -1/960*(841+96*Zeta(3))/eps+1/40/eps^4+49/96/eps^2-13/80/eps^3];
Z1[5,64] := ["e123|e45|344|45|||", -1, 1/243*(n^2+20*n+60)*(2+n), -2/5*(-7+4*Zeta(3))/eps+1/120/eps^5-1/12/eps^4+1/12*(-19+12*Zeta(3))/eps^2+11/24/eps^3];
Z1[5,65] := ["e123|e45|3|45|55||", -1/2, 1/243*(2+n)*(3*n^2+22*n+56), 1/60/eps^5-7/60/eps^4+1/600*(-1080+Pi^4+1380*Zeta(3))/eps+19/60/eps^3-1/60*(-7+54*Zeta(3))/eps^2];
Z1[5,66] := ["ee11|22|33|44|55||", -1/32, 1/243*(2+n)^5, 1/eps^5];
Z1[5,67] := ["ee11|22|34|445|5||", -1/16, 1/81*(2+n)^4, 1/3/eps^5-2/3/eps^4+1/3/eps^3];
Z1[5,68] := ["ee11|22|34|5|555||", -1/24, 1/81*(2+n)^4, 1/6/eps^4-3/8/eps^3];
Z1[5,69] := ["ee11|23|334|4|55||", -1/16, 1/81*(2+n)^4, 1/3/eps^5-2/3/eps^4+1/3/eps^3];
Z1[5,70] := ["ee11|23|344|45|5||", -1/4, 1/243*(8+n)*(2+n)^3, 1/12/eps^5-5/12/eps^4+1/12*(-11+6*Zeta(3))/eps^2+13/12/eps^3];
Z1[5,71] := ["ee11|23|444|455|||", -1/24, 1/81*(2+n)^4, 1/6/eps^4-3/8/eps^3];
Z1[5,72] := ["ee11|23|445|445|||", -1/16, 1/243*(8+n)*(2+n)^3, -(-1+Zeta(3))/eps^2+1/6/eps^5-1/3/eps^4-1/3/eps^3];
Z1[5,73] := ["ee11|23|4|455|55||", -1/8, 1/243*(8+n)*(2+n)^3, 1/12/eps^4+7/24/eps^2-1/4/eps^3];
Z1[5,74] := ["ee12|223|3|44|55||", -1/16, 1/81*(2+n)^4, 1/3/eps^5-2/3/eps^4+1/3/eps^3];
Z1[5,75] := ["ee12|223|4|445|5||", -1/8, 1/27*(2+n)^3, -1/15/eps+2/15/eps^5-2/5/eps^4+4/15/eps^2+1/5/eps^3];
Z1[5,76] := ["ee12|223|4|5|555||", -1/12, 1/27*(2+n)^3, 157/640/eps+1/15/eps^4-11/240/eps^2-7/40/eps^3];
Z1[5,77] := ["ee12|233|34|4|55||", -1/4, 1/243*(8+n)*(2+n)^3, 1/12/eps^5-5/12/eps^4+1/12*(-11+6*Zeta(3))/eps^2+13/12/eps^3];
Z1[5,78] := ["ee12|233|44|45|5||", -1/8, 1/243*(n^2+6*n+20)*(2+n)^2, 1/150*(Pi^4-80)/eps+1/30/eps^5-1/6/eps^4+7/30/eps^3-3/10*(-1+2*Zeta(3))/eps^2];
Z1[5,79] := ["ee12|233|45|44|5||", -1/4, 1/243*(n^2+6*n+20)*(2+n)^2, 1/150*(Pi^4-80)/eps+1/30/eps^5-1/6/eps^4+7/30/eps^3-3/10*(-1+2*Zeta(3))/eps^2];
Z1[5,80] := ["ee12|234|34|45|5||", -1/4, 1/243*(22+5*n)*(2+n)^2, 6/5*Zeta(3)/eps^3+1/100*(Pi^4+140*Zeta(3)-160*Zeta(5))/eps-1/75*(Pi^4+180*Zeta(3))/eps^2];
Z1[5,81] := ["ee12|234|35|44|5||", -1/2, 1/243*(22+5*n)*(2+n)^2, 9/20*(-5+2*Zeta(3))/eps^2+1/60/eps^5-3/20/eps^4-1/600*(-1460+Pi^4+900*Zeta(3))/eps+3/4/eps^3];
Z1[5,82] := ["ee12|234|35||555||", -1/12, 1/27*(2+n)^3, -215/192/eps+1/30/eps^4+25/24/eps^2-7/24/eps^3];
Z1[5,83] := ["ee12|333|344||55||", -1/24, 1/81*(2+n)^4, 1/6/eps^4-3/8/eps^3];
Z1[5,84] := ["ee12|333|444|5|5||", -1/72, 1/27*(2+n)^3, -5/192/eps-3/40/eps^2+1/30/eps^3];
Z1[5,85] := ["ee12|333|445|4|5||", -1/12, 1/27*(2+n)^3, 157/640/eps+1/15/eps^4-11/240/eps^2-7/40/eps^3];
Z1[5,86] := ["ee12|334|334||55||", -1/16, 1/243*(8+n)*(2+n)^3, -(-1+Zeta(3))/eps^2+1/6/eps^5-1/3/eps^4-1/3/eps^3];
Z1[5,87] := ["ee12|334|344|5|5||", -1/8, 1/243*(22+5*n)*(2+n)^2, 1/300*(-160+Pi^4+60*Zeta(3))/eps+1/30/eps^5+1/10*(3+2*Zeta(3))/eps^2-1/6/eps^4+7/30/eps^3];
Z1[5,88] := ["ee12|334|345|4|5||", -1/2, 1/243*(22+5*n)*(2+n)^2, 9/20*(-5+2*Zeta(3))/eps^2+1/60/eps^5-3/20/eps^4-1/600*(-1460+Pi^4+900*Zeta(3))/eps+3/4/eps^3];
Z1[5,89] := ["ee12|334|355|5|5||", -1/4, 1/243*(22+5*n)*(2+n)^2, 1/20/eps^5-13/60/eps^4-1/600*(840+Pi^4-660*Zeta(3))/eps+17/60/eps^3-1/60*(-29+6*Zeta(3))/eps^2];
Z1[5,90] := ["ee12|334|455|55|||", -1/16, 1/243*(n^2+6*n+20)*(2+n)^2, -1/150*(-105+2*Pi^4-90*Zeta(3))/eps+1/5*(1+Zeta(3))/eps^2+1/10/eps^5-1/5/eps^4-1/5/eps^3];
Z1[5,91] := ["ee12|334|455||55||", -1/8, 1/243*(8+n)*(2+n)^3, 1/12/eps^4+7/24/eps^2-1/4/eps^3];
Z1[5,92] := ["ee12|345|345||55||", -1/8, 1/243*(22+5*n)*(2+n)^2, 1/300*(-1010+Pi^4+840*Zeta(3))/eps+1/30/eps^5-1/5/eps^4+2/5/eps^3-1/15*(-13+27*Zeta(3))/eps^2];
Z1[5,93] := ["ee12|3|334|5|555||", -1/12, 1/27*(2+n)^3, 857/1920/eps-13/80/eps^2+1/60/eps^3];
Z1[5,94] := ["ee12|3|344|55|55||", -1/8, 1/243*(n^2+6*n+20)*(2+n)^2, -3/320*(-27+16*Zeta(3))/eps+1/20/eps^4+1/20/eps^2-3/20/eps^3];
Z1[5,95] := ["ee12|3|345|45|55||", -1/4, 1/243*(22+5*n)*(2+n)^2, -1/960*(193+384*Zeta(3))/eps+1/60/eps^4+19/60/eps^2-7/60/eps^3];
Z1[5,96] := ["ee12|3|444|555|5||", -1/36, 1/27*(2+n)^3, -5/192/eps-3/40/eps^2+1/30/eps^3];
Z1[5,97] := ["ee12|3|445|455|5||", -1/4, 1/243*(22+5*n)*(2+n)^2, 1/30/eps^4+8/15/eps^2-1/6/eps^3+1/120*(-125+48*Zeta(3))/eps];

# 492 graphs with 6 loops:
Z1[6,1] := ["e112|23|34|45|56|e6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), 7/eps+1/48/eps^5-25/144/eps^4-1/720/eps^6-1313/360/eps^2+47/48/eps^3];
Z1[6,2] := ["e112|23|34|45|66|6|e|", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -227/90/eps+47/720/eps^5-77/240/eps^4-1/144/eps^6-101/180/eps^2+211/240/eps^3];
Z1[6,3] := ["e112|23|34|45|e5|66||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, 1/12/eps^5-11/24/eps^4-1/120/eps^6-14/5/eps^2+19/12/eps^3];
Z1[6,4] := ["e112|23|34|55|566|e||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, 11/60/eps^5-7/15/eps^4-1/30/eps^6+14/15/eps^2+19/60/eps^3];
Z1[6,5] := ["e112|23|34|55|6|66|e|", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/3600*(-1190+Pi^4-600*Zeta(3))/eps^2+13/90/eps^5-13/40/eps^4+1/360*(442+Pi^4-396*Zeta(3)-42*Zeta(5))/eps-1/36/eps^6-1/60*(-9+Zeta(3))/eps^3];
Z1[6,6] := ["e112|23|34|55|e56|6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 1/20/eps^5-1/300*(730+Pi^4-430*Zeta(3)-35*Zeta(5))/eps-79/360/eps^4-1/180/eps^6+1/3600*(970+Pi^4-720*Zeta(3))/eps^2+1/60*(27+Zeta(3))/eps^3];
Z1[6,7] := ["e112|23|34|56|556|e||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -73/30/eps+1/20/eps^5-79/360/eps^4-1/180/eps^6+97/360/eps^2+9/20/eps^3];
Z1[6,8] := ["e112|23|34|56|5|66|e|", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), 13/30/eps+11/120/eps^5-5/18/eps^4-1/72/eps^6-19/72/eps^2+49/120/eps^3];
Z1[6,9] := ["e112|23|34|56|e55|6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 1/20/eps^5-1/300*(730+Pi^4-430*Zeta(3)-35*Zeta(5))/eps-79/360/eps^4-1/180/eps^6+1/3600*(970+Pi^4-720*Zeta(3))/eps^2+1/60*(27+Zeta(3))/eps^3];
Z1[6,10] := ["e112|23|34|e4|55|66||", -1/4, 1/729*(22+5*n)*(2+n)^3, 1/4/eps^5-19/24/eps^4-1/24/eps^6+5/4/eps^3];
Z1[6,11] := ["e112|23|34|e5|556|6||", -1/2, 1/243*(22+5*n)*(2+n)^2, -71/45/eps+47/360/eps^5-149/360/eps^4-7/360/eps^6+53/90/eps^2+193/360/eps^3];
Z1[6,12] := ["e112|23|34|e5|666|6||", -1/6, 1/243*(22+5*n)*(2+n)^2, 2767/23040/eps-7/720/eps^5+11/192/eps^4+155/768/eps^2-949/5760/eps^3];
Z1[6,13] := ["e112|23|34|e5|6|666||", -1/6, 1/243*(22+5*n)*(2+n)^2, 2767/23040/eps-7/720/eps^5+11/192/eps^4+155/768/eps^2-949/5760/eps^3];
Z1[6,14] := ["e112|23|44|455|6|e6||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), 1/240*(-17+8*Zeta(3))/eps^3-1/600*(-160+Pi^4+340*Zeta(3)+60*Zeta(5))/eps+5/48/eps^5-43/240/eps^4+1/1800*(780+Pi^4-180*Zeta(3))/eps^2-1/48/eps^6];
Z1[6,15] := ["e112|23|44|455|e|66||", -1/8, 1/729*(22+5*n)*(2+n)^3, 1/3/eps^5-5/24/eps^4-1/8/eps^6-1/3/eps^3];
Z1[6,16] := ["e112|23|44|456|5|e6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), 1/1800*(45+2*Pi^4-1320*Zeta(3))/eps^2+1/240*(71+16*Zeta(3))/eps^3+3/80/eps^5-37/240/eps^4-1/240/eps^6-1/1800*(1320+Pi^4-3180*Zeta(3)-180*Zeta(5))/eps];
Z1[6,17] := ["e112|23|44|555|e6|6||", -1/12, 1/243*(22+5*n)*(2+n)^2, -1/3840*(111+128*Zeta(3))/eps^2-7/240/eps^5+77/960/eps^4-1/115200*(-3645+64*Pi^4-13440*Zeta(3))/eps-27/640/eps^3];
Z1[6,18] := ["e112|23|44|556|56|e||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), -1/1800*(15+Pi^4-660*Zeta(3))/eps^2+1/12/eps^5-1/450*(-300+Pi^4+420*Zeta(3)+90*Zeta(5))/eps-17/120/eps^4-1/60/eps^6-1/60*(-1+2*Zeta(3))/eps^3];
Z1[6,19] := ["e112|23|44|556|66||e|", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/600*(180+Pi^4-300*Zeta(3))/eps^2+1/4/eps^5-1/10/eps^4-1/20*(3+2*Zeta(3))/eps^3-1/10/eps^6];
Z1[6,20] := ["e112|23|44|556|e5|6||", -1/4, 1/243*(22+5*n)*(2+n)^2, -1/1800*(165+2*Pi^4-840*Zeta(3))/eps^2-1/1800*(-960+Pi^4+1140*Zeta(3)+180*Zeta(5))/eps+5/24/eps^5-1/120*(5+8*Zeta(3))/eps^3-13/60/eps^4-7/120/eps^6];
Z1[6,21] := ["e112|23|44|5|56|66|e|", -1/8, 1/729*(11*n^2+76*n+156)*(2+n), -1/120*(-5+4*Zeta(3))/eps^3+19/120/eps^5-23/120/eps^4-1/1800*(60+Pi^4-300*Zeta(3))/eps^2-1/24/eps^6+1/360*(-120+Pi^4-12*Zeta(3)+36*Zeta(5))/eps];
Z1[6,22] := ["e112|23|44|5|66|e66||", -1/8, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), 1/300*(-115+2*Pi^4-20*Zeta(3)-45*Zeta(5))/eps+1/5/eps^5-7/120/eps^4-1/60*(5+7*Zeta(3))/eps^3-1/12/eps^6-1/3600*(570+7*Pi^4-1440*Zeta(3))/eps^2];
Z1[6,23] := ["e112|23|44|5|e6|666||", -1/12, 1/243*(22+5*n)*(2+n)^2, -1/3840*(111+128*Zeta(3))/eps^2-7/240/eps^5+77/960/eps^4-1/115200*(-3645+64*Pi^4-13440*Zeta(3))/eps-27/640/eps^3];
Z1[6,24] := ["e112|23|44|e45|5|66||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), 1/30*(1+3*Zeta(3))/eps^3+2/15/eps^5-11/40/eps^4-1/40/eps^6+1/600/eps^2*(400+Pi^4-420*Zeta(3))];
Z1[6,25] := ["e112|23|44|e55|56|6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), 1/60*(1+Zeta(3))/eps^3-1/1800*(-1200+13*Pi^4+240*Zeta(3)-270*Zeta(5))/eps+1/3600*(-30+Pi^4+240*Zeta(3))/eps^2+1/12/eps^5-17/120/eps^4-1/60/eps^6];
Z1[6,26] := ["e112|23|44|e56|55|6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), 1/60*(1+Zeta(3))/eps^3-1/1800*(-1200+13*Pi^4+240*Zeta(3)-270*Zeta(5))/eps+1/3600*(-30+Pi^4+240*Zeta(3))/eps^2+1/12/eps^5-17/120/eps^4-1/60/eps^6];
Z1[6,27] := ["e112|23|45|445|6|e6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/1800*(-45+Pi^4-480*Zeta(3))/eps^2-1/240*(-71+8*Zeta(3))/eps^3+3/80/eps^5-37/240/eps^4+1/450*(-330+2*Pi^4-690*Zeta(3)-255*Zeta(5))/eps-1/240/eps^6];
Z1[6,28] := ["e112|23|45|445|e|66||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, 2/15/eps^5-11/40/eps^4-1/40/eps^6+2/3/eps^2+1/30/eps^3];
Z1[6,29] := ["e112|23|45|446|5|e6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), 1/1800*(-1320+13*Pi^4-2820*Zeta(3)-840*Zeta(5))/eps+1/1800*(45+Pi^4-480*Zeta(3))/eps^2+1/240*(71+8*Zeta(3))/eps^3+3/80/eps^5-37/240/eps^4-1/240/eps^6];
Z1[6,30] := ["e112|23|45|446|6|6|e|", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), 1/240*(21+8*Zeta(3))/eps^3+19/240/eps^5-1/600*(920+3*Pi^4-1020*Zeta(3)-340*Zeta(5))/eps-47/240/eps^4+1/1800*(1155+Pi^4-540*Zeta(3))/eps^2-1/80/eps^6];
Z1[6,31] := ["e112|23|45|456|e5|6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), -1/20*Zeta(3)/eps^4+1/120*(Pi^4-372*Zeta(3)-82*Zeta(5))/eps^2-1/11340*(Pi^6-51030*Zeta(3)-21924*Zeta(5)+2079*Zeta(3)^2)/eps-1/1200*(Pi^4-600*Zeta(3))/eps^3];
Z1[6,32] := ["e112|23|45|456||66|e|", -1/4, 1/729*(7*n^2+72*n+164)*(2+n), 4/5/eps+7/120/eps^5-7/40/eps^4-1/120/eps^6-5/12/eps^2+11/40/eps^3];
Z1[6,33] := ["e112|23|45|466|55|e||", -1/8, 1/729*(n^2+20*n+60)*(2+n)^2, 1/5/eps^5-17/60/eps^4-1/20/eps^6-4/15/eps^2+2/15/eps^3];
Z1[6,34] := ["e112|23|45|466|56||e|", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), -1/1800*(-1440+7*Pi^4-660*Zeta(3)+180*Zeta(5))/eps+1/120*(33+4*Zeta(3))/eps^3+1/1800*(-750+Pi^4-420*Zeta(3))/eps^2+7/120/eps^5-7/40/eps^4-1/120/eps^6];
Z1[6,35] := ["e112|23|45|466|e6|6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/120*(-33+4*Zeta(3))/eps^3+1/450*(360+Pi^4-390*Zeta(3)-105*Zeta(5))/eps+7/120/eps^5-7/40/eps^4-1/1800*(750+Pi^4-240*Zeta(3))/eps^2-1/120/eps^6];
Z1[6,36] := ["e112|23|45|466||e66||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/1200*(10+Pi^4-480*Zeta(3))/eps^2-1/60*(-1+3*Zeta(3))/eps^3+1/12/eps^5-1/600*(-400+Pi^4+120*Zeta(3)-210*Zeta(5))/eps-17/120/eps^4-1/60/eps^6];
Z1[6,37] := ["e112|23|45|4|66|e66||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 1/180*(-14+3*Zeta(3))/eps^3+1/3600*(330+Pi^4-240*Zeta(3))/eps^2+1/9/eps^5-13/120/eps^4-1/36/eps^6-1/900*(10+Pi^4-450*Zeta(3)-105*Zeta(5))/eps];
Z1[6,38] := ["e112|23|45|4|e6|666||", -1/6, 1/243*(22+5*n)*(2+n)^2, -4267/23040/eps-13/720/eps^5+101/960/eps^4+35/256/eps^2-389/1920/eps^3];
Z1[6,39] := ["e112|23|45|666|e56|||", -1/6, 1/243*(22+5*n)*(2+n)^2, -1/120/eps^5+49/960/eps^4+1/115200*(-16905+64*Pi^4-21120*Zeta(3))/eps-83/640/eps^3+1/3840*(689+128*Zeta(3))/eps^2];
Z1[6,40] := ["e112|23|45|6|556|6|e|", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), 1/45*(-34+45*Zeta(3)+45*Zeta(5))/eps+5/36/eps^5-23/90/eps^4-1/36/eps^6-23/180/eps^2+11/60/eps^3];
Z1[6,41] := ["e112|23|45|6|e56|66||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/120*(-49+4*Zeta(3))/eps^3-1/1800*(475+Pi^4-360*Zeta(3))/eps^2+11/120/eps^5-5/18/eps^4+1/300*(130+Pi^4-320*Zeta(3)-170*Zeta(5))/eps-1/72/eps^6];
Z1[6,42] := ["e112|23|45|e44|5|66||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), 1/30*(1+3*Zeta(3))/eps^3+2/15/eps^5-11/40/eps^4-1/40/eps^6+1/600/eps^2*(400+Pi^4-420*Zeta(3))];
Z1[6,43] := ["e112|23|45|e45|56|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), 1/120*(Pi^4-372*Zeta(3)-102*Zeta(5))/eps^2-1/20*Zeta(3)/eps^4-1/3780*(2*Pi^6-17010*Zeta(3)-13608*Zeta(5)+567*Zeta(3)^2)/eps-1/1200*(Pi^4-600*Zeta(3))/eps^3];
Z1[6,44] := ["e112|23|45|e46|55|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), 7/120/eps^5+1/600*(480+Pi^4-900*Zeta(3)-600*Zeta(5))/eps-7/40/eps^4+1/60*(-25+6*Zeta(3))/eps^2-1/120/eps^6+11/40/eps^3];
Z1[6,45] := ["e112|23|45|e46|66|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), 7/120/eps^5+1/600*(480+Pi^4-900*Zeta(3)-600*Zeta(5))/eps-7/40/eps^4+1/60*(-25+6*Zeta(3))/eps^2-1/120/eps^6+11/40/eps^3];
Z1[6,46] := ["e112|23|45|e46||666||", -1/6, 1/243*(22+5*n)*(2+n)^2, -1127/7680/eps-1/120/eps^5+49/960/eps^4+689/3840/eps^2-83/640/eps^3];
Z1[6,47] := ["e112|23|45|e66|5|66||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), 1/60*(1+Zeta(3))/eps^3-1/1800*(-1200+13*Pi^4+240*Zeta(3)-270*Zeta(5))/eps+1/3600*(-30+Pi^4+240*Zeta(3))/eps^2+1/12/eps^5-17/120/eps^4-1/60/eps^6];
Z1[6,48] := ["e112|23|e3|44|55|66||", -1/8, 1/729*(8+n)*(2+n)^4, 1/2/eps^5-2/3/eps^4-1/6/eps^6];
Z1[6,49] := ["e112|23|e3|45|556|6||", -1/4, 1/243*(8+n)*(2+n)^3, 5/18/eps^5-11/18/eps^4-1/18/eps^6-2/9/eps^2+11/18/eps^3];
Z1[6,50] := ["e112|23|e3|45|6|666||", -1/6, 1/243*(8+n)*(2+n)^3, -1/36/eps^5+7/48/eps^4+1/4/eps^2-43/144/eps^3];
Z1[6,51] := ["e112|23|e4|445|5|66||", -1/4, 1/243*(8+n)*(2+n)^3, 17/60/eps^5-43/120/eps^4-3/40/eps^6+8/15/eps^2-7/60/eps^3];
Z1[6,52] := ["e112|23|e4|455|56|6||", -1/2, 1/729*(8+n)^2*(2+n)^2, -1/3600*(1610+Pi^4-360*Zeta(3))/eps^2+2/15/eps^5-127/360/eps^4+1/600*(170+Pi^4-380*Zeta(3)-70*Zeta(5))/eps-1/45/eps^6-1/60*(-27+Zeta(3))/eps^3];
Z1[6,53] := ["e112|23|e4|456|55|6||", -1/2, 1/729*(8+n)^2*(2+n)^2, -1/3600*(1610+Pi^4-360*Zeta(3))/eps^2+2/15/eps^5-127/360/eps^4+1/600*(170+Pi^4-380*Zeta(3)-70*Zeta(5))/eps-1/45/eps^6-1/60*(-27+Zeta(3))/eps^3];
Z1[6,54] := ["e112|23|e4|555|566|||", -1/12, 1/243*(8+n)*(2+n)^3, -3/80/eps^5+11/96/eps^4+11/384/eps^2-33/320/eps^3];
Z1[6,55] := ["e112|23|e4|556|556|||", -1/4, 1/729*(8+n)^2*(2+n)^2, -1/90*(19+3*Zeta(3))/eps^3+29/180/eps^5-7/60/eps^4-1/900*(-335+4*Pi^4-630*Zeta(3)-420*Zeta(5))/eps-1/1800*(-150+Pi^4-420*Zeta(3))/eps^2-2/45/eps^6];
Z1[6,56] := ["e112|23|e4|556|666|||", -1/12, 1/243*(8+n)*(2+n)^3, -3/80/eps^5+11/96/eps^4+11/384/eps^2-33/320/eps^3];
Z1[6,57] := ["e112|23|e4|556|6|66||", -1/4, 1/729*(8+n)^2*(2+n)^2, -1/2880*(-101+48*Zeta(3))/eps^2-1/45/eps^5+59/720/eps^4-47/480/eps^3-1/28800*(5925+8*Pi^4-960*Zeta(3))/eps];
Z1[6,58] := ["e112|23|e4|5|566|66||", -1/4, 1/729*(8+n)^2*(2+n)^2, -1/2880*(-101+48*Zeta(3))/eps^2-1/45/eps^5+59/720/eps^4-47/480/eps^3-1/28800*(5925+8*Pi^4-960*Zeta(3))/eps];
Z1[6,59] := ["e112|33|344|5|56|e6||", -1/4, 1/729*(n^3+18*n^2+80*n+144)*(2+n), 1/600*(220+Pi^4-180*Zeta(3))/eps^2+11/180/eps^5+1/180*(-11+18*Zeta(3))/eps^3-1/10/eps^4-1/90/eps^6-1/450*(305+3*Pi^4-180*Zeta(3))/eps];
Z1[6,60] := ["e112|33|344|5|66|6|e|", -1/8, 1/729*(n^3+18*n^2+80*n+144)*(2+n), 1/300*(110+Pi^4-60*Zeta(3))/eps+13/90/eps^5+1/45/eps^4-1/18/eps^6-19/90/eps^3+1/45*(-7+9*Zeta(3))/eps^2];
Z1[6,61] := ["e112|33|344|5|e5|66||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), 1/60*(-19+6*Zeta(3))/eps^3+1/600*(Pi^4+60*Zeta(3))/eps^2+11/60/eps^5-1/15/eps^6];
Z1[6,62] := ["e112|33|344|e|55|66||", -1/32, 1/729*(8+n)*(2+n)^4, 1/3/eps^5+1/3/eps^4-1/3/eps^6];
Z1[6,63] := ["e112|33|345|4|56|e6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/720*(372+Pi^4+660*Zeta(3))/eps^2+1/36/eps^5-1/8/eps^4-1/360/eps^6+1/1800*(1840+7*Pi^4+3240*Zeta(3)+210*Zeta(5))/eps+1/36*(11+6*Zeta(3))/eps^3];
Z1[6,64] := ["e112|33|345|4|66|6|e|", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/900*(510+Pi^4+570*Zeta(3)+105*Zeta(5))/eps+7/90*(-1+3*Zeta(3))/eps^3+7/90/eps^5-49/360/eps^4-1/72/eps^6-1/3600*(-1540+Pi^4+1140*Zeta(3))/eps^2];
Z1[6,65] := ["e112|33|345|4|e5|66||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), 1/15*(1+6*Zeta(3))/eps^3-1/600*(-120+Pi^4+540*Zeta(3))/eps^2+1/10/eps^5-13/60/eps^4-1/60/eps^6];
Z1[6,66] := ["e112|33|345|6|5|66|e|", -1/4, 1/729*(n^3+18*n^2+80*n+144)*(2+n), 1/600*(220+Pi^4-180*Zeta(3))/eps^2+11/180/eps^5+1/180*(-11+18*Zeta(3))/eps^3-1/10/eps^4-1/90/eps^6-1/450*(305+3*Pi^4-180*Zeta(3))/eps];
Z1[6,67] := ["e112|33|345|6|e66|6||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 1/900*(330+Pi^4-60*Zeta(3))/eps^2+1/180*(-11+12*Zeta(3))/eps^3+11/180/eps^5-1/10/eps^4-1/90/eps^6-1/360*(244+Pi^4+108*Zeta(3)+84*Zeta(5))/eps];
Z1[6,68] := ["e112|33|345|e|556|6||", -1/16, 1/243*(8+n)*(2+n)^3, 1/3/eps^5-2/9/eps^4-1/9/eps^6+1/9/eps^2-1/9/eps^3];
Z1[6,69] := ["e112|33|345|e|6|666||", -1/24, 1/243*(8+n)*(2+n)^3, -1/18/eps^5+13/72/eps^4-1/8/eps^2-5/72/eps^3];
Z1[6,70] := ["e112|33|444|56|5|e6||", -1/12, 1/243*(n^2+6*n+20)*(2+n)^2, -7/1920*(3+16*Zeta(3))/eps^2-1/60/eps^5+29/480/eps^4-19/960/eps^3+1/57600*(-16575+136*Pi^4+960*Zeta(3))/eps];
Z1[6,71] := ["e112|33|444|e5|5|66||", -1/24, 1/243*(8+n)*(2+n)^3, -1/960*(-151+192*Zeta(3))/eps^2-3/40/eps^5+23/240/eps^4+53/480/eps^3];
Z1[6,72] := ["e112|33|445|45|6|e6||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 1/720*(-168+Pi^4+396*Zeta(3))/eps^2+1/20/eps^5-13/120/eps^4-1/120/eps^6-1/60*(-7+10*Zeta(3))/eps^3-1/600*(-250+Pi^4+340*Zeta(3)+890*Zeta(5))/eps];
Z1[6,73] := ["e112|33|445|45|e|66||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/20*(1+6*Zeta(3))/eps^3+3/20/eps^5-1/20/eps^4-1/20/eps^6+1/300*(-90+Pi^4+120*Zeta(3))/eps^2];
Z1[6,74] := ["e112|33|445|46|5|e6||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 1/360*(-15+Pi^4+30*Zeta(3))/eps^2-1/60*(4+5*Zeta(3))/eps^3-1/900*(45+7*Pi^4+30*Zeta(3)-1020*Zeta(5))/eps+1/10/eps^5-1/12/eps^4-1/40/eps^6];
Z1[6,75] := ["e112|33|445|46|6|6|e|", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 1/600*(250+Pi^4-380*Zeta(3)-770*Zeta(5))/eps+1/20/eps^5+1/3600*(-840+13*Pi^4+540*Zeta(3))/eps^2-13/120/eps^4-1/60*(-7+2*Zeta(3))/eps^3-1/120/eps^6];
Z1[6,76] := ["e112|33|445|55|66|e||", -1/32, 1/729*(n^2+6*n+20)*(2+n)^3, 1/4/eps^5+1/4/eps^4-1/4/eps^6-1/4*(-1+2*Zeta(3))/eps^3];
Z1[6,77] := ["e112|33|445|55|e6|6||", -1/8, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), 7/60/eps^5-1/60*(5+8*Zeta(3))/eps^3-1/120/eps^4-1/24/eps^6-1/900*(75+Pi^4+240*Zeta(3)-135*Zeta(5))/eps+1/3600*(-480+7*Pi^4+660*Zeta(3))/eps^2];
Z1[6,78] := ["e112|33|445|56|56|e||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/60*(-1+7*Zeta(3))/eps^3+1/12/eps^5-17/120/eps^4-1/60/eps^6-1/360*(-240+Pi^4+96*Zeta(3)+42*Zeta(5))/eps-1/3600*(30+7*Pi^4-1200*Zeta(3))/eps^2];
Z1[6,79] := ["e112|33|445|56|66||e|", -1/16, 1/729*(n^3+18*n^2+80*n+144)*(2+n), -1/30*(1+6*Zeta(3))/eps^3-1/300*(10+Pi^4-180*Zeta(3))/eps^2+1/10/eps^5-1/30/eps^4-1/30/eps^6+1/300*(-70+Pi^4-180*Zeta(3)+420*Zeta(5))/eps];
Z1[6,80] := ["e112|33|445|66|56||e|", -1/16, 1/243*(n^2+6*n+20)*(2+n)^2, -1/3600*(-150+17*Pi^4-2040*Zeta(3))/eps^2-1/60*(-1+17*Zeta(3))/eps^3+7/30/eps^5+1/120/eps^4+1/360*(-30+Pi^4-156*Zeta(3)+54*Zeta(5))/eps-7/60/eps^6];
Z1[6,81] := ["e112|33|445|66|e6|6||", -1/8, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), 1/600*(-140+Pi^4-340*Zeta(3)+180*Zeta(5))/eps-1/360*(12+Pi^4-180*Zeta(3))/eps^2+1/10/eps^5-1/30/eps^4-1/30/eps^6-1/30*(1+5*Zeta(3))/eps^3];
Z1[6,82] := ["e112|33|445|66||e66||", -1/32, 1/729*(n^3+8*n^2+24*n+48)*(2+n)^2, 1/5/eps^5+1/5/eps^4-1/5/eps^6-1/5*(-1+2*Zeta(3))/eps^3-1/150*(-30+Pi^4-60*Zeta(3))/eps^2];
Z1[6,83] := ["e112|33|445|e4|5|66||", -1/16, 1/243*(8+n)*(2+n)^3, 3/10/eps^5+1/60/eps^4+1/600*(-100+Pi^4+180*Zeta(3))/eps^2-3/20/eps^6-1/30*(-1+12*Zeta(3))/eps^3];
Z1[6,84] := ["e112|33|445|e5|56|6||", -1/4, 1/729*(8+n)^2*(2+n)^2, -1/1800*(80+3*Pi^4-900*Zeta(3))/eps^2+7/36/eps^5-1/3/eps^4-2/45/eps^6-1/90*(-13+36*Zeta(3))/eps-1/60*(-5+6*Zeta(3))/eps^3];
Z1[6,85] := ["e112|33|445|e6|66|6||", -1/16, 1/729*(8+n)^2*(2+n)^2, 1/5*(-4+7*Zeta(5))/eps-1/45*(5+9*Zeta(3))/eps^3+8/45/eps^5+11/90/eps^4-4/45/eps^6-1/900/eps^2*(170+3*Pi^4-360*Zeta(3))];
Z1[6,86] := ["e112|33|456|44|5|e6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), 1/3600*(-840+17*Pi^4-1620*Zeta(3))/eps^2+1/20/eps^5-13/120/eps^4-1/120*(-50+Pi^4-124*Zeta(3)+18*Zeta(5))/eps+1/60*(7+2*Zeta(3))/eps^3-1/120/eps^6];
Z1[6,87] := ["e112|33|456|45|e5|6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4+1/120*(Pi^4-84*Zeta(3)-164*Zeta(5))/eps^2-1/22680*(189*Pi^4+4*Pi^6-6804*Zeta(3)-59724*Zeta(5)-18900*Zeta(3)^2)/eps];
Z1[6,88] := ["e112|33|4|45|e6|666||", -1/12, 1/243*(n^2+6*n+20)*(2+n)^2, -1/11520*(4977+8*Pi^4-4800*Zeta(3))/eps-1/1152*(199+48*Zeta(3))/eps^2-13/360/eps^5+223/1440/eps^4-317/2880/eps^3];
Z1[6,89] := ["e112|33|4|55|666|e6||", -1/24, 1/243*(n^2+6*n+20)*(2+n)^2, -1/1920*(-191+272*Zeta(3))/eps^2-7/120/eps^5+11/160/eps^4-1/57600*(-9915+136*Pi^4-5760*Zeta(3))/eps+73/960/eps^3];
Z1[6,90] := ["e112|33|4|55|e66|66||", -1/32, 1/729*(2+n)*(n^4+10*n^3+40*n^2+80*n+112), 1/6/eps^5+1/6/eps^4+1/180*(30+Pi^4+60*Zeta(3)-180*Zeta(5))/eps-1/6/eps^6-1/6*(-1+2*Zeta(3))/eps^3-1/180*(-30+Pi^4-60*Zeta(3))/eps^2];
Z1[6,91] := ["e112|33|4|56|556|6|e|", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/60*(-9+5*Zeta(3))/eps^3-1/720*(-238+Pi^4-168*Zeta(3))/eps^2+13/90/eps^5-13/40/eps^4-1/36/eps^6+1/1800*(2210+7*Pi^4-1620*Zeta(3)-2250*Zeta(5))/eps];
Z1[6,92] := ["e112|33|4|56|e56|66||", -1/8, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), 1/450*(-815+3*Pi^4-30*Zeta(3)+795*Zeta(5))/eps-1/1800*(570+Pi^4-720*Zeta(3))/eps^2+1/5/eps^5-7/36/eps^4-1/90*(2+3*Zeta(3))/eps^3-1/18/eps^6];
Z1[6,93] := ["e112|33|4|e5|566|66||", -1/8, 1/729*(8+n)^2*(2+n)^2, -1/14400*(6965+24*Pi^4-4320*Zeta(3))/eps-2/45/eps^5+11/120/eps^4+1/48/eps^3-1/1440*(91+144*Zeta(3))/eps^2];
Z1[6,94] := ["e112|33|e34|4|55|66||", -1/8, 1/729*(n^2+6*n+20)*(2+n)^3, 1/4/eps^5-1/12/eps^4-1/12/eps^6+1/12*(-5+6*Zeta(3))/eps^3];
Z1[6,95] := ["e112|33|e34|5|556|6||", -1/4, 1/243*(n^2+6*n+20)*(2+n)^2, 3/20/eps^5-43/360/eps^4-1/1800*(400+3*Pi^4+600*Zeta(3)+210*Zeta(5))/eps+1/180*(-37+15*Zeta(3))/eps^3-7/180/eps^6+1/720*(Pi^4+218)/eps^2];
Z1[6,96] := ["e112|33|e34|5|666|6||", -1/12, 1/243*(n^2+6*n+20)*(2+n)^2, 1/1152*(-101+48*Zeta(3))/eps^2-7/360/eps^5+1/11520*(957+8*Pi^4-1920*Zeta(3))/eps+17/288/eps^4-13/960/eps^3];
Z1[6,97] := ["e112|33|e34|5|6|666||", -1/12, 1/243*(n^2+6*n+20)*(2+n)^2, 1/1152*(-101+48*Zeta(3))/eps^2-7/360/eps^5+1/11520*(957+8*Pi^4-1920*Zeta(3))/eps+17/288/eps^4-13/960/eps^3];
Z1[6,98] := ["e112|33|e44|45|5|66||", -1/8, 1/729*(n^3+8*n^2+24*n+48)*(2+n)^2, 3/20/eps^5-1/20/eps^4-1/20/eps^6-1/20*(1+2*Zeta(3))/eps^3+1/150*(-45+Pi^4-30*Zeta(3))/eps^2];
Z1[6,99] := ["e112|33|e44|55|56|6||", -1/8, 1/729*(2+n)*(n^4+10*n^3+40*n^2+80*n+112), -1/300*(70+Pi^4+140*Zeta(3)-300*Zeta(5))/eps-1/900*(30+Pi^4-180*Zeta(3))/eps^2+1/10/eps^5-1/30/eps^4-1/30/eps^6-1/30*(1+2*Zeta(3))/eps^3];
Z1[6,100] := ["e112|33|e44|56|55|6||", -1/16, 1/729*(2+n)*(n^4+10*n^3+40*n^2+80*n+112), -1/300*(70+Pi^4+140*Zeta(3)-300*Zeta(5))/eps-1/900*(30+Pi^4-180*Zeta(3))/eps^2+1/10/eps^5-1/30/eps^4-1/30/eps^6-1/30*(1+2*Zeta(3))/eps^3];
Z1[6,101] := ["e112|33|e45|44|5|66||", -1/8, 1/729*(n^3+8*n^2+24*n+48)*(2+n)^2, 3/20/eps^5-1/20/eps^4-1/20/eps^6-1/20*(1+2*Zeta(3))/eps^3+1/150*(-45+Pi^4-30*Zeta(3))/eps^2];
Z1[6,102] := ["e112|33|e45|45|56|6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -1/7560*(63*Pi^4+8*Pi^6-2268*Zeta(3)-32508*Zeta(5)-6804*Zeta(3)^2)/eps-1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4+1/120*(Pi^4-84*Zeta(3)-204*Zeta(5))/eps^2];
Z1[6,103] := ["e112|33|e45|46|55|6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -1/600*(-400+Pi^4+120*Zeta(3)+990*Zeta(5))/eps-1/1200*(10+Pi^4-480*Zeta(3))/eps^2-1/60*(-1+3*Zeta(3))/eps^3+1/12/eps^5-17/120/eps^4-1/60/eps^6];
Z1[6,104] := ["e112|33|e45|46|66|6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -1/600*(-400+Pi^4+120*Zeta(3)+990*Zeta(5))/eps-1/1200*(10+Pi^4-480*Zeta(3))/eps^2-1/60*(-1+3*Zeta(3))/eps^3+1/12/eps^5-17/120/eps^4-1/60/eps^6];
Z1[6,105] := ["e112|33|e45|46||666||", -1/12, 1/243*(n^2+6*n+20)*(2+n)^2, -1/60/eps^5+29/480/eps^4-1/640/eps^2*(7+80*Zeta(3))-19/960/eps^3+1/19200*(-5525+24*Pi^4+960*Zeta(3))/eps];
Z1[6,106] := ["e112|33|e45|66|5|66||", -1/8, 1/729*(2+n)*(n^4+10*n^3+40*n^2+80*n+112), -1/300*(70+Pi^4+140*Zeta(3)-300*Zeta(5))/eps-1/900*(30+Pi^4-180*Zeta(3))/eps^2+1/10/eps^5-1/30/eps^4-1/30/eps^6-1/30*(1+2*Zeta(3))/eps^3];
Z1[6,107] := ["e112|34|334|5|56|e6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/900*(465+2*Pi^4-660*Zeta(3))/eps^2+1/36/eps^5+1/450*(460+Pi^4-450*Zeta(3)-465*Zeta(5))/eps-1/8/eps^4-1/180*(-55+24*Zeta(3))/eps^3-1/360/eps^6];
Z1[6,108] := ["e112|34|334|5|66|6|e|", -1/4, 1/729*(7*n^2+72*n+164)*(2+n), 1/450*(-255+Pi^4+30*Zeta(3)+465*Zeta(5))/eps-1/90*(7+6*Zeta(3))/eps^3+7/90/eps^5-49/360/eps^4-1/72/eps^6-1/900*(-385+Pi^4-120*Zeta(3))/eps^2];
Z1[6,109] := ["e112|34|334|5|e5|66||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, -1/300*(-60+Pi^4-180*Zeta(3))/eps^2-1/15*(-1+3*Zeta(3))/eps^3+1/10/eps^5-13/60/eps^4-1/60/eps^6];
Z1[6,110] := ["e112|34|334|e|55|66||", -1/16, 1/729*(22+5*n)*(2+n)^3, 1/4/eps^5-1/12/eps^4-1/12/eps^6-5/12/eps^3];
Z1[6,111] := ["e112|34|335|4|56|e6||", -1/2, 1/729*(n^3+10*n^2+72*n+160)*(2+n), 1/180*(55+6*Zeta(3))/eps^3+1/36/eps^5-1/8/eps^4+1/360*(368+Pi^4-864*Zeta(3)+210*Zeta(5))/eps-1/3600*(1860+13*Pi^4-2940*Zeta(3))/eps^2-1/360/eps^6];
Z1[6,112] := ["e112|34|335|4|66|6|e|", -1/4, 1/729*(n^3+10*n^2+72*n+160)*(2+n), -1/720*(-308+Pi^4-12*Zeta(3))/eps^2+1/900*(-510+4*Pi^4+570*Zeta(3)-525*Zeta(5))/eps+1/90*(-7+15*Zeta(3))/eps^3+7/90/eps^5-49/360/eps^4-1/72/eps^6];
Z1[6,113] := ["e112|34|335|4|e5|66||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, 1/15*(1+3*Zeta(3))/eps^3+1/10/eps^5-13/60/eps^4-1/200*(-40+Pi^4-180*Zeta(3))/eps^2-1/60/eps^6];
Z1[6,114] := ["e112|34|335|5|566|e||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, 1/6/eps^5-1/8/eps^4+1/15*(-5+3*Zeta(3))/eps^3-1/24/eps^6+1/300*(100+Pi^4-240*Zeta(3))/eps^2];
Z1[6,115] := ["e112|34|335|5|6|66|e|", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), 1/1800*(-130+Pi^4+60*Zeta(3))/eps^2+1/720*(-143+24*Zeta(3))/eps^3+1/1800*(1140+Pi^4-1140*Zeta(3)+420*Zeta(5))/eps+19/144/eps^5-59/720/eps^4-5/144/eps^6];
Z1[6,116] := ["e112|34|335|5|e56|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), -1/1800*(2600+11*Pi^4-4140*Zeta(3)+420*Zeta(5))/eps+1/360*(243+Pi^4-420*Zeta(3))/eps^2+7/144/eps^5-9/80/eps^4-1/144/eps^6+1/144*(-7+24*Zeta(3))/eps^3];
Z1[6,117] := ["e112|34|335|6|556|e||", -1/4, 1/729*(n^3+10*n^2+72*n+160)*(2+n), 1/900*(-610+Pi^4+540*Zeta(3)+480*Zeta(5))/eps-1/900*(-330+Pi^4-60*Zeta(3))/eps^2-1/180*(11+12*Zeta(3))/eps^3+11/180/eps^5-1/10/eps^4-1/90/eps^6];
Z1[6,118] := ["e112|34|335|6|566||e|", -1/4, 1/729*(7*n^2+72*n+164)*(2+n), 11/180/eps^5-1/10/eps^4+1/1800*(-1220+3*Pi^4+900*Zeta(3)+540*Zeta(5))/eps-1/90/eps^6+1/30*(11+6*Zeta(3))/eps^2-11/180/eps^3];
Z1[6,119] := ["e112|34|335|6|5|66|e|", -1/8, 1/729*(7*n^2+72*n+164)*(2+n), 1/900*(60+Pi^4-240*Zeta(3))/eps^2+4/45/eps^5-1/450*(-440+2*Pi^4-180*Zeta(3)+465*Zeta(5))/eps-1/30/eps^4+1/90*(-23+6*Zeta(3))/eps^3-1/45/eps^6];
Z1[6,120] := ["e112|34|335|6|6|e66||", -1/8, 1/729*(n^3+10*n^2+72*n+160)*(2+n), 1/900*(60+Pi^4-240*Zeta(3))/eps^2+4/45/eps^5-1/30/eps^4+1/90*(-23+6*Zeta(3))/eps^3-1/225*(-220+Pi^4+135*Zeta(3)-105*Zeta(5))/eps-1/45/eps^6];
Z1[6,121] := ["e112|34|335|6|e55|6||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), 1/1800*(-1220+Pi^4+540*Zeta(3)-420*Zeta(5))/eps+11/180/eps^5-1/10/eps^4-1/90/eps^6-1/1800*(-660+Pi^4-60*Zeta(3))/eps^2-1/180*(11+6*Zeta(3))/eps^3];
Z1[6,122] := ["e112|34|335|6|e66|6||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), 11/180/eps^5-1/10/eps^4+1/900*(-610+Pi^4+180*Zeta(3)-120*Zeta(5))/eps+1/1800*(660+Pi^4+300*Zeta(3))/eps^2-1/90/eps^6+1/180*(-11+6*Zeta(3))/eps^3];
Z1[6,123] := ["e112|34|335|e|556|6||", -1/8, 1/243*(22+5*n)*(2+n)^2, -2/9/eps+3/20/eps^5-43/360/eps^4-7/180/eps^6+109/360/eps^2-37/180/eps^3];
Z1[6,124] := ["e112|34|335|e|6|666||", -1/12, 1/243*(22+5*n)*(2+n)^2, 319/3840/eps-7/360/eps^5+17/288/eps^4-101/1152/eps^2-13/960/eps^3];
Z1[6,125] := ["e112|34|345|45|6|e6||", -1, 1/729*(8+n)*(22+5*n)*(2+n), -1/10*Zeta(3)/eps^4-1/600*(Pi^4-480*Zeta(3))/eps^3+1/1200*(Pi^4-2700*Zeta(3)-140*Zeta(5))/eps^2+1/113400*(189*Pi^4+160*Pi^6+362880*Zeta(3)-234360*Zeta(5)+100170*Zeta(3)^2)/eps];
Z1[6,126] := ["e112|34|345|46|6|6|e|", -1/2, 1/729*(8+n)*(22+5*n)*(2+n), 1/5400*(9*Pi^4+10*Pi^6+17280*Zeta(3)-2160*Zeta(5)-6210*Zeta(3)^2)/eps-1/10*Zeta(3)/eps^4-1/600*(Pi^4-480*Zeta(3))/eps^3+1/1200*(Pi^4-2700*Zeta(3)-1140*Zeta(5))/eps^2];
Z1[6,127] := ["e112|34|345|56|56|e||", -1/2, 1/729*(8+n)*(22+5*n)*(2+n), 1/2835*(5*Pi^6-13230*Zeta(5)+3024*Zeta(3)^2)/eps^2+2/3*Zeta(5)/eps^3+1/28350*(25*Pi^6+65205*Zeta(7)+122850*Zeta(5)-69930*Zeta(3)^2+63*Zeta(3)*Pi^4)/eps];
Z1[6,128] := ["e112|34|345|56|66||e|", -1/4, 1/729*(7*n^2+72*n+164)*(2+n), -1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4-1/22680*(189*Pi^4+34*Pi^6-6804*Zeta(3)+19656*Zeta(5)-7560*Zeta(3)^2)/eps+1/120/eps^2*(Pi^4-84*Zeta(3)+136*Zeta(5))];
Z1[6,129] := ["e112|34|345|e4|5|66||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, -1/200*(Pi^4-300*Zeta(3))/eps^3-1/5*(8*Zeta(3)+3*Zeta(5))/eps^2-3/10*Zeta(3)/eps^4];
Z1[6,130] := ["e112|34|345|e5|56|6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), 1/2835*(5*Pi^6-13230*Zeta(5)+2457*Zeta(3)^2)/eps^2+1/226800*(200*Pi^6+753165*Zeta(7)+982800*Zeta(5)-241920*Zeta(3)^2-1008*Zeta(3)*Pi^4)/eps+2/3*Zeta(5)/eps^3];
Z1[6,131] := ["e112|34|345|e6|55|6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/240*(-71+16*Zeta(3))/eps^3-1/1800*(-45+2*Pi^4-960*Zeta(3))/eps^2+3/80/eps^5-37/240/eps^4-1/240/eps^6+1/225*(-165+2*Pi^4-150*Zeta(3)+270*Zeta(5))/eps];
Z1[6,132] := ["e112|34|345|e6|66|6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4+1/120*(Pi^4-84*Zeta(3)+196*Zeta(5))/eps^2-1/22680*(189*Pi^4+4*Pi^6-6804*Zeta(3)+76356*Zeta(5)-27972*Zeta(3)^2)/eps];
Z1[6,133] := ["e112|34|345||e6|666||", -1/6, 1/243*(22+5*n)*(2+n)^2, 10057/11520/eps-7/720/eps^5+19/240/eps^4-29/960/eps^2-103/480/eps^3];
Z1[6,134] := ["e112|34|355|44|6|e6||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), -1/240*(17+8*Zeta(3))/eps^3+1/600*(160+Pi^4+100*Zeta(3)-140*Zeta(5))/eps+5/48/eps^5-43/240/eps^4-1/1800*(-780+Pi^4-180*Zeta(3))/eps^2-1/48/eps^6];
Z1[6,135] := ["e112|34|355|45|e6|6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), 1/600*(-440+7*Pi^4-420*Zeta(3)+780*Zeta(5))/eps+3/80/eps^5-37/240/eps^4-1/240/eps^6+1/40/eps^2+71/240/eps^3];
Z1[6,136] := ["e112|34|355|46|56|e||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), -1/22680*(189*Pi^4+34*Pi^6-6804*Zeta(3)-25704*Zeta(5)-7560*Zeta(3)^2)/eps+1/120*(Pi^4-84*Zeta(3)+16*Zeta(5))/eps^2-1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4];
Z1[6,137] := ["e112|34|355|46|e5|6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/600*(Pi^4-300*Zeta(3))/eps^3+1/120*(Pi^4-84*Zeta(3)+96*Zeta(5))/eps^2-1/10*Zeta(3)/eps^4-1/7560*(63*Pi^4-2*Pi^6-2268*Zeta(3)+16632*Zeta(5)-1512*Zeta(3)^2)/eps];
Z1[6,138] := ["e112|34|355|56|6|6|e|", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), 17/240/eps^5-161/720/eps^4-7/720/eps^6-1/600*(-140+3*Pi^4+420*Zeta(3)-420*Zeta(5))/eps+47/240/eps^3-1/45*(-17+9*Zeta(3))/eps^2];
Z1[6,139] := ["e112|34|355|56|e56|||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), 1/150*(-110+Pi^4+180*Zeta(3)-150*Zeta(5))/eps-1/240*(-71+48*Zeta(3))/eps^3+3/80/eps^5-37/240/eps^4-1/240/eps^6-1/600*(-15+2*Pi^4-120*Zeta(3))/eps^2];
Z1[6,140] := ["e112|34|355|e4|56|6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/22680*(189*Pi^4+4*Pi^6-6804*Zeta(3)+30996*Zeta(5)-18900*Zeta(3)^2)/eps-1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4+1/120*(Pi^4-84*Zeta(3)+76*Zeta(5))/eps^2];
Z1[6,141] := ["e112|34|355|e5|566|||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, -1/300*(-200+Pi^4+60*Zeta(3))/eps^2-1/30*(-1+6*Zeta(3))/eps^3+2/15/eps^5-11/40/eps^4-1/40/eps^6];
Z1[6,142] := ["e112|34|355|e6|556|||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 1/600*(250+Pi^4-380*Zeta(3)+430*Zeta(5))/eps+1/20/eps^5-13/120/eps^4-1/120/eps^6+1/3600*(-840+Pi^4+2700*Zeta(3))/eps^2-7/60*(-1+2*Zeta(3))/eps^3];
Z1[6,143] := ["e112|34|355|e6|666|||", -1/12, 1/243*(8+n)*(2+n)^3, -11/240/eps^5+103/480/eps^4-151/384/eps^2-197/960/eps^3];
Z1[6,144] := ["e112|34|355|e6|6|66||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/900*(-330+Pi^4-60*Zeta(3))/eps^2-1/180*(11+12*Zeta(3))/eps^3+11/180/eps^5-1/10/eps^4-1/90/eps^6-1/1800*(1220+Pi^4-1620*Zeta(3)-300*Zeta(5))/eps];
Z1[6,145] := ["e112|34|355||666|e6||", -1/12, 1/243*(22+5*n)*(2+n)^2, -1/1920*(21+256*Zeta(3))/eps^2-1/60/eps^5+29/480/eps^4+1/57600*(-16575+64*Pi^4+21120*Zeta(3))/eps-19/960/eps^3];
Z1[6,146] := ["e112|34|356|44|5|e6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), -1/240*(-71+16*Zeta(3))/eps^3+3/80/eps^5-37/240/eps^4-1/240/eps^6+1/1800*(-1320+Pi^4-1020*Zeta(3)+420*Zeta(5))/eps-1/1800*(-45+2*Pi^4-600*Zeta(3))/eps^2];
Z1[6,147] := ["e112|34|356|45|56|e||", -1, 1/729*(8+n)*(22+5*n)*(2+n), 1/2835*(5*Pi^6-13230*Zeta(5)+189*Zeta(3)^2)/eps^2+2/3*Zeta(5)/eps^3+1/226800*(200*Pi^6-67095*Zeta(7)+982800*Zeta(5)-332640*Zeta(3)^2+2016*Zeta(3)*Pi^4)/eps];
Z1[6,148] := ["e112|34|356|45|66||e|", -1/4, 1/729*(n^3+10*n^2+72*n+160)*(2+n), 1/120*(Pi^4-84*Zeta(3)+36*Zeta(5))/eps^2-1/600*(Pi^4-300*Zeta(3))/eps^3-1/7560*(63*Pi^4+8*Pi^6-2268*Zeta(3)-2268*Zeta(5)+5292*Zeta(3)^2)/eps-1/10*Zeta(3)/eps^4];
Z1[6,149] := ["e112|34|356|45|e5|6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), 1/2835*(5*Pi^6-13230*Zeta(5)-378*Zeta(3)^2)/eps^2+2/3*Zeta(5)/eps^3+1/56700*(50*Pi^6+57645*Zeta(7)+245700*Zeta(5)-3780*Zeta(3)^2+126*Zeta(3)*Pi^4)/eps];
Z1[6,150] := ["e112|34|356|55|6|6|e|", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), 17/240/eps^5-1/600*(-140+3*Pi^4-780*Zeta(3)+1380*Zeta(5))/eps-161/720/eps^4-7/720/eps^6+47/240/eps^3-1/45*(-17+9*Zeta(3))/eps^2];
Z1[6,151] := ["e112|34|356|55|e56|||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/1800*(-45+4*Pi^4-1200*Zeta(3))/eps^2+3/80/eps^5-37/240/eps^4+1/1800*(-1320+11*Pi^4-3300*Zeta(3)+4380*Zeta(5))/eps-1/240/eps^6-1/240*(-71+32*Zeta(3))/eps^3];
Z1[6,152] := ["e112|34|356|56|5|6|e|", -1, 1/729*(8+n)*(22+5*n)*(2+n), 1/12600*(7*Pi^4+10*Pi^6-26460*Zeta(3)-27720*Zeta(5)+20160*Zeta(3)^2)/eps-4/15*Zeta(3)/eps^4+1/900*(Pi^4+720*Zeta(3))/eps^3-1/300*(Pi^4-290*Zeta(5))/eps^2];
Z1[6,153] := ["e112|34|356|e4|55|6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/22680*(189*Pi^4+4*Pi^6-6804*Zeta(3)+30996*Zeta(5)-18900*Zeta(3)^2)/eps-1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4+1/120*(Pi^4-84*Zeta(3)+76*Zeta(5))/eps^2];
Z1[6,154] := ["e112|34|356|e5|556|||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/600*(Pi^4-300*Zeta(3))/eps^3+1/120*(Pi^4-84*Zeta(3)+96*Zeta(5))/eps^2-1/10*Zeta(3)/eps^4-1/7560*(63*Pi^4-2*Pi^6-2268*Zeta(3)+16632*Zeta(5)-1512*Zeta(3)^2)/eps];
Z1[6,155] := ["e112|34|356|e5|666|||", -1/6, 1/243*(22+5*n)*(2+n)^2, 2447/7680/eps-1/160/eps^5+23/480/eps^4-27/1280/eps^2-37/320/eps^3];
Z1[6,156] := ["e112|34|356|e5|6|66||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/60*(-27+4*Zeta(3))/eps^3-1/1800*(-485+2*Pi^4-720*Zeta(3))/eps^2+1/20/eps^5-79/360/eps^4-1/180/eps^6+1/150*(-365+Pi^4+250*Zeta(3)-145*Zeta(5))/eps];
Z1[6,157] := ["e112|34|356||556|6|e|", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), 1/300*(-730+Pi^4-140*Zeta(3)+340*Zeta(5))/eps+1/20/eps^5-79/360/eps^4-1/60*(-27+8*Zeta(3))/eps^3-1/180/eps^6-1/1800*(-485+4*Pi^4-720*Zeta(3))/eps^2];
Z1[6,158] := ["e112|34|356||e56|66||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), 1/1800*(-950+3*Pi^4+180*Zeta(3))/eps^2-1/450*(-1400+3*Pi^4+450*Zeta(3)+900*Zeta(5))/eps+13/180/eps^5-31/180/eps^4-1/90/eps^6+1/60*(5+6*Zeta(3))/eps^3];
Z1[6,159] := ["e112|34|3|45|e6|666||", -1/6, 1/243*(22+5*n)*(2+n)^2, 7369/7680/eps-19/1440/eps^5+169/1440/eps^4+3767/11520/eps^2-1163/2880/eps^3];
Z1[6,160] := ["e112|34|3|55|666|e6||", -1/12, 1/243*(22+5*n)*(2+n)^2, 1/115200*(-11205+64*Pi^4+17280*Zeta(3))/eps+1/3840*(-811+128*Zeta(3))/eps^2-11/480/eps^5+1/12/eps^4+1/160/eps^3];
Z1[6,161] := ["e112|34|3|56|556|6|e|", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), 1/900*(-2270+Pi^4+720*Zeta(3)+510*Zeta(5))/eps+1/1800*(-1010+Pi^4+1020*Zeta(3))/eps^2+47/720/eps^5-77/240/eps^4-1/240*(-211+112*Zeta(3))/eps^3-1/144/eps^6];
Z1[6,162] := ["e112|34|3|56|e56|66||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), -1/30*(-19+21*Zeta(3))/eps^2-1/900*(-1580+3*Pi^4+1440*Zeta(3)+900*Zeta(5))/eps+11/120/eps^5-79/360/eps^4-1/72/eps^6+1/360*(-41+180*Zeta(3))/eps^3];
Z1[6,163] := ["e112|34|3|e5|566|66||", -1/4, 1/729*(8+n)^2*(2+n)^2, 1/2880*(283+48*Zeta(3))/eps^2-7/360/eps^5+9/80/eps^4+1/28800*(27545+8*Pi^4+2880*Zeta(3))/eps-127/480/eps^3];
Z1[6,164] := ["e112|34|555|4|66|6|e|", -1/24, 1/243*(n^2+6*n+20)*(2+n)^2, -7/1920*(3+16*Zeta(3))/eps^2-1/60/eps^5+29/480/eps^4-19/960/eps^3+1/57600*(-16575+136*Pi^4+960*Zeta(3))/eps];
Z1[6,165] := ["e112|34|555|e45|66|||", -1/12, 1/243*(8+n)*(2+n)^3, 1/320*(-103+64*Zeta(3))/eps^2-7/240/eps^5+19/160/eps^4-37/960/eps^3];
Z1[6,166] := ["e112|34|555|e46|56|||", -1/6, 1/243*(22+5*n)*(2+n)^2, -1/115200*(-36705+64*Pi^4+55680*Zeta(3))/eps-1/160/eps^5+23/480/eps^4+1/3840*(-81+640*Zeta(3))/eps^2-37/320/eps^3];
Z1[6,167] := ["e112|34|556|446|6||e|", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), 1/600*(-580+Pi^4+300*Zeta(3))/eps^2+1/4/eps^5-4/15/eps^4-1/15/eps^6+1/60*(-5+6*Zeta(3))/eps^3];
Z1[6,168] := ["e112|34|556|4|56|6|e|", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/3600*(-970+7*Pi^4-720*Zeta(3))/eps^2+1/60*(-146+58*Zeta(3)+75*Zeta(5))/eps+1/20/eps^5-79/360/eps^4-1/60*(-27+7*Zeta(3))/eps^3-1/180/eps^6];
Z1[6,169] := ["e112|34|556|556|6||e|", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/900*(-1505+12*Pi^4-900*Zeta(3)+1485*Zeta(5))/eps+1/1200*(7*Pi^4-780*Zeta(3))/eps^2+1/90*(-28+9*Zeta(3))/eps^3+7/90/eps^5-1/120/eps^4-7/360/eps^6];
Z1[6,170] := ["e112|34|556|e45|56|||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4+1/120*(Pi^4-84*Zeta(3)-104*Zeta(5))/eps^2-1/22680*(189*Pi^4-26*Pi^6-6804*Zeta(3)-3024*Zeta(5)+51408*Zeta(3)^2)/eps];
Z1[6,171] := ["e112|34|556|e46|55|||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/60*(-7+6*Zeta(3))/eps^3+1/1200*(-280+3*Pi^4+420*Zeta(3))/eps^2+1/20/eps^5-13/120/eps^4+1/600*(250+3*Pi^4-420*Zeta(3)+150*Zeta(5))/eps-1/120/eps^6];
Z1[6,172] := ["e112|34|556|e46|66|||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, 11/60/eps^5-1/60*(-19+12*Zeta(3))/eps^3-7/15/eps^4-1/30/eps^6-1/300*(-280+Pi^4-60*Zeta(3))/eps^2];
Z1[6,173] := ["e112|34|556|e46||66||", -1/4, 1/729*(8+n)^2*(2+n)^2, 1/4800*(4645+8*Pi^4-1440*Zeta(3))/eps-1/72/eps^5+53/720/eps^4-541/2880/eps^2-19/160/eps^3];
Z1[6,174] := ["e112|34|556|e56|6|6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/20*(-9+4*Zeta(3))/eps^3+1/20/eps^5-79/360/eps^4-1/180/eps^6+1/300*(-730+Pi^4+120*Zeta(3)+450*Zeta(5))/eps-1/1800*(-485+6*Pi^4-720*Zeta(3))/eps^2];
Z1[6,175] := ["e112|34|556|e66|5|6||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), -1/60*(-1+6*Zeta(3))/eps^3-1/600*(5+Pi^4-300*Zeta(3))/eps^2+1/12/eps^5-17/120/eps^4-1/60/eps^6-1/6*(-4+6*Zeta(3)-3*Zeta(5))/eps];
Z1[6,176] := ["e112|34|5|446|6|e66||", -1/16, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), 1/450*(-815+3*Pi^4-30*Zeta(3)+795*Zeta(5))/eps-1/1800*(570+Pi^4-720*Zeta(3))/eps^2+1/5/eps^5-7/36/eps^4-1/90*(2+3*Zeta(3))/eps^3-1/18/eps^6];
Z1[6,177] := ["e112|34|5|456|56|6|e|", -1/2, 1/729*(8+n)*(22+5*n)*(2+n), -1/7560*(63*Pi^4-8*Pi^6+12600*Zeta(3)-5796*Zeta(5)+10206*Zeta(3)^2)/eps-13/30*Zeta(3)/eps^4+1/1800*(7*Pi^4+2040*Zeta(3))/eps^3-1/3600*(17*Pi^4+2100*Zeta(3)-1380*Zeta(5))/eps^2];
Z1[6,178] := ["e112|34|5|456|66|e6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/900*(-2390+Pi^4+1440*Zeta(3)+1380*Zeta(5))/eps+19/180/eps^5-2/5/eps^4-1/72/eps^6+1/1800*(-385+2*Pi^4+330*Zeta(3))/eps^2-1/60*(-38+11*Zeta(3))/eps^3];
Z1[6,179] := ["e112|34|5|556|666|e||", -1/24, 1/243*(n^2+6*n+20)*(2+n)^2, -1/11520*(4977+8*Pi^4-4800*Zeta(3))/eps-1/1152*(199+48*Zeta(3))/eps^2-13/360/eps^5+223/1440/eps^4-317/2880/eps^3];
Z1[6,180] := ["e112|34|5|566|566|e||", -1/8, 1/729*(n^3+18*n^2+80*n+144)*(2+n), 1/900*(335+Pi^4-570*Zeta(3))/eps^2-1/900*(-3615+2*Pi^4+1590*Zeta(3)+2280*Zeta(5))/eps+19/180/eps^5+1/180*(-121+102*Zeta(3))/eps^3+1/36/eps^4-1/36/eps^6];
Z1[6,181] := ["e112|34|5|e45|66|66||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 1/300*(-170+Pi^4-150*Zeta(3)+285*Zeta(5))/eps+7/90/eps^5-49/360/eps^4-1/72/eps^6+1/90*(-7+9*Zeta(3))/eps^3-1/3600*(-1540+9*Pi^4+180*Zeta(3))/eps^2];
Z1[6,182] := ["e112|34|5|e46|56|66||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), 47/720/eps^5+1/900*(-2270+7*Pi^4+1620*Zeta(3)-1920*Zeta(5))/eps-77/240/eps^4-1/144/eps^6-1/240*(-211+16*Zeta(3))/eps^3-1/900*(505+Pi^4-420*Zeta(3))/eps^2];
Z1[6,183] := ["e112|34|5|e55|666|6||", -1/12, 1/243*(22+5*n)*(2+n)^2, -249/2560/eps-11/480/eps^5+1/12/eps^4-811/3840/eps^2+1/160/eps^3];
Z1[6,184] := ["e112|34|5|e56|566|6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/240*(-211+128*Zeta(3))/eps^3+1/450*(-1135+Pi^4-90*Zeta(3)+1245*Zeta(5))/eps-1/1800*(1010+Pi^4-1140*Zeta(3))/eps^2+47/720/eps^5-77/240/eps^4-1/144/eps^6];
Z1[6,185] := ["e112|34|e33|4|55|66||", -1/16, 1/729*(n^2+6*n+20)*(2+n)^3, 1/4/eps^5-1/12/eps^4-1/12/eps^6+1/12*(-5+6*Zeta(3))/eps^3];
Z1[6,186] := ["e112|34|e33|5|556|6||", -1/8, 1/243*(n^2+6*n+20)*(2+n)^2, 3/20/eps^5-43/360/eps^4-1/1800*(400+3*Pi^4+600*Zeta(3)+210*Zeta(5))/eps+1/180*(-37+15*Zeta(3))/eps^3-7/180/eps^6+1/720*(Pi^4+218)/eps^2];
Z1[6,187] := ["e112|34|e33|5|6|666||", -1/12, 1/243*(n^2+6*n+20)*(2+n)^2, 1/1152*(-101+48*Zeta(3))/eps^2-7/360/eps^5+1/11520*(957+8*Pi^4-1920*Zeta(3))/eps+17/288/eps^4-13/960/eps^3];
Z1[6,188] := ["e112|34|e34|45|5|66||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/200*(Pi^4-300*Zeta(3))/eps^3-3/10*Zeta(3)/eps^4-8/5*(Zeta(3)+Zeta(5))/eps^2];
Z1[6,189] := ["e112|34|e34|55|56|6||", -1/2, 1/729*(n^3+18*n^2+80*n+144)*(2+n), 1/120*(Pi^4-84*Zeta(3)+156*Zeta(5))/eps^2-1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4-1/7560*(63*Pi^4+8*Pi^6-2268*Zeta(3)+12852*Zeta(5)-6804*Zeta(3)^2)/eps];
Z1[6,190] := ["e112|34|e35|44|5|66||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/600*(-400+Pi^4-180*Zeta(3))/eps^2-1/30*(-1+3*Zeta(3))/eps^3+2/15/eps^5-11/40/eps^4-1/40/eps^6];
Z1[6,191] := ["e112|34|e35|45|56|6||", -1, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 1/2835*(5*Pi^6-13230*Zeta(5)-378*Zeta(3)^2)/eps^2+1/56700*(50*Pi^6+189945*Zeta(7)+245700*Zeta(5)-3780*Zeta(3)^2+126*Zeta(3)*Pi^4)/eps+2/3*Zeta(5)/eps^3];
Z1[6,192] := ["e112|34|e35|46|55|6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4-1/22680*(189*Pi^4+4*Pi^6-6804*Zeta(3)+30996*Zeta(5)+17388*Zeta(3)^2)/eps+1/120*(Pi^4-84*Zeta(3)+76*Zeta(5))/eps^2];
Z1[6,193] := ["e112|34|e35|46|66|6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/3600*(-970+3*Pi^4-1440*Zeta(3))/eps^2+1/300/eps*(-730+2*Pi^4+330*Zeta(3)+95*Zeta(5))+1/20/eps^5-79/360/eps^4-1/180/eps^6-1/20*(-9+Zeta(3))/eps^3];
Z1[6,194] := ["e112|34|e35|46||666||", -1/6, 1/243*(n^2+6*n+20)*(2+n)^2, 1/11520*(10057+8*Pi^4-5760*Zeta(3))/eps-7/720/eps^5+19/240/eps^4+1/960*(-29+40*Zeta(3))/eps^2-103/480/eps^3];
Z1[6,195] := ["e112|34|e35|55|566|||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/600*(-400+Pi^4-180*Zeta(3))/eps^2-1/30*(-1+3*Zeta(3))/eps^3+2/15/eps^5-11/40/eps^4-1/40/eps^6];
Z1[6,196] := ["e112|34|e35|56|556|||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4-1/22680*(189*Pi^4+4*Pi^6-6804*Zeta(3)+30996*Zeta(5)+17388*Zeta(3)^2)/eps+1/120*(Pi^4-84*Zeta(3)+76*Zeta(5))/eps^2];
Z1[6,197] := ["e112|34|e35|56|666|||", -1/6, 1/243*(n^2+6*n+20)*(2+n)^2, 1/11520*(10057+8*Pi^4-5760*Zeta(3))/eps-7/720/eps^5+19/240/eps^4+1/960*(-29+40*Zeta(3))/eps^2-103/480/eps^3];
Z1[6,198] := ["e112|34|e35|56|6|66||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/3600*(-970+3*Pi^4-1440*Zeta(3))/eps^2+1/300/eps*(-730+2*Pi^4+330*Zeta(3)+95*Zeta(5))+1/20/eps^5-79/360/eps^4-1/180/eps^6-1/20*(-9+Zeta(3))/eps^3];
Z1[6,199] := ["e112|34|e35|66|555|||", -1/12, 1/243*(8+n)*(2+n)^3, -7/240/eps^5+19/160/eps^4-103/320/eps^2-37/960/eps^3];
Z1[6,200] := ["e112|34|e35|66|566|||", -1/4, 1/729*(n^3+18*n^2+80*n+144)*(2+n), 1/450*(-305+Pi^4-180*Zeta(3)+930*Zeta(5))/eps+11/180/eps^5-1/10/eps^4-1/90/eps^6-1/1800/eps^2*(-660+Pi^4-420*Zeta(3))-1/180*(11+6*Zeta(3))/eps^3];
Z1[6,201] := ["e112|34|e35|66|5|66||", -1/4, 1/729*(n^3+18*n^2+80*n+144)*(2+n), 1/450*(-305+Pi^4-180*Zeta(3)+930*Zeta(5))/eps+11/180/eps^5-1/10/eps^4-1/90/eps^6-1/1800/eps^2*(-660+Pi^4-420*Zeta(3))-1/180*(11+6*Zeta(3))/eps^3];
Z1[6,202] := ["e112|34|e35||566|66||", -1/4, 1/729*(8+n)^2*(2+n)^2, -1/2880*(541+192*Zeta(3))/eps^2+1/14400/eps*(13935+8*Pi^4+3360*Zeta(3))-1/72/eps^5+53/720/eps^4-19/160/eps^3];
Z1[6,203] := ["e112|34|e55|445|6|6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -1/600*(-400+Pi^4+120*Zeta(3)+990*Zeta(5))/eps-1/1200*(10+Pi^4-480*Zeta(3))/eps^2-1/60*(-1+3*Zeta(3))/eps^3+1/12/eps^5-17/120/eps^4-1/60/eps^6];
Z1[6,204] := ["e112|34|e55|456|56|||", -1/8, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -1/7560*(63*Pi^4+8*Pi^6-2268*Zeta(3)-32508*Zeta(5)-6804*Zeta(3)^2)/eps-1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4+1/120*(Pi^4-84*Zeta(3)-204*Zeta(5))/eps^2];
Z1[6,205] := ["e112|34|e55|5|666|6||", -1/24, 1/243*(n^2+6*n+20)*(2+n)^2, -1/60/eps^5+29/480/eps^4-1/640/eps^2*(7+80*Zeta(3))-19/960/eps^3+1/19200*(-5525+24*Pi^4+960*Zeta(3))/eps];
Z1[6,206] := ["e112|34|e56|445|5|6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), 1/900*(-475+2*Pi^4-150*Zeta(3))/eps^2-1/90*(-280+Pi^4+12*Zeta(3)+159*Zeta(5))/eps+13/180/eps^5+1/60*(5+8*Zeta(3))/eps^3-31/180/eps^4-1/90/eps^6];
Z1[6,207] := ["e112|34|e56|455|56|||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/60*(-27+11*Zeta(3))/eps^3-1/3600*(-970+11*Pi^4-1440*Zeta(3))/eps^2+1/300*(-730+Pi^4-50*Zeta(3)+635*Zeta(5))/eps+1/20/eps^5-79/360/eps^4-1/180/eps^6];
Z1[6,208] := ["e112|34|e56|4|56|66||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), 1/900*(-475+2*Pi^4-150*Zeta(3))/eps^2-1/90*(-280+Pi^4+12*Zeta(3)+159*Zeta(5))/eps+13/180/eps^5+1/60*(5+8*Zeta(3))/eps^3-31/180/eps^4-1/90/eps^6];
Z1[6,209] := ["e112|34|e56|5|566|6||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/60*(-27+11*Zeta(3))/eps^3-1/3600*(-970+11*Pi^4-1440*Zeta(3))/eps^2+1/300*(-730+Pi^4-50*Zeta(3)+635*Zeta(5))/eps+1/20/eps^5-79/360/eps^4-1/180/eps^6];
Z1[6,210] := ["e112|e2|33|44|55|66||", -1/32, 1/243*(2+n)^5, 1/2/eps^5-1/2/eps^6];
Z1[6,211] := ["e112|e2|33|45|556|6||", -1/16, 1/81*(2+n)^4, 1/2/eps^5-1/2/eps^4-1/6/eps^6+1/6/eps^3];
Z1[6,212] := ["e112|e2|33|45|6|666||", -1/24, 1/81*(2+n)^4, -1/12/eps^5+13/48/eps^4-3/16/eps^3];
Z1[6,213] := ["e112|e2|34|445|5|66||", -1/16, 1/81*(2+n)^4, 1/2/eps^5-1/2/eps^4-1/6/eps^6+1/6/eps^3];
Z1[6,214] := ["e112|e2|34|455|56|6||", -1/4, 1/243*(8+n)*(2+n)^3, 1/4/eps^5-3/4/eps^4-1/4*(-4+Zeta(3))/eps^3-1/24/eps^6+1/24*(-11+6*Zeta(3))/eps^2];
Z1[6,215] := ["e112|e2|34|555|566|||", -1/24, 1/81*(2+n)^4, -1/12/eps^5+13/48/eps^4-3/16/eps^3];
Z1[6,216] := ["e112|e2|34|556|556|||", -1/16, 1/243*(8+n)*(2+n)^3, -1/2*(-1+Zeta(3))/eps^2+1/4/eps^5-1/12/eps^6+1/6*(-4+3*Zeta(3))/eps^3];
Z1[6,217] := ["e112|e2|34|5|566|66||", -1/8, 1/243*(8+n)*(2+n)^3, -1/24/eps^5+1/6/eps^4+7/48/eps^2-13/48/eps^3];
Z1[6,218] := ["e112|e3|334|4|55|66||", -1/16, 1/81*(2+n)^4, 5/12/eps^5+1/24/eps^4-5/24/eps^6-1/4/eps^3];
Z1[6,219] := ["e112|e3|334|5|556|6||", -1/8, 1/27*(2+n)^3, 11/45/eps+61/240/eps^5-29/720/eps^4-61/720/eps^6-11/360/eps^2-247/720/eps^3];
Z1[6,220] := ["e112|e3|334|5|6|666||", -1/12, 1/27*(2+n)^3, -1429/7680/eps-61/1440/eps^5+157/1440/eps^4-2171/11520/eps^2+23/320/eps^3];
Z1[6,221] := ["e112|e3|344|45|5|66||", -1/4, 1/243*(8+n)*(2+n)^3, -1/30/eps^3*(-2+3*Zeta(3))+4/15/eps^5-61/120/eps^4-1/600*(-220+Pi^4-60*Zeta(3))/eps^2-7/120/eps^6];
Z1[6,222] := ["e112|e3|344|55|56|6||", -1/8, 1/243*(n^2+6*n+20)*(2+n)^2, 1/60*(-15+14*Zeta(3))/eps^3+1/600*(40+Pi^4-40*Zeta(3)-90*Zeta(5))/eps+7/60/eps^5-1/8/eps^4-1/40/eps^6-1/3600*(-1260+Pi^4+180*Zeta(3))/eps^2];
Z1[6,223] := ["e112|e3|344|56|55|6||", -1/4, 1/243*(n^2+6*n+20)*(2+n)^2, 1/60*(-15+14*Zeta(3))/eps^3+1/600*(40+Pi^4-40*Zeta(3)-90*Zeta(5))/eps+7/60/eps^5-1/8/eps^4-1/40/eps^6-1/3600*(-1260+Pi^4+180*Zeta(3))/eps^2];
Z1[6,224] := ["e112|e3|345|45|56|6||", -1/4, 1/243*(22+5*n)*(2+n)^2, 1/200*(Pi^4+280*Zeta(3))/eps^3-7/10*Zeta(3)/eps^4-1/18900*(63*Pi^4-10*Pi^6+20790*Zeta(3)+18900*Zeta(5)-2835*Zeta(3)^2)/eps-1/1200*(7*Pi^4-420*Zeta(3)-1020*Zeta(5))/eps^2];
Z1[6,225] := ["e112|e3|345|46|55|6||", -1/2, 1/243*(22+5*n)*(2+n)^2, 5/48/eps^5-1/80*(-77+40*Zeta(3))/eps^3+1/600*(-960+Pi^4+540*Zeta(3)+600*Zeta(5))/eps-107/240/eps^4-1/80/eps^6+1/120*(7+72*Zeta(3))/eps^2];
Z1[6,226] := ["e112|e3|345|46||666||", -1/12, 1/27*(2+n)^3, 5023/7680/eps-11/480/eps^5+17/96/eps^4+37/768/eps^2-91/192/eps^3];
Z1[6,227] := ["e112|e3|444|455||66||", -1/24, 1/81*(2+n)^4, -5/48/eps^5+5/32/eps^4+37/192/eps^3];
Z1[6,228] := ["e112|e3|444|555|6|6||", -1/72, 1/27*(2+n)^3, -1/768*(-21+64*Zeta(3))/eps-11/480/eps^4+7/192/eps^2+37/960/eps^3];
Z1[6,229] := ["e112|e3|444|556|5|6||", -1/12, 1/27*(2+n)^3, 1/115200*(-24345+64*Pi^4+24960*Zeta(3))/eps-11/240/eps^5+103/960/eps^4-1/3840*(-143+640*Zeta(3))/eps^2+11/640/eps^3];
Z1[6,230] := ["e112|e3|445|445||66||", -1/16, 1/243*(8+n)*(2+n)^3, -1/5*(1+Zeta(3))/eps^3+7/30/eps^5+1/600*(-440+3*Pi^4-60*Zeta(3))/eps^2+11/60/eps^4-7/60/eps^6];
Z1[6,231] := ["e112|e3|445|455|6|6||", -1/8, 1/243*(22+5*n)*(2+n)^2, -1/60*(15+4*Zeta(3))/eps^3-1/30*(-2+2*Zeta(3)-11*Zeta(5))/eps+7/60/eps^5-1/8/eps^4-1/40/eps^6-1/900*(Pi^4-315)/eps^2];
Z1[6,232] := ["e112|e3|445|456|5|6||", -1/2, 1/243*(22+5*n)*(2+n)^2, 1/1800*(-2880+7*Pi^4-660*Zeta(3)+420*Zeta(5))/eps-1/240*(-231+40*Zeta(3))/eps^3-1/360*(-21+Pi^4-156*Zeta(3))/eps^2+5/48/eps^5-107/240/eps^4-1/80/eps^6];
Z1[6,233] := ["e112|e3|445|466|6|6||", -1/4, 1/243*(22+5*n)*(2+n)^2, -1/225*(-300+Pi^4+210*Zeta(3)-30*Zeta(5))/eps-1/240*(53+8*Zeta(3))/eps^3+37/240/eps^5-1/1800*(-135+Pi^4-420*Zeta(3))/eps^2-41/240/eps^4-3/80/eps^6];
Z1[6,234] := ["e112|e3|445|566|66|||", -1/16, 1/243*(n^2+6*n+20)*(2+n)^2, -1/20*(1+6*Zeta(3))/eps^3-1/1200*(480+Pi^4-420*Zeta(3))/eps^2+3/20/eps^5+1/8/eps^4-3/40/eps^6-1/200*(50+Pi^4-60*Zeta(3)-90*Zeta(5))/eps];
Z1[6,235] := ["e112|e3|445|566||66||", -1/8, 1/243*(8+n)*(2+n)^3, -1/960*(293+96*Zeta(3))/eps^2-7/120/eps^5+11/80/eps^4-1/160/eps^3];
Z1[6,236] := ["e112|e3|456|456||66||", -1/8, 1/243*(22+5*n)*(2+n)^2, -1/150*(-570+Pi^4+120*Zeta(3)+450*Zeta(5))/eps+1/40*(-11+24*Zeta(3))/eps^3+17/120/eps^5-31/120/eps^4-1/40/eps^6+1/600*(-70+Pi^4-240*Zeta(3))/eps^2];
Z1[6,237] := ["e112|e3|4|445|6|666||", -1/12, 1/27*(2+n)^3, -1069/2560/eps-11/960/eps^4-53/480/eps^2+59/640/eps^3];
Z1[6,238] := ["e112|e3|4|455|66|66||", -1/8, 1/243*(n^2+6*n+20)*(2+n)^2, -1/9600*(-465+4*Pi^4-3240*Zeta(3))/eps-1/320*(79+8*Zeta(3))/eps^2-3/80/eps^5+3/32/eps^4+13/320/eps^3];
Z1[6,239] := ["e112|e3|4|456|56|66||", -1/4, 1/243*(22+5*n)*(2+n)^2, -1/80/eps^5+37/480/eps^4+1/960*(-35+48*Zeta(3))/eps^2-29/192/eps^3+1/9600*(95+8*Pi^4+5040*Zeta(3))/eps];
Z1[6,240] := ["e112|e3|4|555|666|6||", -1/36, 1/27*(2+n)^3, -1/768*(-21+64*Zeta(3))/eps-11/480/eps^4+7/192/eps^2+37/960/eps^3];
Z1[6,241] := ["e112|e3|4|556|566|6||", -1/4, 1/243*(22+5*n)*(2+n)^2, -1/4800*(-5515+8*Pi^4-80*Zeta(3))/eps-1/160*(-19+16*Zeta(3))/eps^2-1/40/eps^5+13/120/eps^4-61/240/eps^3];
Z1[6,242] := ["e123|223|4|45|e5|66||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, 1/300*(-840+Pi^4+420*Zeta(3))/eps^2-1/60*(-95+48*Zeta(3))/eps^3+1/12/eps^5-11/24/eps^4-1/120/eps^6];
Z1[6,243] := ["e123|224|4|455|e|66||", -1/16, 1/729*(22+5*n)*(2+n)^3, 1/3/eps^5-5/12/eps^4-1/12/eps^6+1/2*(-1+2*Zeta(3))/eps^3];
Z1[6,244] := ["e123|224|4|556|e5|6||", -1/8, 1/243*(22+5*n)*(2+n)^2, -1/300*(-580+Pi^4+300*Zeta(3)+300*Zeta(5))/eps+17/90/eps^5-19/60/eps^4+1/1800*(-1300+3*Pi^4+540*Zeta(3))/eps^2-7/180/eps^6+1/90*(8+9*Zeta(3))/eps^3];
Z1[6,245] := ["e123|224|4|5|e6|666||", -1/12, 1/243*(22+5*n)*(2+n)^2, 1/640*(-11+32*Zeta(3))/eps^2+1/57600*(-7645+48*Pi^4-17280*Zeta(3))/eps-7/360/eps^5+113/1440/eps^4-277/2880/eps^3];
Z1[6,246] := ["e123|224|5|445|6|e6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/240*(-71+40*Zeta(3))/eps^3+3/80/eps^5-37/240/eps^4-1/240/eps^6-1/360*(-9+Pi^4-120*Zeta(3))/eps^2+1/450*(-330+4*Pi^4-390*Zeta(3)-195*Zeta(5))/eps];
Z1[6,247] := ["e123|224|5|446|5|e6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), 1/120*(-88+Pi^4-468*Zeta(3)+440*Zeta(5))/eps+3/80/eps^5-37/240/eps^4-1/240*(-71+24*Zeta(3))/eps^3-1/240/eps^6-1/600*(-15+Pi^4-480*Zeta(3))/eps^2];
Z1[6,248] := ["e123|224|5|446|6|6|e|", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/120*(-77+12*Zeta(3))/eps^2+19/240/eps^5-47/240/eps^4-1/80/eps^6-1/600*(920+Pi^4-780*Zeta(3)-400*Zeta(5))/eps+7/80/eps^3];
Z1[6,249] := ["e123|224|5|456|e5|6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), -1/11340*(16*Pi^6-51030*Zeta(3)+23436*Zeta(5)-8127*Zeta(3)^2)/eps+1/120*(Pi^4-372*Zeta(3)+218*Zeta(5))/eps^2-1/20*Zeta(3)/eps^4-1/1200*(Pi^4-600*Zeta(3))/eps^3];
Z1[6,250] := ["e123|224|5|466|e6|6||", -1/4, 1/729*(7*n^2+72*n+164)*(2+n), 7/120/eps^5-7/40/eps^4-1/120/eps^6+1/225*(180+Pi^4-390*Zeta(3)-30*Zeta(5))/eps-1/120*(-33+8*Zeta(3))/eps^3-1/900*(375+Pi^4-240*Zeta(3))/eps^2];
Z1[6,251] := ["e123|224|5|4|e6|666||", -1/6, 1/243*(22+5*n)*(2+n)^2, 1/1440*(885+2*Pi^4-1080*Zeta(3))/eps-7/480/eps^5+1/48*(-13+4*Zeta(3))/eps^2+71/960/eps^4-119/1920/eps^3];
Z1[6,252] := ["e123|224|5|666|e56|||", -1/6, 1/243*(22+5*n)*(2+n)^2, -1/120/eps^5+49/960/eps^4-1/3840*(-689+192*Zeta(3))/eps^2-1/38400*(5635+32*Pi^4-24960*Zeta(3))/eps-83/640/eps^3];
Z1[6,253] := ["e123|224|5|6|556|6|e|", -1/8, 1/729*(11*n^2+76*n+156)*(2+n), 1/1800*(20+Pi^4-300*Zeta(3))/eps^2-1/360*(-360+Pi^4-12*Zeta(3)+36*Zeta(5))/eps+1/9/eps^5-13/90/eps^4-1/45/eps^6+1/90*(-10+3*Zeta(3))/eps^3];
Z1[6,254] := ["e123|234|34|5|e5|66||", -1/2, 1/243*(22+5*n)*(2+n)^2, 1/150*(Pi^4+270*Zeta(3))/eps^3-3/5*Zeta(3)/eps^4-1/600/eps^2*(7*Pi^4+1500*Zeta(3)-1380*Zeta(5))];
Z1[6,255] := ["e123|234|45|45|6|e6||", -1, 1/729*(2*n^2+55*n+186)*(2+n), -1/2268*(5*Pi^6+9450*Zeta(5)-2646*Zeta(3)^2)/eps^2+5/3*Zeta(5)/eps^3+1/56700*(200*Pi^6-144585*Zeta(7)+302400*Zeta(5)-105840*Zeta(3)^2-441*Zeta(3)*Pi^4)/eps];
Z1[6,256] := ["e123|234|45|45|e|66||", -1/4, 1/243*(22+5*n)*(2+n)^2, -1/1890*(5*Pi^6+5670*Zeta(5)-2646*Zeta(3)^2)/eps^2+4*Zeta(5)/eps^3];
Z1[6,257] := ["e123|234|45|46|5|e6||", -2, 1/729*(2*n^2+55*n+186)*(2+n), 1/113400*(400*Pi^6-719145*Zeta(7)+604800*Zeta(5)-30240*Zeta(3)^2-126*Zeta(3)*Pi^4)/eps+5/3*Zeta(5)/eps^3-1/2268*(5*Pi^6+9450*Zeta(5)-378*Zeta(3)^2)/eps^2];
Z1[6,258] := ["e123|234|45|55|e6|6||", -1, 1/729*(8+n)*(22+5*n)*(2+n), 1/113400*(189*Pi^4+160*Pi^6+362880*Zeta(3)-234360*Zeta(5)-353430*Zeta(3)^2)/eps-1/10*Zeta(3)/eps^4-1/600*(Pi^4-480*Zeta(3))/eps^3+1/1200*(Pi^4-2700*Zeta(3)-140*Zeta(5))/eps^2];
Z1[6,259] := ["e123|234|45|56|56|e||", -2, 1/729*(2*n^2+55*n+186)*(2+n), -147/16*Zeta(7)/eps^2+1/2520000*(13891500*Zeta(7)+2063*Pi^8-15120000*Zeta(3)*Zeta(5)-1360800*mzv(3,5))/eps];
Z1[6,260] := ["e123|234|45|56|e5|6||", -1, 1/729*(8+n)*(22+5*n)*(2+n), -147/16*Zeta(7)/eps^2+1/2520000*(13891500*Zeta(7)+2063*Pi^8-11340000*Zeta(3)*Zeta(5)-1360800*mzv(3,5))/eps];
Z1[6,261] := ["e123|234|45|66|e6|6||", -1, 1/729*(8+n)*(22+5*n)*(2+n), 1/2835*(5*Pi^6-13230*Zeta(5)+189*Zeta(3)^2)/eps^2+1/226800*(200*Pi^6-1125495*Zeta(7)+982800*Zeta(5)-332640*Zeta(3)^2+2016*Zeta(3)*Pi^4)/eps+2/3*Zeta(5)/eps^3];
Z1[6,262] := ["e123|234|55|56|6|6|e|", -1, 1/729*(8+n)*(22+5*n)*(2+n), 1/1200*(Pi^4-2700*Zeta(3)+1860*Zeta(5))/eps^2-1/10*Zeta(3)/eps^4-1/600*(Pi^4-480*Zeta(3))/eps^3+1/37800*(63*Pi^4+20*Pi^6+120960*Zeta(3)-204120*Zeta(5)+51030*Zeta(3)^2)/eps];
Z1[6,263] := ["e123|234|55|56|e56|||", -1, 1/729*(8+n)*(22+5*n)*(2+n), 1/113400*(189*Pi^4+10*Pi^6+362880*Zeta(3)-801360*Zeta(5)+338310*Zeta(3)^2)/eps-1/10*Zeta(3)/eps^4-1/600*(Pi^4-480*Zeta(3))/eps^3+1/1200*(Pi^4-2700*Zeta(3)+2860*Zeta(5))/eps^2];
Z1[6,264] := ["e123|234|56|56|5|6|e|", -1/2, 1/729*(2*n^2+55*n+186)*(2+n), -1/100*(1575*Zeta(7)-1200*Zeta(3)^2-4*Zeta(3)*Pi^4)/eps-6*Zeta(3)^2/eps^2];
Z1[6,265] := ["e123|244|45|566|5|e||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, 1/600*(260+3*Pi^4-540*Zeta(3))/eps^2+2/15/eps^5-11/20/eps^4-1/60/eps^6-1/30*(-29+6*Zeta(3))/eps^3];
Z1[6,266] := ["e123|244|55|6|56|6|e|", -1/8, 1/729*(n^3+10*n^2+72*n+160)*(2+n), -1/450*(1020+Pi^4-1680*Zeta(3)+1275*Zeta(5))/eps-1/1800*(-1460+7*Pi^4+1140*Zeta(3))/eps^2+2/45/eps^5-23/180/eps^4+1/90*(-1+24*Zeta(3))/eps^3-1/180/eps^6];
Z1[6,267] := ["e123|244|56|456|5|e||", -1/2, 1/729*(8+n)*(22+5*n)*(2+n), 1/226800*(200*Pi^6+276885*Zeta(7)+982800*Zeta(5)-786240*Zeta(3)^2-1008*Zeta(3)*Pi^4)/eps+2/3*Zeta(5)/eps^3+1/2835*(5*Pi^6-13230*Zeta(5)+5859*Zeta(3)^2)/eps^2];
Z1[6,268] := ["e123|244|56|5|66|e6||", -1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/450*(1020+Pi^4+120*Zeta(3)-1425*Zeta(5))/eps-1/1800*(-1460+7*Pi^4+1140*Zeta(3))/eps^2+2/45/eps^5-23/180/eps^4+1/90*(-1+24*Zeta(3))/eps^3-1/180/eps^6];
Z1[6,269] := ["e123|245|45|446||e6||", -1/2, 1/729*(8+n)*(22+5*n)*(2+n), -1/10*Zeta(3)/eps^4-1/600*(Pi^4-480*Zeta(3))/eps^3+1/1200*(Pi^4-2700*Zeta(3)-1140*Zeta(5))/eps^2+1/5400*(9*Pi^4+10*Pi^6+17280*Zeta(3)-2160*Zeta(5)-27810*Zeta(3)^2)/eps];
Z1[6,270] := ["e123|245|45|456|e|6||", -1/2, 1/729*(8+n)*(22+5*n)*(2+n), -1/25*(315*Zeta(7)-270*Zeta(3)^2-Zeta(3)*Pi^4)/eps-6*Zeta(3)^2/eps^2];
Z1[6,271] := ["e123|245|45|666||e6||", -1/12, 1/243*(22+5*n)*(2+n)^2, -1/8*Zeta(3)/eps^3-1/1200*(2*Pi^4+2265*Zeta(3)+870*Zeta(5))/eps-1/480*(Pi^4-600*Zeta(3))/eps^2];
Z1[6,272] := ["e123|245|45|6|56|6|e|", -1/4, 1/729*(8+n)*(22+5*n)*(2+n), 1/6300*(42*Pi^4-5*Pi^6-10500*Zeta(3)-13440*Zeta(5)+23940*Zeta(3)^2)/eps-1/72*(Pi^4+132*Zeta(3)-96*Zeta(5))/eps^2-1/3*Zeta(3)/eps^4+1/180*(Pi^4+240*Zeta(3))/eps^3];
Z1[6,273] := ["e123|245|46|445||e6||", -1, 1/729*(8+n)*(22+5*n)*(2+n), 1/113400*(189*Pi^4+10*Pi^6+362880*Zeta(3)-801360*Zeta(5)+338310*Zeta(3)^2)/eps-1/10*Zeta(3)/eps^4-1/600*(Pi^4-480*Zeta(3))/eps^3+1/1200*(Pi^4-2700*Zeta(3)+2860*Zeta(5))/eps^2];
Z1[6,274] := ["e123|245|46|455|e|6||", -1/2, 1/729*(8+n)*(22+5*n)*(2+n), 1/2835*(5*Pi^6-13230*Zeta(5)+3024*Zeta(3)^2)/eps^2+1/28350*(25*Pi^6-67095*Zeta(7)+122850*Zeta(5)-69930*Zeta(3)^2+63*Zeta(3)*Pi^4)/eps+2/3*Zeta(5)/eps^3];
Z1[6,275] := ["e123|245|46|4|e|666||", -1/12, 1/243*(22+5*n)*(2+n)^2, 1/1152*(1439+96*Zeta(3))/eps^2+1/11520*(-5391+16*Pi^4-12480*Zeta(3))/eps-1/144/eps^5+13/144/eps^4-149/288/eps^3];
Z1[6,276] := ["e123|245|46|5|66|e6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), 1/900*(-2335+2*Pi^4+1140*Zeta(3))/eps^2-1/900*(-280+11*Pi^4-540*Zeta(3)-1110*Zeta(5))/eps-1/120*(-141+44*Zeta(3))/eps^3+13/360/eps^5-31/120/eps^4-1/360/eps^6];
Z1[6,277] := ["e123|2|34|45|e6|666||", -1/3, 1/243*(22+5*n)*(2+n)^2, -64327/23040/eps-1/288/eps^5+5/96/eps^4+1133/768/eps^2-71/192/eps^3];
Z1[6,278] := ["e123|2|34|56|556|6|e|", -1, 1/729*(7*n^2+72*n+164)*(2+n), -1/150*(-1050+Pi^4+370*Zeta(3)+85*Zeta(5))/eps+1/48/eps^5-25/144/eps^4-1/720/eps^6-1/48*(-47+16*Zeta(3))/eps^3+1/360*(-1313+Pi^4+540*Zeta(3))/eps^2];
Z1[6,279] := ["e123|2|34|56|e56|66||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), -1/1800*(-2110+3*Pi^4+4320*Zeta(3))/eps^2+11/360/eps^5-53/360/eps^4-1/360/eps^6+1/120*(23+48*Zeta(3))/eps^3+1/450*(-1840+3*Pi^4+2160*Zeta(3)+450*Zeta(5))/eps];
Z1[6,280] := ["e123|2|44|556|56|6|e|", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/3600*(-970+7*Pi^4-720*Zeta(3))/eps^2+1/60*(-146+58*Zeta(3)+75*Zeta(5))/eps+1/20/eps^5-79/360/eps^4-1/60*(-27+7*Zeta(3))/eps^3-1/180/eps^6];
Z1[6,281] := ["e123|2|45|456|56|6|e|", -1, 1/729*(8+n)*(22+5*n)*(2+n), -1/6*Zeta(3)/eps^4-1/240*(3*Pi^4+780*Zeta(3)-460*Zeta(5))/eps^2+1/360*(Pi^4+360*Zeta(3))/eps^3+1/3780*(84*Pi^4-4*Pi^6+20790*Zeta(3)-17388*Zeta(5)+5103*Zeta(3)^2)/eps];
Z1[6,282] := ["e123|2|45|456|e6|66||", -1, 1/729*(7*n^2+72*n+164)*(2+n), -1/300*(-2100+Pi^4+520*Zeta(3)+830*Zeta(5))/eps-1/240*(-235+112*Zeta(3))/eps^3+1/48/eps^5-25/144/eps^4+1/1800*(-6565+Pi^4+3420*Zeta(3))/eps^2-1/720/eps^6];
Z1[6,283] := ["e123|2|45|466|56|e6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), -1/1800*(6565+4*Pi^4-4320*Zeta(3))/eps^2-1/240*(-235+32*Zeta(3))/eps^3-1/300*(-2100+Pi^4+1820*Zeta(3)-640*Zeta(5))/eps+1/48/eps^5-25/144/eps^4-1/720/eps^6];
Z1[6,284] := ["e123|2|45|466|e5|66||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/1200*(620+7*Pi^4-660*Zeta(3))/eps^2+1/360*(368+3*Pi^4-72*Zeta(3)-342*Zeta(5))/eps-1/180*(-55+18*Zeta(3))/eps^3+1/36/eps^5-1/8/eps^4-1/360/eps^6];
Z1[6,285] := ["e123|445|445|566||e||", -1/16, 1/729*(2+n)^2*(3*n^2+22*n+56), 6/5*(-1+Zeta(3))/eps^3+2/15/eps^5+1/30/eps^4-1/30/eps^6+1/300/eps^2*(850+Pi^4-840*Zeta(3))];
Z1[6,286] := ["e123|445|456|456||e||", -1/4, 1/729*(8+n)*(22+5*n)*(2+n), 1/2835*(5*Pi^6-13230*Zeta(5)+8694*Zeta(3)^2)/eps^2+1/5670*(5*Pi^6+19656*Zeta(7)+24570*Zeta(5)-25326*Zeta(3)^2-63*Zeta(3)*Pi^4)/eps+2/3*Zeta(5)/eps^3];
Z1[6,287] := ["e123|4|455|466|e|66||", -1/16, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -1/450*(285+11*Pi^4-690*Zeta(3)-495*Zeta(5))/eps+1/30*(-13+8*Zeta(3))/eps^3+1/15/eps^5+1/60/eps^4-1/60/eps^6+1/1800*(1200+23*Pi^4-2820*Zeta(3))/eps^2];
Z1[6,288] := ["e123|4|455|566|e6|6||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), 1/360*(726+Pi^4-612*Zeta(3))/eps^2+7/120/eps^5-17/120/eps^4-1/120/eps^6-1/300*(1400+3*Pi^4-1700*Zeta(3)+360*Zeta(5))/eps+1/120*(-23+20*Zeta(3))/eps^3];
Z1[6,289] := ["e123|4|456|456|e|66||", -1/8, 1/729*(11*n^2+76*n+156)*(2+n), 1/180*(-61+156*Zeta(3))/eps^3+1/20/eps^5-29/180/eps^4-1/180/eps^6-1/450*(-1725+Pi^4+1710*Zeta(3))/eps^2+1/45*(-386+240*Zeta(3)+111*Zeta(5))/eps];
Z1[6,290] := ["e123|4|555|666|e56|||", -1/72, 1/27*(2+n)^3, -5/768/eps-1/96/eps^4-1/12/eps^2+11/192/eps^3];
Z1[6,291] := ["e123|4|556|566|e56|||", -1/8, 1/729*(7*n^2+72*n+164)*(2+n), -1/90*(1+6*Zeta(3))/eps^3+2/45/eps^5-23/180/eps^4-1/450*(1020+2*Pi^4-2280*Zeta(3)+1455*Zeta(5))/eps-1/180/eps^6-1/900*(-730+Pi^4+420*Zeta(3))/eps^2];
Z1[6,292] := ["e123|e23|34|4|55|66||", -1/8, 1/729*(22+5*n)*(2+n)^3, -3/2*Zeta(3)/eps^4+1/120*(Pi^4+180*Zeta(3))/eps^3];
Z1[6,293] := ["e123|e23|34|5|556|6||", -1/4, 1/243*(22+5*n)*(2+n)^2, -7/12*Zeta(3)/eps^4-1/360*(Pi^4-180*Zeta(3)-210*Zeta(5))/eps^2-1/18900*(42*Pi^4+5*Pi^6+20790*Zeta(3)+8820*Zeta(5)+945*Zeta(3)^2)/eps+1/720*(Pi^4+840*Zeta(3))/eps^3];
Z1[6,294] := ["e123|e23|34|5|6|666||", -1/6, 1/243*(22+5*n)*(2+n)^2, -7/24*Zeta(3)/eps^3+1/1440*(Pi^4+720*Zeta(3))/eps^2-1/240*(Pi^4-195*Zeta(3)-70*Zeta(5))/eps];
Z1[6,295] := ["e123|e23|44|45|5|66||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/200*(Pi^4-300*Zeta(3))/eps^3-1/5*(8*Zeta(3)-7*Zeta(5))/eps^2-3/10*Zeta(3)/eps^4];
Z1[6,296] := ["e123|e23|44|55|56|6||", -1/8, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), 1/120*(Pi^4-84*Zeta(3)-84*Zeta(5))/eps^2-1/2520*(21*Pi^4-4*Pi^6-756*Zeta(3)+1764*Zeta(5)+252*Zeta(3)^2)/eps-1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4];
Z1[6,297] := ["e123|e23|44|56|55|6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), 1/120*(Pi^4-84*Zeta(3)-84*Zeta(5))/eps^2-1/2520*(21*Pi^4-4*Pi^6-756*Zeta(3)+1764*Zeta(5)+252*Zeta(3)^2)/eps-1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4];
Z1[6,298] := ["e123|e23|45|45|56|6||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), 1/25*(150*Zeta(3)^2+Zeta(3)*Pi^4)/eps-6*Zeta(3)^2/eps^2];
Z1[6,299] := ["e123|e23|45|46|55|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), -1/20*Zeta(3)/eps^4+1/120*(Pi^4-372*Zeta(3)-42*Zeta(5))/eps^2+1/1260*(Pi^6+5670*Zeta(3)-1764*Zeta(5)-5859*Zeta(3)^2)/eps-1/1200*(Pi^4-600*Zeta(3))/eps^3];
Z1[6,300] := ["e123|e23|45|46||666||", -1/12, 1/243*(22+5*n)*(2+n)^2, -1/8*Zeta(3)/eps^3-1/1200*(2*Pi^4+2265*Zeta(3)-630*Zeta(5))/eps-1/480*(Pi^4-600*Zeta(3))/eps^2];
Z1[6,301] := ["e123|e24|33|4|55|66||", -1/4, 1/729*(22+5*n)*(2+n)^3, -1/4*(-5+4*Zeta(3))/eps^3+1/4/eps^5-19/24/eps^4-1/24/eps^6];
Z1[6,302] := ["e123|e24|33|5|556|6||", -1/2, 1/243*(22+5*n)*(2+n)^2, -1/360*(-193+60*Zeta(3))/eps^3+47/360/eps^5+1/450*(-710+Pi^4+30*Zeta(3)+255*Zeta(5))/eps-149/360/eps^4-7/360/eps^6-1/360*(-212+Pi^4-120*Zeta(3))/eps^2];
Z1[6,303] := ["e123|e24|33|5|666|6||", -1/6, 1/243*(22+5*n)*(2+n)^2, -1/23040*(-2767+32*Pi^4-11520*Zeta(3))/eps-7/720/eps^5+11/192/eps^4-949/5760/eps^3-1/768*(-155+64*Zeta(3))/eps^2];
Z1[6,304] := ["e123|e24|33|5|6|666||", -1/6, 1/243*(22+5*n)*(2+n)^2, -1/23040*(-2767+32*Pi^4-11520*Zeta(3))/eps-7/720/eps^5+11/192/eps^4-949/5760/eps^3-1/768*(-155+64*Zeta(3))/eps^2];
Z1[6,305] := ["e123|e24|34|45|5|66||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, 4*Zeta(5)/eps^3-1/1890*(5*Pi^6+5670*Zeta(5)-378*Zeta(3)^2)/eps^2];
Z1[6,306] := ["e123|e24|34|55|56|6||", -1, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 1/2835*(5*Pi^6-13230*Zeta(5)-378*Zeta(3)^2)/eps^2+1/56700*(50*Pi^6-339255*Zeta(7)+245700*Zeta(5)-3780*Zeta(3)^2+126*Zeta(3)*Pi^4)/eps+2/3*Zeta(5)/eps^3];
Z1[6,307] := ["e123|e24|35|44|5|66||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, -1/200*(Pi^4-300*Zeta(3))/eps^3-3/10*Zeta(3)/eps^4-4/5*(2*Zeta(3)-3*Zeta(5))/eps^2];
Z1[6,308] := ["e123|e24|35|45|56|6||", -2, 1/729*(7*n^2+72*n+164)*(2+n), -147/16*Zeta(7)/eps^2+1/2520000*(13891500*Zeta(7)+2063*Pi^8-3780000*Zeta(3)*Zeta(5)-1360800*mzv(3,5))/eps];
Z1[6,309] := ["e123|e24|35|46|55|6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), 1/2835*(5*Pi^6-13230*Zeta(5)+2457*Zeta(3)^2)/eps^2+2/3*Zeta(5)/eps^3+1/226800*(200*Pi^6-1363635*Zeta(7)+982800*Zeta(5)-241920*Zeta(3)^2-1008*Zeta(3)*Pi^4)/eps];
Z1[6,310] := ["e123|e24|35|46|66|6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), 1/120*(Pi^4-372*Zeta(3)-22*Zeta(5))/eps^2+1/1620*(2*Pi^6+7290*Zeta(3)-4968*Zeta(5)-3699*Zeta(3)^2)/eps-1/20*Zeta(3)/eps^4-1/1200*(Pi^4-600*Zeta(3))/eps^3];
Z1[6,311] := ["e123|e24|35|46||666||", -1/3, 1/243*(22+5*n)*(2+n)^2, -1/288/eps^5-1/23040*(64327+32*Pi^4-23040*Zeta(3))/eps+5/96/eps^4-1/768*(-1133+64*Zeta(3))/eps^2-71/192/eps^3];
Z1[6,312] := ["e123|e24|35|55|566|||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, 1/12/eps^5-11/24/eps^4-1/60*(-95+12*Zeta(3))/eps^3-1/300*(840+Pi^4-780*Zeta(3))/eps^2-1/120/eps^6];
Z1[6,313] := ["e123|e24|35|56|556|||", -1, 1/729*(7*n^2+72*n+164)*(2+n), 1/2835*(5*Pi^6-13230*Zeta(5)-378*Zeta(3)^2)/eps^2+1/56700*(50*Pi^6-471555*Zeta(7)+245700*Zeta(5)-3780*Zeta(3)^2+126*Zeta(3)*Pi^4)/eps+2/3*Zeta(5)/eps^3];
Z1[6,314] := ["e123|e24|35|56|666|||", -1/3, 1/243*(22+5*n)*(2+n)^2, -1/8*Zeta(3)/eps^3-1/1200*(2*Pi^4+2265*Zeta(3)+370*Zeta(5))/eps-1/480*(Pi^4-600*Zeta(3))/eps^2];
Z1[6,315] := ["e123|e24|35|56|6|66||", -1, 1/729*(7*n^2+72*n+164)*(2+n), 1/48/eps^5-1/1800*(6565+Pi^4-1080*Zeta(3))/eps^2-25/144/eps^4-1/240*(-235+8*Zeta(3))/eps^3-1/720/eps^6+1/300*(2100+3*Pi^4-1640*Zeta(3)-1070*Zeta(5))/eps];
Z1[6,316] := ["e123|e24|35|66|555|||", -1/6, 1/243*(8+n)*(2+n)^3, -1/60/eps^5+13/80/eps^4+2387/1920/eps^2-41/60/eps^3];
Z1[6,317] := ["e123|e24|35|66|566|||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4+1/120*(Pi^4-84*Zeta(3)-44*Zeta(5))/eps^2-1/3240*(27*Pi^4-8*Pi^6-972*Zeta(3)+7668*Zeta(5)-2052*Zeta(3)^2)/eps];
Z1[6,318] := ["e123|e24|35|66|5|66||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/1200*(620+3*Pi^4+60*Zeta(3))/eps^2+1/180*(55+18*Zeta(3))/eps^3+1/36/eps^5-1/8/eps^4+1/1800*(1840+33*Pi^4-5040*Zeta(3)+1770*Zeta(5))/eps-1/360/eps^6];
Z1[6,319] := ["e123|e24|35||566|66||", -1/2, 1/729*(8+n)^2*(2+n)^2, -1/28800/eps*(72345+8*Pi^4+7680*Zeta(3))-1/180/eps^5+11/180/eps^4+1/360*(457+30*Zeta(3))/eps^2-83/240/eps^3];
Z1[6,320] := ["e123|e24|55|444||66||", -1/24, 1/81*(2+n)^4, -1/16/eps^5+11/32/eps^4-121/192/eps^3];
Z1[6,321] := ["e123|e24|55|445|6|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), -1/600*(Pi^4-300*Zeta(3))/eps^3-1/22680/eps*(189*Pi^4-26*Pi^6-6804*Zeta(3)+87696*Zeta(5)-39312*Zeta(3)^2)-1/10*Zeta(3)/eps^4+1/120/eps^2*(Pi^4-84*Zeta(3)+136*Zeta(5))];
Z1[6,322] := ["e123|e24|55|455|66|||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/120*(-24+Pi^4-36*Zeta(3))/eps^2+1/10/eps^5-13/60/eps^4-1/60/eps^6+1/15/eps^3];
Z1[6,323] := ["e123|e24|55|456|56|||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), 1/11340*(10*Pi^6+22113*Zeta(7)+49140*Zeta(5)-23436*Zeta(3)^2-126*Zeta(3)*Pi^4)/eps+1/2835*(5*Pi^6-13230*Zeta(5)+5292*Zeta(3)^2)/eps^2+2/3*Zeta(5)/eps^3];
Z1[6,324] := ["e123|e24|55|466|66|||", -1/8, 1/243*(8+n)*(2+n)^3, -1/40/eps^5+13/80/eps^4+1/960*(841+96*Zeta(3))/eps^2-49/96/eps^3];
Z1[6,325] := ["e123|e24|55|4|66|66||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), 1/720*(-168+Pi^4+108*Zeta(3))/eps^2+1/20/eps^5-13/120/eps^4-1/120/eps^6-1/60*(-7+10*Zeta(3))/eps^3+1/600*(250+Pi^4+500*Zeta(3)-930*Zeta(5))/eps];
Z1[6,326] := ["e123|e24|55|566|6|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), -1/240*(-71+8*Zeta(3))/eps^3+3/80/eps^5+1/1800*(-1320+23*Pi^4-780*Zeta(3)-480*Zeta(5))/eps-1/1800*(-45+Pi^4-120*Zeta(3))/eps^2-37/240/eps^4-1/240/eps^6];
Z1[6,327] := ["e123|e24|55|5|666|6||", -1/6, 1/243*(22+5*n)*(2+n)^2, -1/115200*(-36705+224*Pi^4-78720*Zeta(3))/eps-1/160/eps^5+23/480/eps^4-37/320/eps^3+1/3840*(-81+320*Zeta(3))/eps^2];
Z1[6,328] := ["e123|e24|56|445|5|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), -1/20*Zeta(3)/eps^4+1/120*(Pi^4-372*Zeta(3)+258*Zeta(5))/eps^2-1/3780*(2*Pi^6-17010*Zeta(3)+20412*Zeta(5)-8505*Zeta(3)^2)/eps-1/1200*(Pi^4-600*Zeta(3))/eps^3];
Z1[6,329] := ["e123|e24|56|455|56|||", -1, 1/729*(7*n^2+72*n+164)*(2+n), -1/20*Zeta(3)/eps^4-1/11340*(Pi^6-51030*Zeta(3)+80136*Zeta(5)-29673*Zeta(3)^2)/eps+1/120*(Pi^4-372*Zeta(3)+278*Zeta(5))/eps^2-1/1200*(Pi^4-600*Zeta(3))/eps^3];
Z1[6,330] := ["e123|e24|56|4|56|66||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), -1/360*(-422+Pi^4+672*Zeta(3))/eps^2+1/120/eps^3*(23+40*Zeta(3))+11/360/eps^5-53/360/eps^4-1/360/eps^6+1/450*(-1840+7*Pi^4+1380*Zeta(3)+240*Zeta(5))/eps];
Z1[6,331] := ["e123|e24|56|5|566|6||", -1, 1/729*(7*n^2+72*n+164)*(2+n), 1/48/eps^5-25/144/eps^4-1/720/eps^6+1/300*(2100+Pi^4-2380*Zeta(3)+1160*Zeta(5))/eps+1/1800*(-6565+4*Pi^4+3780*Zeta(3))/eps^2-1/240*(-235+88*Zeta(3))/eps^3];
Z1[6,332] := ["e123|e24||445|6|666||", -1/12, 1/27*(2+n)^3, 2789/2560/eps-1/192/eps^4-61/128/eps^2+31/384/eps^3];
Z1[6,333] := ["e123|e24||455|66|66||", -1/8, 1/243*(n^2+6*n+20)*(2+n)^2, 7/40*(1+Zeta(3))/eps^2-1/80/eps^5+13/160/eps^4+1/9600*(-345+4*Pi^4-6600*Zeta(3))/eps-13/64/eps^3];
Z1[6,334] := ["e123|e24||456|56|66||", -1/4, 1/243*(22+5*n)*(2+n)^2, 7/160*(13+8*Zeta(3))/eps^2-1/240/eps^5+23/480/eps^4-1/9600*(4655+8*Pi^4+11760*Zeta(3))/eps-47/192/eps^3];
Z1[6,335] := ["e123|e24||555|666|6||", -1/36, 1/27*(2+n)^3, -1/96/eps^4+1/768*(-5+64*Zeta(3))/eps-1/12/eps^2+11/192/eps^3];
Z1[6,336] := ["e123|e24||556|566|6||", -1/4, 1/243*(22+5*n)*(2+n)^2, -3/160*(-79+16*Zeta(3))/eps^2-1/120/eps^5+3/40/eps^4+1/4800*(-14375+8*Pi^4+2800*Zeta(3))/eps-19/48/eps^3];
Z1[6,337] := ["e123|e45|334|4|5|66||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/600*(-1080+Pi^4+1380*Zeta(3))/eps^2+7/60/eps^5-19/60/eps^4-1/60/eps^6+1/60*(-7+54*Zeta(3))/eps^3];
Z1[6,338] := ["e123|e45|334|5|56|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), -1/20*Zeta(3)/eps^4-1/540*(Pi^6-2430*Zeta(3)+216*Zeta(5)+675*Zeta(3)^2)/eps+1/120*(Pi^4-372*Zeta(3)+198*Zeta(5))/eps^2-1/1200*(Pi^4-600*Zeta(3))/eps^3];
Z1[6,339] := ["e123|e45|334|6|55|6||", -1/4, 1/729*(11*n^2+76*n+156)*(2+n), 1/1800*(1440+13*Pi^4-6060*Zeta(3)+3780*Zeta(5))/eps-1/120*(-33+4*Zeta(3))/eps^3+7/120/eps^5-7/40/eps^4-1/120/eps^6-1/1800*(750+Pi^4-780*Zeta(3))/eps^2];
Z1[6,340] := ["e123|e45|334|6|66|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), 1/1800*(1215+4*Pi^4-1500*Zeta(3))/eps^2+7/144/eps^5-9/80/eps^4+1/720*(-35+96*Zeta(3))/eps^3-1/144/eps^6-1/1800*(2600+Pi^4-1980*Zeta(3)+840*Zeta(5))/eps];
Z1[6,341] := ["e123|e45|334|6||666||", -1/6, 1/243*(22+5*n)*(2+n)^2, -1/3840*(-689+320*Zeta(3))/eps^2-1/23040*(3381+32*Pi^4-7680*Zeta(3))/eps-1/120/eps^5+49/960/eps^4-83/640/eps^3];
Z1[6,342] := ["e123|e45|344|45||66||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, 1/12/eps^5-1/12*(-19+12*Zeta(3))/eps^3-11/24/eps^4-1/120/eps^6+2/5*(-7+4*Zeta(3))/eps^2];
Z1[6,343] := ["e123|e45|344|55|6|6||", -1/4, 1/729*(n^3+10*n^2+72*n+160)*(2+n), 1/120*(Pi^4-84*Zeta(3)+156*Zeta(5))/eps^2-1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4-1/2520*(21*Pi^4-4*Pi^6-756*Zeta(3)+11844*Zeta(5)-7812*Zeta(3)^2)/eps];
Z1[6,344] := ["e123|e45|344|56|5|6||", -1/2, 1/729*(n^3+10*n^2+72*n+160)*(2+n), 1/2835*(5*Pi^6-13230*Zeta(5)+5292*Zeta(3)^2)/eps^2+2/3*Zeta(5)/eps^3+1/11340*(10*Pi^6-4347*Zeta(7)+49140*Zeta(5)-23436*Zeta(3)^2-126*Zeta(3)*Pi^4)/eps];
Z1[6,345] := ["e123|e45|344|66|6|6||", -1/2, 1/729*(n^3+10*n^2+72*n+160)*(2+n), -1/3600*(1860+17*Pi^4-4620*Zeta(3))/eps^2-1/180*(-55+6*Zeta(3))/eps^3+1/36/eps^5-1/8/eps^4-1/360/eps^6+1/1800*(1840+19*Pi^4-6840*Zeta(3)+5010*Zeta(5))/eps];
Z1[6,346] := ["e123|e45|345|45|6|6||", -1/2, 1/729*(8+n)*(22+5*n)*(2+n), -1/25*(315*Zeta(7)-270*Zeta(3)^2-Zeta(3)*Pi^4)/eps-6*Zeta(3)^2/eps^2];
Z1[6,347] := ["e123|e45|345|46|5|6||", -1, 1/729*(8+n)*(22+5*n)*(2+n), -147/16*Zeta(7)/eps^2+1/2520000*(13891500*Zeta(7)+2063*Pi^8-11340000*Zeta(3)*Zeta(5)-1360800*mzv(3,5))/eps];
Z1[6,348] := ["e123|e45|345|66||66||", -1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/720*(372+5*Pi^4-444*Zeta(3))/eps^2+1/36/eps^5-1/8/eps^4-1/360/eps^6+1/1800*(1840+17*Pi^4+2880*Zeta(3)-6150*Zeta(5))/eps-1/36*(-11+6*Zeta(3))/eps^3];
Z1[6,349] := ["e123|e45|346|46|6|6||", -1, 1/729*(8+n)*(22+5*n)*(2+n), -1/6*Zeta(3)/eps^4+1/3780*(84*Pi^4-4*Pi^6+20790*Zeta(3)-17388*Zeta(5)-10017*Zeta(3)^2)/eps-1/240*(3*Pi^4+780*Zeta(3)-460*Zeta(5))/eps^2+1/360*(Pi^4+360*Zeta(3))/eps^3];
Z1[6,350] := ["e123|e45|346|56||66||", -1, 1/729*(7*n^2+72*n+164)*(2+n), -1/360*(1313+Pi^4-936*Zeta(3))/eps^2-1/48*(-47+8*Zeta(3))/eps^3+1/48/eps^5-25/144/eps^4-1/720/eps^6-1/30*(-210+190*Zeta(3)-17*Zeta(5))/eps];
Z1[6,351] := ["e123|e45|3|44|6|666||", -1/6, 1/243*(n^2+6*n+20)*(2+n)^2, 1/11520*(10057+8*Pi^4-5760*Zeta(3))/eps-7/720/eps^5+19/240/eps^4+1/960*(-29+40*Zeta(3))/eps^2-103/480/eps^3];
Z1[6,352] := ["e123|e45|3|45|66|66||", -1/4, 1/729*(n^3+18*n^2+80*n+144)*(2+n), 1/180*(-97+114*Zeta(3))/eps^3-1/900*(8045+2*Pi^4-5490*Zeta(3)-2280*Zeta(5))/eps+7/180/eps^5-1/20/eps^4-1/180/eps^6+1/900*(3165+2*Pi^4-3090*Zeta(3))/eps^2];
Z1[6,353] := ["e123|e45|3|46|56|66||", -1, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/60*(-38+Zeta(3))/eps^3-1/300*(1185+2*Pi^4-1130*Zeta(3)-460*Zeta(5))/eps+1/30/eps^5-37/180/eps^4+7/1800*(-5+Pi^4-270*Zeta(3))/eps^2-1/360/eps^6];
Z1[6,354] := ["e123|e45|3|66|556|6||", -1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), 1/900*(-475+2*Pi^4-150*Zeta(3))/eps^2-1/90*(-280+Pi^4+12*Zeta(3)+159*Zeta(5))/eps+13/180/eps^5+1/60*(5+8*Zeta(3))/eps^3-31/180/eps^4-1/90/eps^6];
Z1[6,355] := ["e123|e45|444|556||6||", -1/12, 1/27*(2+n)^3, 14167/23040/eps-1/36/eps^5+95/576/eps^4-139/768/eps^2-109/384/eps^3];
Z1[6,356] := ["e123|e45|444|6||666||", -1/18, 1/27*(2+n)^3, -1/32/eps-1/72/eps^4-41/384/eps^2+7/96/eps^3];
Z1[6,357] := ["e123|e45|445|456||6||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), 1/2835*(5*Pi^6-13230*Zeta(5)+8127*Zeta(3)^2)/eps^2+1/226800*(200*Pi^6+356265*Zeta(7)+982800*Zeta(5)-695520*Zeta(3)^2-4032*Zeta(3)*Pi^4)/eps+2/3*Zeta(5)/eps^3];
Z1[6,358] := ["e123|e45|445|556|6|||", -1/4, 1/729*(7*n^2+72*n+164)*(2+n), -1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4+1/120*(Pi^4-84*Zeta(3)+256*Zeta(5))/eps^2-1/22680*(189*Pi^4-26*Pi^6-6804*Zeta(3)+133056*Zeta(5)-93744*Zeta(3)^2)/eps];
Z1[6,359] := ["e123|e45|445|6|6|66||", -1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/180*(-55+36*Zeta(3))/eps^3+1/900*(920+9*Pi^4-2160*Zeta(3)+1050*Zeta(5))/eps-1/300*(155+Pi^4-360*Zeta(3))/eps^2+1/36/eps^5-1/8/eps^4-1/360/eps^6];
Z1[6,360] := ["e123|e45|4|446||666||", -1/6, 1/243*(22+5*n)*(2+n)^2, -1/160/eps^5+23/480/eps^4-1/23040*(-7341+32*Pi^4-15360*Zeta(3))/eps-37/320/eps^3-1/3840*(81+320*Zeta(3))/eps^2];
Z1[6,361] := ["e123|e45|4|456|6|66||", -1, 1/729*(7*n^2+72*n+164)*(2+n), -1/48*(-47+24*Zeta(3))/eps^3+1/360*(-1313+756*Zeta(3))/eps^2-1/3*(-21+6*Zeta(3)+11*Zeta(5))/eps+1/48/eps^5-25/144/eps^4-1/720/eps^6];
Z1[6,362] := ["e123|e45|4|556|66|6||", -1/2, 1/729*(11*n^2+76*n+156)*(2+n), -1/240*(-71+40*Zeta(3))/eps^3+3/80/eps^5-1/360*(-9+Pi^4-264*Zeta(3))/eps^2-37/240/eps^4+1/1800*(-1320+13*Pi^4-2820*Zeta(3)+3360*Zeta(5))/eps-1/240/eps^6];
Z1[6,363] := ["ee11|22|33|44|55|66||", -1/64, 1/729*(2+n)^6, -1/eps^6];
Z1[6,364] := ["ee11|22|33|45|556|6||", -1/32, 1/243*(2+n)^5, 2/3/eps^5-1/3/eps^4-1/3/eps^6];
Z1[6,365] := ["ee11|22|33|45|6|666||", -1/48, 1/243*(2+n)^5, -1/6/eps^5+3/8/eps^4];
Z1[6,366] := ["ee11|22|34|445|5|66||", -1/32, 1/243*(2+n)^5, 2/3/eps^5-1/3/eps^4-1/3/eps^6];
Z1[6,367] := ["ee11|22|34|455|56|6||", -1/8, 1/729*(8+n)*(2+n)^4, 5/12/eps^5-13/12/eps^4-1/12/eps^6-1/12*(-11+6*Zeta(3))/eps^3];
Z1[6,368] := ["ee11|22|34|555|566|||", -1/48, 1/243*(2+n)^5, -1/6/eps^5+3/8/eps^4];
Z1[6,369] := ["ee11|22|34|556|556|||", -1/32, 1/729*(8+n)*(2+n)^4, (-1+Zeta(3))/eps^3+1/3/eps^5+1/3/eps^4-1/6/eps^6];
Z1[6,370] := ["ee11|22|34|5|566|66||", -1/16, 1/729*(8+n)*(2+n)^4, -1/12/eps^5+1/4/eps^4-7/24/eps^3];
Z1[6,371] := ["ee11|23|334|4|55|66||", -1/32, 1/243*(2+n)^5, 2/3/eps^5-1/3/eps^4-1/3/eps^6];
Z1[6,372] := ["ee11|23|334|5|556|6||", -1/16, 1/81*(2+n)^4, 2/5/eps^5-1/5/eps^4-2/15/eps^6+1/15/eps^2-4/15/eps^3];
Z1[6,373] := ["ee11|23|334|5|6|666||", -1/24, 1/81*(2+n)^4, -1/15/eps^5+7/40/eps^4-157/640/eps^2+11/240/eps^3];
Z1[6,374] := ["ee11|23|344|45|5|66||", -1/8, 1/729*(8+n)*(2+n)^4, 5/12/eps^5-13/12/eps^4-1/12/eps^6-1/12*(-11+6*Zeta(3))/eps^3];
Z1[6,375] := ["ee11|23|344|55|56|6||", -1/16, 1/729*(n^2+6*n+20)*(2+n)^3, 1/6/eps^5-7/30/eps^4-1/30/eps^6+3/10*(-1+2*Zeta(3))/eps^3-1/150*(Pi^4-80)/eps^2];
Z1[6,376] := ["ee11|23|344|56|55|6||", -1/8, 1/729*(n^2+6*n+20)*(2+n)^3, 1/6/eps^5-7/30/eps^4-1/30/eps^6+3/10*(-1+2*Zeta(3))/eps^3-1/150*(Pi^4-80)/eps^2];
Z1[6,377] := ["ee11|23|345|45|56|6||", -1/8, 1/729*(22+5*n)*(2+n)^3, -6/5*Zeta(3)/eps^4-1/100*(Pi^4+140*Zeta(3)-160*Zeta(5))/eps^2+1/75*(Pi^4+180*Zeta(3))/eps^3];
Z1[6,378] := ["ee11|23|345|46|55|6||", -1/4, 1/729*(22+5*n)*(2+n)^3, 1/600*(-1460+Pi^4+900*Zeta(3))/eps^2-9/20*(-5+2*Zeta(3))/eps^3+3/20/eps^5-3/4/eps^4-1/60/eps^6];
Z1[6,379] := ["ee11|23|345|46||666||", -1/24, 1/81*(2+n)^4, -1/30/eps^5+7/24/eps^4+215/192/eps^2-25/24/eps^3];
Z1[6,380] := ["ee11|23|444|455||66||", -1/48, 1/243*(2+n)^5, -1/6/eps^5+3/8/eps^4];
Z1[6,381] := ["ee11|23|444|555|6|6||", -1/144, 1/81*(2+n)^4, -1/30/eps^4+5/192/eps^2+3/40/eps^3];
Z1[6,382] := ["ee11|23|444|556|5|6||", -1/24, 1/81*(2+n)^4, -1/15/eps^5+7/40/eps^4-157/640/eps^2+11/240/eps^3];
Z1[6,383] := ["ee11|23|445|445||66||", -1/32, 1/729*(8+n)*(2+n)^4, (-1+Zeta(3))/eps^3+1/3/eps^5+1/3/eps^4-1/6/eps^6];
Z1[6,384] := ["ee11|23|445|455|6|6||", -1/16, 1/729*(22+5*n)*(2+n)^3, 1/6/eps^5-7/30/eps^4-1/10*(3+2*Zeta(3))/eps^3-1/300*(-160+Pi^4+60*Zeta(3))/eps^2-1/30/eps^6];
Z1[6,385] := ["ee11|23|445|456|5|6||", -1/4, 1/729*(22+5*n)*(2+n)^3, 1/600*(-1460+Pi^4+900*Zeta(3))/eps^2-9/20*(-5+2*Zeta(3))/eps^3+3/20/eps^5-3/4/eps^4-1/60/eps^6];
Z1[6,386] := ["ee11|23|445|466|6|6||", -1/8, 1/729*(22+5*n)*(2+n)^3, 1/600*(840+Pi^4-660*Zeta(3))/eps^2+13/60/eps^5-17/60/eps^4-1/20/eps^6+1/60*(-29+6*Zeta(3))/eps^3];
Z1[6,387] := ["ee11|23|445|566|66|||", -1/32, 1/729*(n^2+6*n+20)*(2+n)^3, -1/5*(1+Zeta(3))/eps^3+1/5/eps^5+1/5/eps^4-1/10/eps^6+1/150*(-105+2*Pi^4-90*Zeta(3))/eps^2];
Z1[6,388] := ["ee11|23|445|566||66||", -1/16, 1/729*(8+n)*(2+n)^4, -1/12/eps^5+1/4/eps^4-7/24/eps^3];
Z1[6,389] := ["ee11|23|456|456||66||", -1/16, 1/729*(22+5*n)*(2+n)^3, 1/5/eps^5-2/5/eps^4-1/30/eps^6+1/15*(-13+27*Zeta(3))/eps^3-1/300*(-1010+Pi^4+840*Zeta(3))/eps^2];
Z1[6,390] := ["ee11|23|4|445|6|666||", -1/24, 1/81*(2+n)^4, -1/60/eps^4-857/1920/eps^2+13/80/eps^3];
Z1[6,391] := ["ee11|23|4|455|66|66||", -1/16, 1/729*(n^2+6*n+20)*(2+n)^3, -1/20/eps^5+3/20/eps^4+3/320*(-27+16*Zeta(3))/eps^2-1/20/eps^3];
Z1[6,392] := ["ee11|23|4|456|56|66||", -1/8, 1/729*(22+5*n)*(2+n)^3, 1/960*(193+384*Zeta(3))/eps^2-1/60/eps^5+7/60/eps^4-19/60/eps^3];
Z1[6,393] := ["ee11|23|4|555|666|6||", -1/72, 1/81*(2+n)^4, -1/30/eps^4+5/192/eps^2+3/40/eps^3];
Z1[6,394] := ["ee11|23|4|556|566|6||", -1/8, 1/729*(22+5*n)*(2+n)^3, -1/120*(-125+48*Zeta(3))/eps^2-1/30/eps^5+1/6/eps^4-8/15/eps^3];
Z1[6,395] := ["ee12|223|3|44|55|66||", -1/32, 1/243*(2+n)^5, 2/3/eps^5-1/3/eps^4-1/3/eps^6];
Z1[6,396] := ["ee12|223|3|45|556|6||", -1/16, 1/81*(2+n)^4, 4/9/eps^5-2/3/eps^4-1/9/eps^6-1/9/eps^2+4/9/eps^3];
Z1[6,397] := ["ee12|223|3|45|6|666||", -1/24, 1/81*(2+n)^4, -1/18/eps^5+17/72/eps^4+1/8/eps^2-11/36/eps^3];
Z1[6,398] := ["ee12|223|4|445|5|66||", -1/16, 1/81*(2+n)^4, 2/5/eps^5-1/5/eps^4-2/15/eps^6+1/15/eps^2-4/15/eps^3];
Z1[6,399] := ["ee12|223|4|455|56|6||", -1/4, 1/243*(8+n)*(2+n)^3, -1/720*(-358+Pi^4-120*Zeta(3))/eps^2+37/180/eps^5-91/180/eps^4+1/900*(-415+Pi^4+120*Zeta(3)+105*Zeta(5))/eps-13/360/eps^6-1/180*(-62+15*Zeta(3))/eps^3];
Z1[6,400] := ["ee12|223|4|555|566|||", -1/24, 1/81*(2+n)^4, -1/15/eps^5+7/40/eps^4-157/640/eps^2+11/240/eps^3];
Z1[6,401] := ["ee12|223|4|556|556|||", -1/16, 1/243*(8+n)*(2+n)^3, 1/180*(Pi^4-91)/eps^2+13/60/eps^5-1/90/eps^4-1/90*(23+15*Zeta(3))/eps^3-13/180/eps^6-1/900*(-775+3*Pi^4+30*Zeta(3)+420*Zeta(5))/eps];
Z1[6,402] := ["ee12|223|4|5|566|66||", -1/8, 1/243*(8+n)*(2+n)^3, 1/28800*(17125+8*Pi^4+3840*Zeta(3))/eps-1/720*(197+60*Zeta(3))/eps^2-13/360/eps^5+23/180/eps^4-37/360/eps^3];
Z1[6,403] := ["ee12|233|34|4|55|66||", -1/8, 1/729*(8+n)*(2+n)^4, 5/12/eps^5-13/12/eps^4-1/12/eps^6-1/12*(-11+6*Zeta(3))/eps^3];
Z1[6,404] := ["ee12|233|34|5|556|6||", -1/4, 1/243*(8+n)*(2+n)^3, -1/720*(-358+Pi^4-120*Zeta(3))/eps^2+37/180/eps^5-91/180/eps^4+1/900*(-415+Pi^4+120*Zeta(3)+105*Zeta(5))/eps-13/360/eps^6-1/180*(-62+15*Zeta(3))/eps^3];
Z1[6,405] := ["ee12|233|34|5|666|6||", -1/12, 1/243*(8+n)*(2+n)^3, -1/11520*(757+8*Pi^4-2880*Zeta(3))/eps-13/720/eps^5+11/120/eps^4-1/960*(-177+40*Zeta(3))/eps^2-289/1440/eps^3];
Z1[6,406] := ["ee12|233|34|5|6|666||", -1/12, 1/243*(8+n)*(2+n)^3, -1/11520*(757+8*Pi^4-2880*Zeta(3))/eps-13/720/eps^5+11/120/eps^4-1/960*(-177+40*Zeta(3))/eps^2-289/1440/eps^3];
Z1[6,407] := ["ee12|233|44|45|5|66||", -1/16, 1/729*(n^2+6*n+20)*(2+n)^3, 1/6/eps^5-7/30/eps^4-1/30/eps^6+3/10*(-1+2*Zeta(3))/eps^3-1/150*(Pi^4-80)/eps^2];
Z1[6,408] := ["ee12|233|44|55|56|6||", -1/8, 1/729*(n^3+8*n^2+24*n+48)*(2+n)^2, 1/900*(330+Pi^4+420*Zeta(3)-900*Zeta(5))/eps+1/900*(-210+7*Pi^4-300*Zeta(3))/eps^2+1/12/eps^5-7/60/eps^4-1/60/eps^6-1/60*(-1+2*Zeta(3))/eps^3];
Z1[6,409] := ["ee12|233|45|44|5|66||", -1/8, 1/729*(n^2+6*n+20)*(2+n)^3, 1/6/eps^5-7/30/eps^4-1/30/eps^6+3/10*(-1+2*Zeta(3))/eps^3-1/150*(Pi^4-80)/eps^2];
Z1[6,410] := ["ee12|233|45|45|56|6||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/600*(Pi^4+1740*Zeta(3)-60*Zeta(5))/eps^2-1/300*(Pi^4-420*Zeta(3))/eps^3-1/5*Zeta(3)/eps^4+1/37800*(189*Pi^4+40*Pi^6+71820*Zeta(3)-64260*Zeta(5)-34020*Zeta(3)^2)/eps];
Z1[6,411] := ["ee12|233|45|46|55|6||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/60*(-17+3*Zeta(3))/eps^3+1/300*(-425+2*Pi^4-180*Zeta(3)+495*Zeta(5))/eps-1/1200*(Pi^4-770)/eps^2+1/15/eps^5-7/30/eps^4-1/120/eps^6];
Z1[6,412] := ["ee12|233|45|46|66|6||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/60*(-17+3*Zeta(3))/eps^3+1/300*(-425+2*Pi^4-180*Zeta(3)+495*Zeta(5))/eps-1/1200*(Pi^4-770)/eps^2+1/15/eps^5-7/30/eps^4-1/120/eps^6];
Z1[6,413] := ["ee12|233|45|46||666||", -1/12, 1/243*(8+n)*(2+n)^3, 1/128*(-35+16*Zeta(3))/eps^2-1/80/eps^5+1/12/eps^4-13/96/eps^3-1/19200*(-11425+24*Pi^4-1920*Zeta(3))/eps];
Z1[6,414] := ["ee12|233|45|66|5|66||", -1/8, 1/729*(n^3+8*n^2+24*n+48)*(2+n)^2, 1/900*(330+Pi^4+420*Zeta(3)-900*Zeta(5))/eps+1/900*(-210+7*Pi^4-300*Zeta(3))/eps^2+1/12/eps^5-7/60/eps^4-1/60/eps^6-1/60*(-1+2*Zeta(3))/eps^3];
Z1[6,415] := ["ee12|234|34|45|5|66||", -1/8, 1/729*(22+5*n)*(2+n)^3, -6/5*Zeta(3)/eps^4-1/100*(Pi^4+140*Zeta(3)-160*Zeta(5))/eps^2+1/75*(Pi^4+180*Zeta(3))/eps^3];
Z1[6,416] := ["ee12|234|34|55|56|6||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/600*(Pi^4+1740*Zeta(3)-60*Zeta(5))/eps^2-1/300*(Pi^4-420*Zeta(3))/eps^3-1/5*Zeta(3)/eps^4+1/37800*(189*Pi^4+40*Pi^6+71820*Zeta(3)-64260*Zeta(5)-34020*Zeta(3)^2)/eps];
Z1[6,417] := ["ee12|234|35|44|5|66||", -1/4, 1/729*(22+5*n)*(2+n)^3, 1/600*(-1460+Pi^4+900*Zeta(3))/eps^2-9/20*(-5+2*Zeta(3))/eps^3+3/20/eps^5-3/4/eps^4-1/60/eps^6];
Z1[6,418] := ["ee12|234|35|45|56|6||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, 1/18900*(50*Pi^6-63315*Zeta(7)+44100*Zeta(5)-3780*Zeta(3)^2-42*Zeta(3)*Pi^4)/eps+10/3*Zeta(5)/eps^3-1/1134*(5*Pi^6+5670*Zeta(5)-378*Zeta(3)^2)/eps^2];
Z1[6,419] := ["ee12|234|35|46|55|6||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, -1/300*(Pi^4-420*Zeta(3))/eps^3-1/5*Zeta(3)/eps^4-1/600*(Pi^4+1740*Zeta(3)-1060*Zeta(5))/eps^2+1/113400*(567*Pi^4+20*Pi^6+215460*Zeta(3)-381780*Zeta(5)+86940*Zeta(3)^2)/eps];
Z1[6,420] := ["ee12|234|35|46|66|6||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, -1/3600*(19210+9*Pi^4-9000*Zeta(3))/eps^2+7/180/eps^5-11/36/eps^4-1/180*(-290+27*Zeta(3))/eps^3-1/360/eps^6-1/1800*(-12070+3*Pi^4+9900*Zeta(3)+570*Zeta(5))/eps];
Z1[6,421] := ["ee12|234|35|46||666||", -1/6, 1/243*(8+n)*(2+n)^3, -1/144/eps^5-1/11520*(30337+8*Pi^4-6720*Zeta(3))/eps+7/72/eps^4-1/384/eps^2*(-849+16*Zeta(3))-61/96/eps^3];
Z1[6,422] := ["ee12|234|35|66|555|||", -1/24, 1/81*(2+n)^4, -1/30/eps^5+7/24/eps^4+215/192/eps^2-25/24/eps^3];
Z1[6,423] := ["ee12|234|35|66|5|66||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), 1/900*(910+9*Pi^4+60*Zeta(3)-1860*Zeta(5))/eps+1/20/eps^5-7/36/eps^4-1/900*(7*Pi^4+380)/eps^2+1/180*(65+6*Zeta(3))/eps^3-1/180/eps^6];
Z1[6,424] := ["ee12|234|35||566|66||", -1/8, 1/243*(8+n)*(2+n)^3, -1/90/eps^5+1/9/eps^4+1/72*(133+12*Zeta(3))/eps^2-1/14400*(35785+8*Pi^4+5280*Zeta(3))/eps-41/72/eps^3];
Z1[6,425] := ["ee12|234|56|455|56|||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, -1/180*(-290+147*Zeta(3))/eps^3+1/3600*(-19210+11*Pi^4+10200*Zeta(3))/eps^2-1/360*(-2414+Pi^4+948*Zeta(3)+762*Zeta(5))/eps+7/180/eps^5-11/36/eps^4-1/360/eps^6];
Z1[6,426] := ["ee12|234|56|4|56|66||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), 1/450*(-2625+7*Pi^4+1530*Zeta(3)+795*Zeta(5))/eps+1/18/eps^5-7/30/eps^4-1/1800*(-4910+7*Pi^4+6600*Zeta(3))/eps^2-1/180/eps^6+1/90*(8+69*Zeta(3))/eps^3];
Z1[6,427] := ["ee12|333|344||55|66||", -1/48, 1/243*(2+n)^5, -1/6/eps^5+3/8/eps^4];
Z1[6,428] := ["ee12|333|345||556|6||", -1/24, 1/81*(2+n)^4, -1/18/eps^5+17/72/eps^4+1/8/eps^2-11/36/eps^3];
Z1[6,429] := ["ee12|333|345||6|666||", -1/36, 1/81*(2+n)^4, -1/36/eps^4-9/64/eps^2+1/8/eps^3];
Z1[6,430] := ["ee12|333|444|5|5|66||", -1/144, 1/81*(2+n)^4, -1/30/eps^4+5/192/eps^2+3/40/eps^3];
Z1[6,431] := ["ee12|333|445|4|5|66||", -1/24, 1/81*(2+n)^4, -1/15/eps^5+7/40/eps^4-157/640/eps^2+11/240/eps^3];
Z1[6,432] := ["ee12|333|445|5|56|6||", -1/12, 1/243*(8+n)*(2+n)^3, -1/11520*(757+8*Pi^4-2880*Zeta(3))/eps-13/720/eps^5+11/120/eps^4-1/960*(-177+40*Zeta(3))/eps^2-289/1440/eps^3];
Z1[6,433] := ["ee12|333|445|6|55|6||", -1/24, 1/243*(8+n)*(2+n)^3, -1/144*(5+6*Zeta(3))/eps-13/720/eps^4-1/32/eps^2+19/360/eps^3];
Z1[6,434] := ["ee12|333|445|6|66|6||", -1/24, 1/243*(8+n)*(2+n)^3, 1/28800*(-9045+56*Pi^4-10560*Zeta(3))/eps-13/360/eps^5+31/360/eps^4+17/240/eps^3-1/1440*(139+120*Zeta(3))/eps^2];
Z1[6,435] := ["ee12|333|445|6||666||", -1/72, 1/81*(2+n)^4, -1/30/eps^4+5/192/eps^2+3/40/eps^3];
Z1[6,436] := ["ee12|333|456|4|55|6||", -1/12, 1/243*(8+n)*(2+n)^3, -1/11520*(757+8*Pi^4-2880*Zeta(3))/eps-13/720/eps^5+11/120/eps^4-1/960*(-177+40*Zeta(3))/eps^2-289/1440/eps^3];
Z1[6,437] := ["ee12|334|334||55|66||", -1/32, 1/729*(8+n)*(2+n)^4, (-1+Zeta(3))/eps^3+1/3/eps^5+1/3/eps^4-1/6/eps^6];
Z1[6,438] := ["ee12|334|335||556|6||", -1/16, 1/243*(8+n)*(2+n)^3, 1/180*(Pi^4-91)/eps^2+13/60/eps^5-1/90/eps^4-1/90*(23+15*Zeta(3))/eps^3-13/180/eps^6-1/900*(-775+3*Pi^4+30*Zeta(3)+420*Zeta(5))/eps];
Z1[6,439] := ["ee12|334|335||6|666||", -1/24, 1/243*(8+n)*(2+n)^3, 1/28800*(-9045+56*Pi^4-10560*Zeta(3))/eps-13/360/eps^5+31/360/eps^4+17/240/eps^3-1/1440*(139+120*Zeta(3))/eps^2];
Z1[6,440] := ["ee12|334|344|5|5|66||", -1/16, 1/729*(22+5*n)*(2+n)^3, 1/6/eps^5-7/30/eps^4-1/10*(3+2*Zeta(3))/eps^3-1/300*(-160+Pi^4+60*Zeta(3))/eps^2-1/30/eps^6];
Z1[6,441] := ["ee12|334|345|4|5|66||", -1/4, 1/729*(22+5*n)*(2+n)^3, 1/600*(-1460+Pi^4+900*Zeta(3))/eps^2-9/20*(-5+2*Zeta(3))/eps^3+3/20/eps^5-3/4/eps^4-1/60/eps^6];
Z1[6,442] := ["ee12|334|345|5|56|6||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, -1/300*(Pi^4-420*Zeta(3))/eps^3-1/5*Zeta(3)/eps^4-1/600*(Pi^4+1740*Zeta(3)-1060*Zeta(5))/eps^2+1/113400*(567*Pi^4+20*Pi^6+215460*Zeta(3)-381780*Zeta(5)+86940*Zeta(3)^2)/eps];
Z1[6,443] := ["ee12|334|345|6|55|6||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, 1/180*(-255+Pi^4+168*Zeta(3)-39*Zeta(5))/eps+1/15/eps^5-1/60*(-17+11*Zeta(3))/eps^3-7/30/eps^4-1/120/eps^6-1/3600*(-2310+11*Pi^4-480*Zeta(3))/eps^2];
Z1[6,444] := ["ee12|334|345|6|66|6||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, -1/180*(-65+54*Zeta(3))/eps^3-1/1800*(760+9*Pi^4-2700*Zeta(3))/eps^2+1/20/eps^5-7/36/eps^4-1/180/eps^6+1/1800*(1820+9*Pi^4-3060*Zeta(3)+1860*Zeta(5))/eps];
Z1[6,445] := ["ee12|334|345|6||666||", -1/12, 1/243*(8+n)*(2+n)^3, 1/5760*(9709+8*Pi^4-5280*Zeta(3))/eps-7/360/eps^5+5/36/eps^4+1/96*(-47+8*Zeta(3))/eps^2-13/48/eps^3];
Z1[6,446] := ["ee12|334|355|4|56|6||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/60*(-17+3*Zeta(3))/eps^3+1/300*(-425+2*Pi^4-180*Zeta(3)+495*Zeta(5))/eps-1/1200*(Pi^4-770)/eps^2+1/15/eps^5-7/30/eps^4-1/120/eps^6];
Z1[6,447] := ["ee12|334|355|5|566|||", -1/8, 1/729*(22+5*n)*(2+n)^3, 1/600*(840+Pi^4-660*Zeta(3))/eps^2+13/60/eps^5-17/60/eps^4-1/20/eps^6+1/60*(-29+6*Zeta(3))/eps^3];
Z1[6,448] := ["ee12|334|355|6|556|||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/60*(-1+18*Zeta(3))/eps^3-1/300*(-110+Pi^4-60*Zeta(3)+120*Zeta(5))/eps+1/12/eps^5-7/60/eps^4-1/60/eps^6+1/300*(-70+Pi^4+180*Zeta(3))/eps^2];
Z1[6,449] := ["ee12|334|355|6|666|||", -1/24, 1/81*(2+n)^4, -1/60/eps^4-857/1920/eps^2+13/80/eps^3];
Z1[6,450] := ["ee12|334|355|6|6|66||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), 1/450*(275+Pi^4-90*Zeta(3))/eps^2+1/90*(-29+12*Zeta(3))/eps^3+1/10/eps^5-7/90/eps^4-1/45/eps^6-1/450*(280+3*Pi^4+60*Zeta(3)-690*Zeta(5))/eps];
Z1[6,451] := ["ee12|334|356|4|55|6||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/60*(-17+3*Zeta(3))/eps^3+1/300*(-425+2*Pi^4-180*Zeta(3)+495*Zeta(5))/eps-1/1200*(Pi^4-770)/eps^2+1/15/eps^5-7/30/eps^4-1/120/eps^6];
Z1[6,452] := ["ee12|334|356|5|556|||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, 1/900*(910+3*Pi^4-3900*Zeta(3)+3840*Zeta(5))/eps+1/20/eps^5-7/36/eps^4-1/900*(380+7*Pi^4-1800*Zeta(3))/eps^2+1/180*(65+6*Zeta(3))/eps^3-1/180/eps^6];
Z1[6,453] := ["ee12|334|356|5|666|||", -1/12, 1/243*(8+n)*(2+n)^3, 1/128*(-35+16*Zeta(3))/eps^2-1/80/eps^5+1/12/eps^4-13/96/eps^3-1/19200*(-11425+24*Pi^4-1920*Zeta(3))/eps];
Z1[6,454] := ["ee12|334|356|5|6|66||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, 4/45/eps^5-61/180/eps^4-1/900*(3895+2*Pi^4-2190*Zeta(3)-1620*Zeta(5))/eps-1/90/eps^6-1/900*(-1295+2*Pi^4-60*Zeta(3))/eps^2-1/180*(-83+24*Zeta(3))/eps^3];
Z1[6,455] := ["ee12|334|455|44||66||", -1/16, 1/729*(8+n)*(2+n)^4, -1/12/eps^5+1/4/eps^4-7/24/eps^3];
Z1[6,456] := ["ee12|334|455|45|6|6||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, 1/180*(-255+Pi^4+168*Zeta(3)-39*Zeta(5))/eps+1/15/eps^5-1/60*(-17+11*Zeta(3))/eps^3-7/30/eps^4-1/120/eps^6-1/3600*(-2310+11*Pi^4-480*Zeta(3))/eps^2];
Z1[6,457] := ["ee12|334|455|46|5|6||", -1/8, 1/729*(n^2+20*n+60)*(2+n)^2, 1/30*(6+Zeta(3))/eps^3+1/10/eps^5+1/1800*(-510+Pi^4-360*Zeta(3))/eps^2-7/30/eps^4-1/60/eps^6-1/300*(-230+Pi^4+500*Zeta(3)-270*Zeta(5))/eps];
Z1[6,458] := ["ee12|334|455|55|66|||", -1/32, 1/729*(n^2+6*n+20)*(2+n)^3, -1/5*(1+Zeta(3))/eps^3+1/5/eps^5+1/5/eps^4-1/10/eps^6+1/150*(-105+2*Pi^4-90*Zeta(3))/eps^2];
Z1[6,459] := ["ee12|334|455|66||66||", -1/32, 1/729*(n^3+8*n^2+24*n+48)*(2+n)^2, -2/15*(1+Zeta(3))/eps^3+2/15/eps^5-1/450*(60+Pi^4-120*Zeta(3))/eps^2+2/15/eps^4-1/15/eps^6-2/225*(60+Pi^4+60*Zeta(3)-225*Zeta(5))/eps];
Z1[6,460] := ["ee12|334|455||66|66||", -1/16, 1/729*(n^2+6*n+20)*(2+n)^3, -1/20/eps^5+3/20/eps^4+3/320*(-27+16*Zeta(3))/eps^2-1/20/eps^3];
Z1[6,461] := ["ee12|334|456|45|5|6||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, -1/3600*(19210+9*Pi^4-9000*Zeta(3))/eps^2+7/180/eps^5-11/36/eps^4-1/180*(-290+27*Zeta(3))/eps^3-1/360/eps^6-1/1800*(-12070+3*Pi^4+9900*Zeta(3)+570*Zeta(5))/eps];
Z1[6,462] := ["ee12|334|456|55|56|||", -1/4, 1/729*(2+n)^2*(3*n^2+22*n+56), 1/900*(910+9*Pi^4+60*Zeta(3)-1860*Zeta(5))/eps+1/20/eps^5-7/36/eps^4-1/900*(7*Pi^4+380)/eps^2+1/180*(65+6*Zeta(3))/eps^3-1/180/eps^6];
Z1[6,463] := ["ee12|334|456|56|55|||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, 1/3600*(4510+19*Pi^4-6840*Zeta(3))/eps^2-1/1800*(2770+9*Pi^4-6540*Zeta(3)+4650*Zeta(5))/eps+1/12/eps^5+1/180*(-58+57*Zeta(3))/eps^3-23/180/eps^4-1/72/eps^6];
Z1[6,464] := ["ee12|334|456|56||66||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/450*(-2325+8*Pi^4+270*Zeta(3)+1590*Zeta(5))/eps+4/45/eps^3*(-2+3*Zeta(3))+11/90/eps^5-1/5/eps^4-1/45/eps^6+1/225*(-200+Pi^4-15*Zeta(3))/eps^2];
Z1[6,465] := ["ee12|334|456||56|66||", -1/8, 1/729*(22+5*n)*(2+n)^3, 1/960*(193+384*Zeta(3))/eps^2-1/60/eps^5+7/60/eps^4-19/60/eps^3];
Z1[6,466] := ["ee12|334|556|44|5|6||", -1/8, 1/243*(8+n)*(2+n)^3, 1/28800*(17125+8*Pi^4+3840*Zeta(3))/eps-1/720*(197+60*Zeta(3))/eps^2-13/360/eps^5+23/180/eps^4-37/360/eps^3];
Z1[6,467] := ["ee12|334|556|45|56|||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, 4/45/eps^5-61/180/eps^4-1/900*(3895+2*Pi^4-2190*Zeta(3)-1620*Zeta(5))/eps-1/90/eps^6-1/900*(-1295+2*Pi^4-60*Zeta(3))/eps^2-1/180*(-83+24*Zeta(3))/eps^3];
Z1[6,468] := ["ee12|334|556|46|55|||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), 2/15/eps^5-1/300*(-395+4*Pi^4-330*Zeta(3)+480*Zeta(5))/eps-7/60/eps^4-1/30/eps^6-1/4/eps^3+1/60*(1+12*Zeta(3))/eps^2];
Z1[6,469] := ["ee12|334|556||566|6||", -1/8, 1/729*(22+5*n)*(2+n)^3, -1/120*(-125+48*Zeta(3))/eps^2-1/30/eps^5+1/6/eps^4-8/15/eps^3];
Z1[6,470] := ["ee12|345|345|44||66||", -1/16, 1/729*(22+5*n)*(2+n)^3, 1/5/eps^5-2/5/eps^4-1/30/eps^6+1/15*(-13+27*Zeta(3))/eps^3-1/300*(-1010+Pi^4+840*Zeta(3))/eps^2];
Z1[6,471] := ["ee12|345|345|45|6|6||", -1/4, 1/243*(22+5*n)*(2+n)^2, -1/1134*(5*Pi^6+5670*Zeta(5)-2646*Zeta(3)^2)/eps^2+1/9450*(25*Pi^6-4095*Zeta(7)+22050*Zeta(5)-13230*Zeta(3)^2-147*Zeta(3)*Pi^4)/eps+10/3*Zeta(5)/eps^3];
Z1[6,472] := ["ee12|345|345||66|66||", -1/16, 1/729*(2+n)^2*(3*n^2+22*n+56), 1/45*(-53+57*Zeta(3))/eps^3+1/15/eps^5-1/45/eps^4-1/90/eps^6+4/45*(-122+60*Zeta(3)+57*Zeta(5))/eps+1/225*(1340+Pi^4-1260*Zeta(3))/eps^2];
Z1[6,473] := ["ee12|345|346|45|5|6||", -1/2, 1/243*(22+5*n)*(2+n)^2, 1/180*(Pi^4+300*Zeta(3))/eps^3-1/3*Zeta(3)/eps^4-1/360*(7*Pi^4+1620*Zeta(3)-1380*Zeta(5))/eps^2+1/7560*(147*Pi^4-16*Pi^6+34020*Zeta(3)-40572*Zeta(5)+5292*Zeta(3)^2)/eps];
Z1[6,474] := ["ee12|345|346|55|56|||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, -1/180*(-290+147*Zeta(3))/eps^3+1/3600*(-19210+11*Pi^4+10200*Zeta(3))/eps^2-1/360*(-2414+Pi^4+948*Zeta(3)+762*Zeta(5))/eps+7/180/eps^5-11/36/eps^4-1/360/eps^6];
Z1[6,475] := ["ee12|345|346||56|66||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, -1/180*(1429+Pi^4-978*Zeta(3)-552*Zeta(5))/eps+11/180/eps^5-31/90/eps^4-1/180/eps^6-1/90*(-77+3*Zeta(3))/eps^3+1/900*(1105+7*Pi^4-1920*Zeta(3))/eps^2];
Z1[6,476] := ["ee12|3|334|5|566|66||", -1/8, 1/243*(8+n)*(2+n)^3, -1/180/eps^4+1/720*(677+24*Zeta(3))/eps-83/240/eps^2+11/180/eps^3];
Z1[6,477] := ["ee12|3|344|45|6|666||", -1/12, 1/243*(8+n)*(2+n)^3, 1/480*(93+20*Zeta(3))/eps-7/720/eps^4-103/480/eps^2+19/240/eps^3];
Z1[6,478] := ["ee12|3|344|55|66|66||", -1/16, 1/729*(n^3+8*n^2+24*n+48)*(2+n)^2, 1/7200*(-1545+16*Pi^4+720*Zeta(3))/eps-1/30/eps^5+1/10/eps^4-1/30/eps^3-1/30*(1+2*Zeta(3))/eps^2];
Z1[6,479] := ["ee12|3|344|56|56|66||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/90/eps^5+13/180/eps^4+1/2880*(-11+4*Pi^4-1272*Zeta(3))/eps+1/60*(5+8*Zeta(3))/eps^2-31/180/eps^3];
Z1[6,480] := ["ee12|3|345|44|6|666||", -1/12, 1/243*(8+n)*(2+n)^3, 1/480*(93+20*Zeta(3))/eps-7/720/eps^4-103/480/eps^2+19/240/eps^3];
Z1[6,481] := ["ee12|3|345|45|66|66||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), 1/180*(-97+114*Zeta(3))/eps^2-1/180/eps^5+7/180/eps^4+1/14400*(34395+8*Pi^4-33600*Zeta(3))/eps-1/20/eps^3];
Z1[6,482] := ["ee12|3|345|46|56|66||", -1/2, 1/729*(n^2+20*n+60)*(2+n)^2, -1/60*(-38+Zeta(3))/eps^2-1/360/eps^5+1/5760*(-2401+8*Pi^4-3168*Zeta(3))/eps+1/30/eps^4-37/180/eps^3];
Z1[6,483] := ["ee12|3|345|66|556|6||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/90/eps^5+13/180/eps^4+1/2880*(-11+4*Pi^4-1272*Zeta(3))/eps+1/60*(5+8*Zeta(3))/eps^2-31/180/eps^3];
Z1[6,484] := ["ee12|3|444|556|6|66||", -1/24, 1/243*(8+n)*(2+n)^3, -1/144*(5+6*Zeta(3))/eps-13/720/eps^4-1/32/eps^2+19/360/eps^3];
Z1[6,485] := ["ee12|3|445|446||666||", -1/24, 1/243*(8+n)*(2+n)^3, -1/120*(34+9*Zeta(3))/eps-1/80/eps^4-7/160/eps^2+3/40/eps^3];
Z1[6,486] := ["ee12|3|445|456|6|66||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, 1/28800*(-41845+24*Pi^4+20640*Zeta(3))/eps-1/120/eps^5+11/180/eps^4-19/90/eps^3-1/180*(-109+45*Zeta(3))/eps^2];
Z1[6,487] := ["ee12|3|445|466|5|66||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/28800*(2025+64*Pi^4-3120*Zeta(3))/eps+1/180*(31+3*Zeta(3))/eps^2-7/360/eps^5+17/180/eps^4-1/5/eps^3];
Z1[6,488] := ["ee12|3|445|556|66|6||", -1/8, 1/729*(2+n)^2*(3*n^2+22*n+56), -1/28800*(2025+64*Pi^4-3120*Zeta(3))/eps+1/180*(31+3*Zeta(3))/eps^2-7/360/eps^5+17/180/eps^4-1/5/eps^3];
Z1[6,489] := ["ee12|3|445|566|56|6||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, -1/900*(1525+2*Pi^4-1110*Zeta(3))/eps-1/90/eps^5+1/12/eps^4-1/60*(-65+8*Zeta(3))/eps^2-67/180/eps^3];
Z1[6,490] := ["ee12|3|445|666|55|6||", -1/24, 1/243*(8+n)*(2+n)^3, -1/144*(5+6*Zeta(3))/eps-13/720/eps^4-1/32/eps^2+19/360/eps^3];
Z1[6,491] := ["ee12|3|456|445|6|66||", -1/4, 1/729*(n^2+20*n+60)*(2+n)^2, 1/28800*(-41845+24*Pi^4+20640*Zeta(3))/eps-1/120/eps^5+11/180/eps^4-19/90/eps^3-1/180*(-109+45*Zeta(3))/eps^2];
Z1[6,492] := ["ee12|3|456|456|56|6||", -1/6, 1/243*(22+5*n)*(2+n)^2, -1/3*Zeta(3)/eps^3-1/300*(4*Pi^4+285*Zeta(3)-60*Zeta(5))/eps+1/180*(Pi^4+180*Zeta(3))/eps^2];



# Here are the contributions \partial_p^2 K Rbar Gamma_2 to the renormalization constant Z_2
# expressed in terms of counterterms of the 2-pt graphs
# Z2[loop number,graph number] = [Nickel index, symmetry factor, O(n) factor, counterterm (= \partial_p^2 K Rbar)]

# 1 graph with 2 loops:
Z2[2,1] := ["e111|e|", 1/6, 2/3+1/3*n, -1/4/eps];

# 1 graph with 3 loops:
Z2[3,1] := ["e112|22|e|", 1/4, 1/27*(8+n)*(2+n), -1/12/eps+1/6/eps^2];

# 4 graphs with 4 loops:
Z2[4,1] := ["e112|23|33|e|", 1/4, 1/81*(22+5*n)*(2+n), -1/3/eps+1/6/eps^2-1/12/eps^3];
Z2[4,2] := ["e112|33|e33||", 1/8, 1/81*(n^2+6*n+20)*(2+n), 5/32/eps+1/16/eps^2-1/8/eps^3];
Z2[4,3] := ["e112|e3|333||", 1/12, 1/9*(2+n)^2, 5/32/eps-1/32/eps^2];
Z2[4,4] := ["e123|e23|33||", 1/4, 1/81*(22+5*n)*(2+n), -13/96/eps+7/48/eps^2-1/24/eps^3];

# 11 graphs with 5 loops:
Z2[5,1] := ["e112|23|34|44|e|", 1/4, 1/243*(n^2+20*n+60)*(2+n), -7/15/eps+1/30/eps^4+11/30/eps^2-2/15/eps^3];
Z2[5,2] := ["e112|23|44|e44||", 1/4, 1/243*(2+n)*(3*n^2+22*n+56), 7/120/eps^4+11/160/eps^2-1/960*(-137+144*Zeta(3))/eps-9/80/eps^3];
Z2[5,3] := ["e112|23|e4|444||", 1/6, 1/81*(8+n)*(2+n)^2, 7/128/eps-23/240/eps^2+11/480/eps^3];
Z2[5,4] := ["e112|33|444|e4||", 1/24, 1/81*(8+n)*(2+n)^2, -149/960/eps-17/240/eps^2+7/240/eps^3];
Z2[5,5] := ["e112|33|e44|44||", 1/16, 1/243*(n^3+8*n^2+24*n+48)*(2+n), 1/10/eps^4-1/8/eps^2-1/20/eps^3+1/80*(-13+16*Zeta(3))/eps];
Z2[5,6] := ["e112|34|334|4|e|", 1/2, 1/243*(n^2+20*n+60)*(2+n), 1/40/eps^4+1/960*(-331+288*Zeta(3))/eps+77/480/eps^2-23/240/eps^3];
Z2[5,7] := ["e112|34|e34|44||", 1/4, 1/243*(2+n)*(3*n^2+22*n+56), 1/30/eps^4-1/160*(-13+8*Zeta(3))/eps+19/240/eps^2-13/120/eps^3];
Z2[5,8] := ["e112|e3|344|44||", 1/8, 1/81*(8+n)*(2+n)^2, 209/960/eps-3/40/eps^2+1/80/eps^3];
Z2[5,9] := ["e123|234|34|4|e|", 1/6, 1/81*(22+5*n)*(2+n), 3/5*Zeta(3)/eps^2-1/150*(Pi^4+45*Zeta(3))/eps];
Z2[5,10] := ["e123|e23|44|44||", 1/8, 1/243*(2+n)*(3*n^2+22*n+56), 1/60/eps^4-1/480*(-277+288*Zeta(3))/eps-11/240/eps^2-7/120/eps^3];
Z2[5,11] := ["e123|e24|34|44||", 1/2, 1/243*(n^2+20*n+60)*(2+n), 1/120/eps^4+39/160/eps^2-1/16/eps^3+1/960*(-347+96*Zeta(3))/eps];

# 50 graphs with 6 loops:
Z2[6,1] := ["e112|23|34|45|55|e|", 1/4, 1/729*(7*n^2+72*n+164)*(2+n), -4/3/eps-1/90/eps^5+13/180/eps^4+133/180/eps^2-13/45/eps^3];
Z2[6,2] := ["e112|23|34|55|e55||", 1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/480*(-73+96*Zeta(3))/eps-1/2880*(-29+24*Zeta(3))/eps^2-1/48/eps^5+121/1440/eps^4-1/57600*(-10475+8*Pi^4+5760*Zeta(3))/eps+5/48/eps^2+1/1920*(-123+224*Zeta(3))/eps^2-11/64/eps^3-1/28800*(-4905+4*Pi^4-2280*Zeta(3))/eps];
Z2[6,3] := ["e112|23|34|e5|555||", 1/6, 1/243*(22+5*n)*(2+n)^2, 1675/4608/eps-31/2880/eps^4-47/256/eps^2+191/2880/eps^3];
Z2[6,4] := ["e112|23|44|455|5|e|", 1/8, 1/729*(11*n^2+76*n+156)*(2+n), 1/1920*(437+128*Zeta(3))/eps^2+1/60/eps+1/480*(-101+128*Zeta(3))/eps+1/57600*(7995+64*Pi^4-40320*Zeta(3))/eps-1/40/eps^5+7/80/eps^4-1/1920*(19+32*Zeta(3))/eps^2-3/16/eps^2-67/480/eps^3-1/57600*(1245+16*Pi^4-4320*Zeta(3))/eps];
Z2[6,5] := ["e112|23|44|555|e5||", 1/12, 1/243*(22+5*n)*(2+n)^2, 119/960/eps+1/7680*(485+128*Zeta(3))/eps+1/3840*(-365+64*Zeta(3))/eps-1/64/eps^4-19/3840/eps^2+3/64/eps^3];
Z2[6,6] := ["e112|23|44|e55|55||", 1/8, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -1/28800*(2805+28*Pi^4-4920*Zeta(3))/eps-11/240/eps^5+41/480/eps^4-7/960*(5+8*Zeta(3))/eps^2+1/480*(-23+32*Zeta(3))/eps-7/240/eps^2+1/1920*(71+32*Zeta(3))/eps^2+1/57600*(-5655+136*Pi^4-12480*Zeta(3))/eps-23/960/eps^3];
Z2[6,7] := ["e112|23|45|445|5|e|", 1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/11520*(-4229+2688*Zeta(3))/eps^2+1/960*(-341+192*Zeta(3))/eps-7/720/eps^5+1/115200*(-11175+32*Pi^4+19200*Zeta(3))/eps+17/288/eps^4+1/3840*(15+64*Zeta(3))/eps^2+11/480/eps^2+1/115200*(37185+32*Pi^4-16320*Zeta(3))/eps-563/2880/eps^3];
Z2[6,8] := ["e112|23|45|e45|55||", 1/4, 1/729*(11*n^2+76*n+156)*(2+n), -27/640/eps-1/19200*(-11855+16*Pi^4+21120*Zeta(3))/eps-11/720/eps^5+103/1440/eps^4+1/1440*(-473+1152*Zeta(3))/eps-103/2880/eps^2-127/960/eps^3+1/5760*(361+1152*Zeta(3))/eps^2];
Z2[6,9] := ["e112|23|e4|455|55||", 1/4, 1/729*(8+n)^2*(2+n)^2, -7/720/eps^4-307/2880/eps^2+37/720/eps^3-1/240*(1-2*Zeta(3))/eps];
Z2[6,10] := ["e112|33|344|5|55|e|", 1/16, 1/729*(n^3+18*n^2+80*n+144)*(2+n), 1/3600/eps*(1145+6*Pi^4-900*Zeta(3))-1/240*(-37+48*Zeta(3))/eps-7/180/eps^5+3/40/eps^4+1/360*(-35+36*Zeta(3))/eps^2+1/2880*(-347+288*Zeta(3))/eps-37/1440/eps^2+3/160*(-1+16*Zeta(3))/eps+7/720/eps^3];
Z2[6,11] := ["e112|33|444|55|5|e|", 1/48, 1/243*(n^2+6*n+20)*(2+n)^2, -1/40/eps^4+29/320/eps^2+13/320/eps^3+1/1280*(221-112*Zeta(3))/eps];
Z2[6,12] := ["e112|33|445|45|5|e|", 1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/80*(-7+8*Zeta(3))/eps^2-1/5760*(-981+4*Pi^4-552*Zeta(3))/eps+1/57600*(-5655+104*Pi^4+3840*Zeta(3))/eps-1/2880*(-29+120*Zeta(3))/eps^2-13/720/eps^5+103/1440/eps^4-1/2400*(-1145+4*Pi^4+440*Zeta(3))/eps-1/1920*(-71+32*Zeta(3))/eps^2-377/2880/eps^3];
Z2[6,13] := ["e112|33|445|e5|55||", 1/16, 1/729*(8+n)^2*(2+n)^2, -1/72/eps^4-7/288/eps^2+1/18/eps^3-11/24/eps];
Z2[6,14] := ["e112|33|e34|5|555||", 1/12, 1/243*(n^2+6*n+20)*(2+n)^2, -13/720/eps^4-1/48/eps^2+197/2880/eps^3-1/2304*(223+48*Zeta(3))/eps];
Z2[6,15] := ["e112|33|e44|55|55||", 1/32, 1/729*(2+n)*(n^4+10*n^3+40*n^2+80*n+112), -1/12/eps^5+1/24/eps^4+5/48/eps^3+1/2880*(435+240*Zeta(3)-8*Pi^4)/eps+1/96/eps^2*(13-16*Zeta(3))];
Z2[6,16] := ["e112|33|e45|45|55||", 1/8, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -1/36/eps^5+31/360/eps^4-1/14400*(2555-2760*Zeta(3)+4*Pi^4)/eps-1/1440*(55+24*Zeta(3))/eps^2-13/240/eps^3];
Z2[6,17] := ["e112|34|334|5|55|e|", 1/8, 1/729*(7*n^2+72*n+164)*(2+n), -1/5760*(-719+384*Zeta(3))/eps^2+1/480*(-269+48*Zeta(3))/eps-1/57600*(11285+64*Pi^4-19200*Zeta(3))/eps+1/2400*(525+4*Pi^4-1400*Zeta(3))/eps-1/1920*(123+64*Zeta(3))/eps^2-1/72/eps^5+13/240/eps^4-1/40*(-3+4*Zeta(3))/eps^2+11/360/eps^2+1/720*(-101+72*Zeta(3))/eps^2+1/1440*(229+144*Zeta(3))/eps-17/288/eps^3-1/57600*(-10475+32*Pi^4-2880*Zeta(3))/eps-1/1200*(-165+2*Pi^4-140*Zeta(3))/eps];
Z2[6,18] := ["e112|34|335|4|55|e|", 1/8, 1/729*(n^3+10*n^2+72*n+160)*(2+n), -1/240*(-37+24*Zeta(3))/eps^2-1/5760*(-2095+8*Pi^4-576*Zeta(3))/eps+1/960*(-123+160*Zeta(3))/eps^2-1/72/eps^5-1/2400*(1015+4*Pi^4-840*Zeta(3))/eps+13/240/eps^4-17/288/eps^3];
Z2[6,19] := ["e112|34|335|5|e55||", 1/4, 1/729*(11*n^2+76*n+156)*(2+n), 1/3840*(-405+64*Zeta(3))/eps^2-1/115200*(-7995+64*Pi^4-17280*Zeta(3))/eps-1/3840*(-437+128*Zeta(3))/eps^2-1/960*(-203+320*Zeta(3))/eps-7/360/eps^5+1/15/eps^4-7/160/eps^2-37/720/eps^3+1/115200*(-10235+32*Pi^4+2880*Zeta(3))/eps];
Z2[6,20] := ["e112|34|335|e|555||", 1/24, 1/243*(22+5*n)*(2+n)^2, 3/256/eps-7/480/eps^4+7/384/eps^2+11/240/eps^3];
Z2[6,21] := ["e112|34|345|45|5|e|", 1/2, 1/729*(8+n)*(22+5*n)*(2+n), -1/5*Zeta(3)/eps^2-1/720*(Pi^4+45*Zeta(3)-138*Zeta(5))/eps-1/300*(Pi^4+90*Zeta(3)-400*Zeta(5))/eps-4/15*Zeta(3)/eps^3+1/3600*(7*Pi^4+1650*Zeta(3))/eps^2-1/1200*(Pi^4-450*Zeta(3))/eps^2-1/80*(75*Zeta(3)+38*Zeta(5))/eps];
Z2[6,22] := ["e112|34|345|e5|55||", 1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/3840*(-1723+896*Zeta(3))/eps^2-1/180/eps^5+29/720/eps^4-1/23040*(-4931+2304*Zeta(3))/eps-1093/11520/eps^2-1/2880*(-1135+384*Zeta(3))/eps+1/115200*(-184235+32*Pi^4+96000*Zeta(3))/eps-217/1440/eps^3];
Z2[6,23] := ["e112|34|355|45|e5||", 1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/2880*(-1135+1344*Zeta(3))/eps-1/180/eps^5-1/3840*(-1723+256*Zeta(3))/eps^2+29/720/eps^4-1/23040*(-4931+2304*Zeta(3))/eps-1093/11520/eps^2-217/1440/eps^3-1/115200*(184235+128*Pi^4-134400*Zeta(3))/eps];
Z2[6,24] := ["e112|34|355|e4|55||", 1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 1/57600*(-4295+168*Pi^4-17280*Zeta(3))/eps+1/160/eps*(-55+64*Zeta(3))+1/5760*(-859+288*Zeta(3))/eps^2-1/57600*(11285+168*Pi^4-14400*Zeta(3))/eps-1/90/eps^5+1/24/eps^4+1/720/eps^2-13/720/eps^3-1/5760*(-719+288*Zeta(3))/eps^2];
Z2[6,25] := ["e112|34|e33|5|555||", 1/24, 1/243*(n^2+6*n+20)*(2+n)^2, -13/720/eps^4-1/48/eps^2+197/2880/eps^3-1/2304*(223+48*Zeta(3))/eps];
Z2[6,26] := ["e112|34|e34|55|55||", 1/8, 1/729*(n^3+18*n^2+80*n+144)*(2+n), -1/72/eps^5+11/240/eps^4-1/960*(305-272*Zeta(3))/eps^2+53/1440/eps^3+1/28800*(785-5040*Zeta(3)+16*Pi^4)/eps];
Z2[6,27] := ["e112|34|e35|45|55||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/144/eps^5+71/1440/eps^4+1/57600*(435+2640*Zeta(3)+32*Pi^4)/eps-101/576/eps^3+1/5760*(1319-528*Zeta(3))/eps^2];
Z2[6,28] := ["e112|34|e55|445|5||", 1/16, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -1/36/eps^5+31/360/eps^4-1/14400*(2555-2760*Zeta(3)+4*Pi^4)/eps-1/1440*(55+24*Zeta(3))/eps^2-13/240/eps^3];
Z2[6,29] := ["e112|e3|334|5|555||", 1/24, 1/27*(2+n)^3, 5/128/eps^2-1/384/eps^3-7/32/eps];
Z2[6,30] := ["e112|e3|344|55|55||", 1/16, 1/243*(n^2+6*n+20)*(2+n)^2, -1/160/eps^4+1/1280*(59+112*Zeta(3))/eps-53/640/eps^2+3/80/eps^3];
Z2[6,31] := ["e112|e3|345|45|55||", 1/8, 1/243*(22+5*n)*(2+n)^2, -1/480/eps^4+1/1280*(293+224*Zeta(3))/eps-71/640/eps^2+11/480/eps^3];
Z2[6,32] := ["e112|e3|444|555|5||", 1/72, 1/27*(2+n)^3, 5/192/eps^2-1/192/eps^3-11/384/eps];
Z2[6,33] := ["e112|e3|445|455|5||", 1/8, 1/243*(22+5*n)*(2+n)^2, -1/240/eps^4+1/1920*(1249-288*Zeta(3))/eps-173/960/eps^2+17/480/eps^3];
Z2[6,34] := ["e123|224|4|555|e5||", 1/24, 1/243*(22+5*n)*(2+n)^2, -1/120/eps^4-3/80/eps^2+11/320/eps^3+1/3840*(401-672*Zeta(3))/eps];
Z2[6,35] := ["e123|224|5|445|5|e|", 1/4, 1/729*(7*n^2+72*n+164)*(2+n), -1/38400*(-2665+32*Pi^4-14400*Zeta(3))/eps-1/7680*(-2479+384*Zeta(3))/eps-1/3840*(-437+192*Zeta(3))/eps^2-1/160*(11+8*Zeta(3))/eps^2-1/120/eps^5+11/240/eps^4-1/4800*(-75+4*Pi^4+1000*Zeta(3))/eps+1/256/eps^2-49/480/eps^3];
Z2[6,36] := ["e123|234|45|45|5|e|", 1/2, 1/729*(2*n^2+55*n+186)*(2+n), -1/2268*(5*Pi^6-378*Zeta(3)^2)/eps+5/3*Zeta(5)/eps^2];
Z2[6,37] := ["e123|234|45|55|e5||", 1/2, 1/729*(8+n)*(22+5*n)*(2+n), -1/5*Zeta(3)/eps^2-1/10*Zeta(3)/eps^3-1/300*(Pi^4-510*Zeta(3)+600*Zeta(5))/eps-1/600*(Pi^4-450*Zeta(3))/eps^2-1/80*(75*Zeta(3)-62*Zeta(5))/eps-1/240*(225*Zeta(3)-286*Zeta(5))/eps];
Z2[6,38] := ["e123|245|45|445||e|", 1/4, 1/729*(8+n)*(22+5*n)*(2+n), -1/5*Zeta(3)/eps^2-1/10*Zeta(3)/eps^3-1/300*(Pi^4-510*Zeta(3)+600*Zeta(5))/eps-1/600*(Pi^4-450*Zeta(3))/eps^2-1/120*(225*Zeta(3)-286*Zeta(5))/eps];
Z2[6,39] := ["e123|e23|34|5|555||", 1/12, 1/243*(22+5*n)*(2+n)^2, 1/1152*(583+48*Zeta(3))/eps-1/288/eps^4-91/384/eps^2+25/576/eps^3];
Z2[6,40] := ["e123|e23|44|55|55||", 1/16, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), 1/28800*(6645+184*Pi^4-20640*Zeta(3))/eps-1/120/eps^5+7/240/eps^4+1/960*(-197+128*Zeta(3))/eps^2+11/480/eps^3];
Z2[6,41] := ["e123|e23|45|45|55||", 1/8, 1/729*(11*n^2+76*n+156)*(2+n), 1/2880*(-587+1248*Zeta(3))/eps^2-1/360/eps^5-1/28800*(-52265+32*Pi^4+48480*Zeta(3))/eps+17/720/eps^4-11/160/eps^3];
Z2[6,42] := ["e123|e24|33|5|555||", 1/6, 1/243*(22+5*n)*(2+n)^2, 1/1536*(-219+64*Zeta(3))/eps-7/960/eps^4-11/768/eps^2+1/30/eps^3];
Z2[6,43] := ["e123|e24|34|55|55||", 1/4, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/360/eps^5+1/48/eps^4+1/960*(-31+128*Zeta(3))/eps^2-1/28800*(-11215+56*Pi^4+7200*Zeta(3))/eps-77/1440/eps^3];
Z2[6,44] := ["e123|e24|35|45|55||", 1, 1/729*(7*n^2+72*n+164)*(2+n), -1/5760*(-3037+1056*Zeta(3))/eps^2-1/720/eps^5+1/57600*(-59535+64*Pi^4+31200*Zeta(3))/eps+5/288/eps^4-347/2880/eps^3];
Z2[6,45] := ["e123|e24|55|445|5||", 1/4, 1/729*(11*n^2+76*n+156)*(2+n), 1/1920*(-239+160*Zeta(3))/eps^2-1/240/eps^5+13/480/eps^4+1/11520*(10899+16*Pi^4-9312*Zeta(3))/eps-11/192/eps^3];
Z2[6,46] := ["e123|e45|334|5|55||", 1/8, 1/729*(11*n^2+76*n+156)*(2+n), 1/7200*(-245+2*Pi^4-540*Zeta(3))/eps-1/90/eps^5+1/20/eps^4-17/360/eps^3+1/240*(-19+4*Zeta(3))/eps^2];
Z2[6,47] := ["e123|e45|344|55|5||", 1/8, 1/729*(n^3+10*n^2+72*n+160)*(2+n), -1/360/eps^5+1/48/eps^4+1/960*(-31+128*Zeta(3))/eps^2-1/28800*(-11215+56*Pi^4+7200*Zeta(3))/eps-77/1440/eps^3];
Z2[6,48] := ["e123|e45|345|45|5||", 1/4, 1/729*(8+n)*(22+5*n)*(2+n), -1/6*Zeta(3)/eps^3+1/360*(Pi^4+210*Zeta(3))/eps^2-1/360*(2*Pi^4+225*Zeta(3)-240*Zeta(5))/eps];
Z2[6,49] := ["e123|e45|444|555|||", 1/72, 1/27*(2+n)^3, 5/192/eps^2-1/192/eps^3-11/384/eps];
Z2[6,50] := ["e123|e45|445|455|||", 1/8, 1/729*(7*n^2+72*n+164)*(2+n), -1/360/eps^5+1/48/eps^4-1/960*(31+32*Zeta(3))/eps^2-77/1440/eps^3-1/28800*(-11215+16*Pi^4+7200*Zeta(3))/eps];



# Here are the contributions K Rbar Gamma_4 to the renormalization constant Z_4
# expressed in terms of counterterms of the 4-pt graphs
# Z4[loop number,graph number] = [Nickel index, symmetry factor, O(n) factor, counterterm (= K Rbar)]

# 1 graph with 1 loop:
Z4[1,1] := ["ee11|ee|", 3/2, 8/9+1/9*n, 1/eps];

# 2 graphs with 2 loops:
Z4[2,1] := ["ee11|22|ee|", 3/4, 1/27*n^2+2/9*n+20/27, -1/eps^2];
Z4[2,2] := ["ee12|e22|e|", 3, 22/27+5/27*n, 1/2/eps-1/2/eps^2];

# 8 graphs with 3 loops:
Z4[3,1] := ["e112|e3|e33|e|", 3/2, 1/81*n^2+20/81*n+20/27, -1/3/eps-1/3/eps^2+1/3/eps^3];
Z4[3,2] := ["e123|e23|e3|e|", 1, 22/27+5/27*n, 2*Zeta(3)/eps];
Z4[3,3] := ["ee11|22|33|ee|", 3/8, 1/81*n^3+8/81*n^2+8/27*n+16/27, 1/eps^3];
Z4[3,4] := ["ee11|23|e33|e|", 3/2, 1/27*n^2+22/81*n+56/81, -1/2/eps^2+1/2/eps^3];
Z4[3,5] := ["ee12|223|3|ee|", 3/4, 1/27*n^2+22/81*n+56/81, 1/3/eps-2/3/eps^2+1/3/eps^3];
Z4[3,6] := ["ee12|e23|33|e|", 6, 1/81*n^2+20/81*n+20/27, 2/3/eps-1/2/eps^2+1/6/eps^3];
Z4[3,7] := ["ee12|e33|e33||", 3/2, 1/27*n^2+22/81*n+56/81, -1/3/eps-1/3/eps^2+1/3/eps^3];
Z4[3,8] := ["ee12|ee3|333||", 1/2, 1/27*(8+n)*(2+n), -3/8/eps+1/6/eps^2];

# 26 graphs with 4 loops:
Z4[4,1] := ["e112|34|e34|e4|e|", 6, 1/243*(8+n)*(22+5*n), -1/2*Zeta(3)/eps^2-1/120*(Pi^4-180*Zeta(3))/eps];
Z4[4,2] := ["e112|e2|34|e44|e|", 3/4, 11/243*n^2+76/243*n+52/81, -1/4/eps^4-1/4/eps^2+1/2/eps^3];
Z4[4,3] := ["e112|e3|e34|44|e|", 6, 7/243*n^2+8/27*n+164/243, -1/3/eps-1/8/eps^4-5/24/eps^2+1/3/eps^3];
Z4[4,4] := ["e112|e3|e44|e44||", 3/2, 1/243*n^3+14/243*n^2+76/243*n+152/243, -1/4*(-1+2*Zeta(3))/eps-1/4/eps^4+1/4/eps^2+1/4/eps^3];
Z4[4,5] := ["e123|e24|34|e4|e|", 3, 2/243*n^2+55/243*n+62/81, 5*Zeta(5)/eps];
Z4[4,6] := ["ee11|22|33|44|ee|", 3/16, 1/243*n^4+10/243*n^3+40/243*n^2+80/243*n+112/243, -1/eps^4];
Z4[4,7] := ["ee11|22|34|e44|e|", 3/4, 1/81*n^3+8/81*n^2+80/243*n+136/243, -1/2/eps^4+1/2/eps^3];
Z4[4,8] := ["ee11|23|334|4|ee|", 3/4, 1/81*n^3+8/81*n^2+80/243*n+136/243, -1/3/eps^4-1/3/eps^2+2/3/eps^3];
Z4[4,9] := ["ee11|23|e34|44|e|", 3, 1/243*n^3+14/243*n^2+76/243*n+152/243, -1/6/eps^4-2/3/eps^2+1/2/eps^3];
Z4[4,10] := ["ee11|23|e44|e44||", 3/4, 1/243*n^3+2/27*n^2+80/243*n+16/27, -1/3/eps^4+1/3/eps^2+1/3/eps^3];
Z4[4,11] := ["ee11|23|ee4|444||", 1/2, 1/81*(n^2+6*n+20)*(2+n), 3/8/eps^2-1/6/eps^3];
Z4[4,12] := ["ee12|223|4|e44|e|", 3/2, 11/243*n^2+76/243*n+52/81, -1/4/eps-5/24/eps^4+1/24/eps^2+5/12/eps^3];
Z4[4,13] := ["ee12|233|34|4|ee|", 3/2, 1/243*n^3+14/243*n^2+76/243*n+152/243, -1/12*(-11+6*Zeta(3))/eps-1/12/eps^4-13/12/eps^2+5/12/eps^3];
Z4[4,14] := ["ee12|233|44|e4|e|", 3/2, 1/243*n^3+10/243*n^2+8/27*n+160/243, 1/12*(-5+6*Zeta(3))/eps-1/12/eps^4-1/12/eps^2+1/4/eps^3];
Z4[4,15] := ["ee12|234|34|e4|e|", 3, 1/243*(8+n)*(22+5*n), -3/2*Zeta(3)/eps^2+1/120*(Pi^4+180*Zeta(3))/eps];
Z4[4,16] := ["ee12|334|334||ee|", 3/8, 1/243*n^3+2/27*n^2+80/243*n+16/27, -1/6/eps^4+(-1+Zeta(3))/eps+1/3/eps^2+1/3/eps^3];
Z4[4,17] := ["ee12|334|344|e|e|", 3/2, 7/243*n^2+8/27*n+164/243, -5/12/eps-1/12/eps^4-1/12/eps^2+1/4/eps^3];
Z4[4,18] := ["ee12|e23|34|44|e|", 6, 7/243*n^2+8/27*n+164/243, 5/4/eps-1/24/eps^4-19/24/eps^2+1/4/eps^3];
Z4[4,19] := ["ee12|e23|44|e44||", 3, 1/243*n^3+14/243*n^2+76/243*n+152/243, 1/12*(-5+6*Zeta(3))/eps-1/12/eps^4-1/12/eps^2+1/4/eps^3];
Z4[4,20] := ["ee12|e23|e4|444||", 1, 1/81*(22+5*n)*(2+n), -121/192/eps+11/32/eps^2-1/16/eps^3];
Z4[4,21] := ["ee12|e33|344|4|e|", 3, 11/243*n^2+76/243*n+52/81, -1/3/eps-1/8/eps^4-5/24/eps^2+1/3/eps^3];
Z4[4,22] := ["ee12|e33|444|e4||", 1, 1/81*(22+5*n)*(2+n), 37/192/eps+5/32/eps^2-5/48/eps^3];
Z4[4,23] := ["ee12|e33|e44|44||", 3/4, 1/81*n^3+8/81*n^2+80/243*n+136/243, -1/4*(-1+2*Zeta(3))/eps-1/4/eps^4+1/4/eps^2+1/4/eps^3];
Z4[4,24] := ["ee12|e34|334|4|e|", 6, 7/243*n^2+8/27*n+164/243, -1/4*(-5+4*Zeta(3))/eps-1/24/eps^4-19/24/eps^2+1/4/eps^3];
Z4[4,25] := ["ee12|e34|e34|44||", 3/2, 11/243*n^2+76/243*n+52/81, 1/2*(-1+2*Zeta(3))/eps-1/12/eps^4-5/12/eps^2+1/3/eps^3];
Z4[4,26] := ["ee12|ee3|344|44||", 3/4, 1/243*(8+n)^2*(2+n), -7/24/eps+1/4/eps^2-1/12/eps^3];

# 124 graphs with 5 loops:
Z4[5,1] := ["e112|23|45|e45|e5|e|", 6, 1/729*(22+5*n)^2, 1/600*(Pi^4-420*Zeta(3))/eps^2+1/10*Zeta(3)/eps^3-1/600*(7*Pi^4-1860*Zeta(3)-420*Zeta(5))/eps];
Z4[5,2] := ["e112|23|e4|455|e5|e|", 3, 1/729*n^3+4/81*n^2+244/729*n+448/729, 4/15/eps+1/20/eps^5-1/5/eps^4-2/15/eps^2+17/60/eps^3];
Z4[5,3] := ["e112|23|e4|e45|55|e|", 3, 1/729*n^3+4/81*n^2+244/729*n+448/729, 4/15/eps+1/20/eps^5-1/5/eps^4-2/15/eps^2+17/60/eps^3];
Z4[5,4] := ["e112|23|e4|e55|e55||", 3, 5/729*n^3+56/729*n^2+28/81*n+416/729, 1/10/eps^5+1/20*(3+2*Zeta(3))/eps^2-1/4/eps^4+1/600*(180+Pi^4-300*Zeta(3))/eps+1/10/eps^3];
Z4[5,5] := ["e112|33|e44|e5|55|e|", 3/8, 1/729*n^4+4/243*n^3+76/729*n^2+256/729*n+128/243, 1/150*(-30+Pi^4-60*Zeta(3))/eps+1/5/eps^5-1/5/eps^4-1/5/eps^3+1/5*(-1+2*Zeta(3))/eps^2];
Z4[5,6] := ["e112|33|e45|45|e5|e|", 3, 1/729*(22+5*n)*(n^2+6*n+20), -1/100*(Pi^4-20*Zeta(3)-140*Zeta(5))/eps+1/5*Zeta(3)/eps^3+1/300*(Pi^4-180*Zeta(3))/eps^2];
Z4[5,7] := ["e112|34|345|e5|e5|e|", 6, 19/729*n^2+206/729*n+56/81, -1/378*(Pi^6-1890*Zeta(5)+378*Zeta(3)^2)/eps-Zeta(5)/eps^2];
Z4[5,8] := ["e112|34|e34|e5|55|e|", 3, 1/729*n^3+32/729*n^2+224/729*n+472/729, 1/5*Zeta(3)/eps^3-1/100*(Pi^4-20*Zeta(3)+160*Zeta(5))/eps+1/300*(Pi^4-180*Zeta(3))/eps^2];
Z4[5,9] := ["e112|34|e35|45|e5|e|", 12, 1/729*n^3+26/729*n^2+70/243*n+164/243, -1/1890*(5*Pi^6-9450*Zeta(5)-378*Zeta(3)^2)/eps-Zeta(5)/eps^2];
Z4[5,10] := ["e112|34|e35|e4|55|e|", 3, 1/243*n^3+38/729*n^2+224/729*n+464/729, 1/5*Zeta(3)/eps^3+1/300*(Pi^4-180*Zeta(3))/eps^2-1/100*(Pi^4-20*Zeta(3)+60*Zeta(5))/eps];
Z4[5,11] := ["e112|34|e35|e5|e55||", 6, 1/729*n^3+32/729*n^2+224/729*n+472/729, 1/5*Zeta(3)/eps^3+1/300*(Pi^4-180*Zeta(3))/eps^2-1/100*(Pi^4-20*Zeta(3)+60*Zeta(5))/eps];
Z4[5,12] := ["e112|34|e55|e45|e5||", 3/2, 1/243*n^3+38/729*n^2+224/729*n+464/729, -1/100*(Pi^4-20*Zeta(3)-140*Zeta(5))/eps+1/5*Zeta(3)/eps^3+1/300*(Pi^4-180*Zeta(3))/eps^2];
Z4[5,13] := ["e112|e2|33|45|e55|e|", 3/8, 1/81*n^3+76/729*n^2+260/729*n+128/243, 1/4/eps^5-1/2/eps^4+1/4/eps^3];
Z4[5,14] := ["e112|e2|34|e45|55|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, 1/12/eps^5-1/3/eps^4-1/3/eps^2+7/12/eps^3];
Z4[5,15] := ["e112|e2|34|e55|e55||", 3/4, 5/729*n^3+64/729*n^2+260/729*n+400/729, 1/6/eps^5-1/3/eps^4+1/6/eps^2];
Z4[5,16] := ["e112|e3|334|5|e55|e|", 3/4, 1/729*n^3+44/729*n^2+28/81*n+16/27, 4/15/eps+2/15/eps^5-4/15/eps^4+3/10/eps^2-1/6/eps^3];
Z4[5,17] := ["e112|e3|344|55|e5|e|", 3/2, 1/243*n^3+14/243*n^2+244/729*n+440/729, -1/60*(-19+6*Zeta(3))/eps^2-1/600*(Pi^4+60*Zeta(3))/eps+1/15/eps^5-11/60/eps^4];
Z4[5,18] := ["e112|e3|345|45|e5|e|", 3, 1/729*(22+5*n)^2, 1/600*(Pi^4-780*Zeta(3)-420*Zeta(5))/eps+9/10*Zeta(3)/eps^3-1/600*(Pi^4+540*Zeta(3))/eps^2];
Z4[5,19] := ["e112|e3|445|455|e|e|", 3/2, 1/729*n^3+4/81*n^2+244/729*n+448/729, 1/15/eps^5-11/60/eps^4+19/60/eps^2];
Z4[5,20] := ["e112|e3|e34|45|55|e|", 6, 1/729*n^3+4/81*n^2+244/729*n+448/729, -14/15/eps+1/30/eps^5-11/60/eps^4-19/60/eps^2+7/15/eps^3];
Z4[5,21] := ["e112|e3|e34|55|e55||", 3, 5/729*n^3+56/729*n^2+28/81*n+416/729, -1/60*(-19+6*Zeta(3))/eps^2-1/600*(Pi^4+60*Zeta(3))/eps+1/15/eps^5-11/60/eps^4];
Z4[5,22] := ["e112|e3|e34|e5|555||", 1, 1/243*(n^2+20*n+60)*(2+n), 151/384/eps+11/240/eps^4+197/960/eps^2-103/480/eps^3];
Z4[5,23] := ["e112|e3|e44|455|5|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, 1/10/eps^5+1/20*(3+2*Zeta(3))/eps^2-1/4/eps^4+1/600*(180+Pi^4-300*Zeta(3))/eps+1/10/eps^3];
Z4[5,24] := ["e112|e3|e44|555|e5||", 1/2, 1/243*(n^2+20*n+60)*(2+n), 3/40/eps^4-53/480/eps^2+1/960*(-151+192*Zeta(3))/eps-23/240/eps^3];
Z4[5,25] := ["e112|e3|e44|e55|55||", 3/4, 1/729*n^4+16/729*n^3+88/729*n^2+256/729*n+368/729, 1/150*(-30+Pi^4-60*Zeta(3))/eps+1/5/eps^5-1/5/eps^4-1/5/eps^3+1/5*(-1+2*Zeta(3))/eps^2];
Z4[5,26] := ["e112|e3|e45|445|5|e|", 6, 1/729*n^3+4/81*n^2+244/729*n+448/729, 1/300*(-280+Pi^4-60*Zeta(3))/eps+1/30/eps^5-11/60/eps^4+1/60*(-19+12*Zeta(3))/eps^2+7/15/eps^3];
Z4[5,27] := ["e112|e3|e45|e45|55||", 3/2, 1/243*n^3+50/729*n^2+28/81*n+424/729, 1/15/eps^5-1/4/eps^4-1/600*(-580+Pi^4+300*Zeta(3))/eps+4/15/eps^3-1/60*(-5+6*Zeta(3))/eps^2];
Z4[5,28] := ["e123|e23|45|45|e5|e|", 3/2, 1/243*(8+n)*(22+5*n), 36/5*Zeta(3)^2/eps];
Z4[5,29] := ["e123|e23|e4|e5|555||", 1, 1/81*(22+5*n)*(2+n), 1/5*Zeta(3)/eps^2+1/300*(Pi^4-405*Zeta(3))/eps];
Z4[5,30] := ["e123|e24|35|45|e5|e|", 12, 14/729*n^2+7/27*n+526/729, 441/40*Zeta(7)/eps];
Z4[5,31] := ["e123|e24|55|e45|e5||", 3, 1/729*n^3+26/729*n^2+70/243*n+164/243, -1/1890*(5*Pi^6-9450*Zeta(5)+4158*Zeta(3)^2)/eps-Zeta(5)/eps^2];
Z4[5,32] := ["e123|e24|e5|e45|55||", 6, 1/729*(22+5*n)^2, 1/600*(Pi^4-420*Zeta(3))/eps^2+1/10*Zeta(3)/eps^3-1/600*(7*Pi^4-1860*Zeta(3)+1380*Zeta(5))/eps];
Z4[5,33] := ["e123|e45|e45|445||e|", 3/2, 19/729*n^2+206/729*n+56/81, -Zeta(5)/eps^2-1/1890*(5*Pi^6-9450*Zeta(5)+6426*Zeta(3)^2)/eps];
Z4[5,34] := ["e123|e45|e45|e45|5||", 2, 1/243*(8+n)*(22+5*n), 36/5*Zeta(3)^2/eps];
Z4[5,35] := ["ee11|22|33|44|55|ee|", 3/32, 1/729*n^5+4/243*n^4+20/243*n^3+160/729*n^2+80/243*n+256/729, 1/eps^5];
Z4[5,36] := ["ee11|22|33|45|e55|e|", 3/8, 1/243*n^4+10/243*n^3+40/243*n^2+256/729*n+320/729, 1/2/eps^5-1/2/eps^4];
Z4[5,37] := ["ee11|22|34|445|5|ee|", 3/8, 1/243*n^4+10/243*n^3+40/243*n^2+256/729*n+320/729, 1/3/eps^5-2/3/eps^4+1/3/eps^3];
Z4[5,38] := ["ee11|22|34|e45|55|e|", 3/2, 1/729*n^4+16/729*n^3+88/729*n^2+256/729*n+368/729, 1/6/eps^5-1/2/eps^4+2/3/eps^3];
Z4[5,39] := ["ee11|22|34|e55|e55||", 3/8, 1/729*n^4+16/729*n^3+32/243*n^2+88/243*n+352/729, 1/3/eps^5-1/3/eps^4-1/3/eps^3];
Z4[5,40] := ["ee11|22|34|ee5|555||", 1/4, 1/243*(n^3+8*n^2+24*n+48)*(2+n), 1/6/eps^4-3/8/eps^3];
Z4[5,41] := ["ee11|23|334|4|55|ee|", 3/16, 1/243*n^4+10/243*n^3+40/243*n^2+256/729*n+320/729, 1/3/eps^5-2/3/eps^4+1/3/eps^3];
Z4[5,42] := ["ee11|23|334|5|e55|e|", 3/4, 1/81*n^3+76/729*n^2+260/729*n+128/243, 5/24/eps^5-5/12/eps^4+1/4/eps^2-1/24/eps^3];
Z4[5,43] := ["ee11|23|344|45|5|ee|", 3/2, 1/729*n^4+16/729*n^3+88/729*n^2+256/729*n+368/729, 1/12/eps^5-5/12/eps^4+1/12*(-11+6*Zeta(3))/eps^2+13/12/eps^3];
Z4[5,44] := ["ee11|23|344|55|e5|e|", 3/4, 1/729*n^4+4/243*n^3+68/729*n^2+248/729*n+400/729, 1/12/eps^5-1/4/eps^4+1/12/eps^3-1/12*(-5+6*Zeta(3))/eps^2];
Z4[5,45] := ["ee11|23|345|45|e5|e|", 3/2, 1/729*(22+5*n)*(n^2+6*n+20), 3/2*Zeta(3)/eps^3-1/120*(Pi^4+180*Zeta(3))/eps^2];
Z4[5,46] := ["ee11|23|444|455||ee|", 1/8, 1/243*(n^3+8*n^2+24*n+48)*(2+n), 1/6/eps^4-3/8/eps^3];
Z4[5,47] := ["ee11|23|445|445||ee|", 3/8, 1/729*n^4+16/729*n^3+32/243*n^2+88/243*n+352/729, -(-1+Zeta(3))/eps^2+1/6/eps^5-1/3/eps^4-1/3/eps^3];
Z4[5,48] := ["ee11|23|445|455|e|e|", 3/4, 5/729*n^3+56/729*n^2+28/81*n+416/729, 1/12/eps^5-1/4/eps^4+5/12/eps^2+1/12/eps^3];
Z4[5,49] := ["ee11|23|e34|45|55|e|", 3, 5/729*n^3+56/729*n^2+28/81*n+416/729, 1/24/eps^5-1/4/eps^4-5/4/eps^2+19/24/eps^3];
Z4[5,50] := ["ee11|23|e34|55|e55||", 3/2, 1/729*n^4+4/243*n^3+76/729*n^2+256/729*n+128/243, 1/12/eps^5-1/4/eps^4+1/12/eps^3-1/12*(-5+6*Zeta(3))/eps^2];
Z4[5,51] := ["ee11|23|e34|e5|555||", 1/2, 1/243*(2+n)*(3*n^2+22*n+56), 1/16/eps^4+121/192/eps^2-11/32/eps^3];
Z4[5,52] := ["ee11|23|e44|455|5|e|", 3/2, 5/729*n^3+64/729*n^2+260/729*n+400/729, 1/8/eps^5-1/3/eps^4+1/3/eps^2+5/24/eps^3];
Z4[5,53] := ["ee11|23|e44|555|e5||", 1/2, 1/243*(2+n)*(3*n^2+22*n+56), 5/48/eps^4-37/192/eps^2-5/32/eps^3];
Z4[5,54] := ["ee11|23|e44|e55|55||", 3/8, 1/729*n^4+16/729*n^3+32/243*n^2+88/243*n+352/729, 1/4/eps^5-1/4/eps^4-1/4/eps^3+1/4*(-1+2*Zeta(3))/eps^2];
Z4[5,55] := ["ee11|23|e45|445|5|e|", 3, 5/729*n^3+56/729*n^2+28/81*n+416/729, 1/4*(-5+4*Zeta(3))/eps^2+1/24/eps^5-1/4/eps^4+19/24/eps^3];
Z4[5,56] := ["ee11|23|e45|e45|55||", 3/4, 5/729*n^3+64/729*n^2+260/729*n+400/729, 1/12/eps^5-1/3/eps^4+5/12/eps^3-1/2*(-1+2*Zeta(3))/eps^2];
Z4[5,57] := ["ee11|23|ee4|455|55||", 3/4, 1/729*(8+n)*(n^2+6*n+20)*(2+n), 1/12/eps^4+7/24/eps^2-1/4/eps^3];
Z4[5,58] := ["ee12|223|3|45|e55|e|", 3/4, 1/81*n^3+76/729*n^2+260/729*n+128/243, 1/6/eps^5-1/2/eps^4-1/6/eps^2+1/2/eps^3];
Z4[5,59] := ["ee12|223|4|445|5|ee|", 3/8, 1/81*n^3+76/729*n^2+260/729*n+128/243, -1/15/eps+2/15/eps^5-2/5/eps^4+4/15/eps^2+1/5/eps^3];
Z4[5,60] := ["ee12|223|4|e45|55|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, -8/15/eps+3/40/eps^5-17/60/eps^4+7/60/eps^2+43/120/eps^3];
Z4[5,61] := ["ee12|223|4|e55|e55||", 3/4, 5/729*n^3+64/729*n^2+260/729*n+400/729, -1/600*(-100+Pi^4+180*Zeta(3))/eps+3/20/eps^5-3/10/eps^4-1/60/eps^3+1/30*(-1+12*Zeta(3))/eps^2];
Z4[5,62] := ["ee12|223|4|ee5|555||", 1/2, 1/243*(2+n)*(3*n^2+22*n+56), 157/640/eps+1/15/eps^4-11/240/eps^2-7/40/eps^3];
Z4[5,63] := ["ee12|233|34|5|e55|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, 1/600*(-220+Pi^4-60*Zeta(3))/eps+7/120/eps^5-4/15/eps^4+1/30/eps^2*(-2+3*Zeta(3))+61/120/eps^3];
Z4[5,64] := ["ee12|233|44|45|5|ee|", 3/8, 1/729*n^4+4/243*n^3+68/729*n^2+248/729*n+400/729, 1/150*(Pi^4-80)/eps+1/30/eps^5-1/6/eps^4+7/30/eps^3-3/10*(-1+2*Zeta(3))/eps^2];
Z4[5,65] := ["ee12|233|44|e5|55|e|", 3/2, 1/729*n^4+4/243*n^3+68/729*n^2+248/729*n+400/729, -1/150*(-45+Pi^4-30*Zeta(3))/eps+1/20/eps^5-3/20/eps^4+1/20/eps^3+1/20*(1+2*Zeta(3))/eps^2];
Z4[5,66] := ["ee12|233|45|44|5|ee|", 3/4, 1/729*n^4+4/243*n^3+76/729*n^2+256/729*n+128/243, 1/150*(Pi^4-80)/eps+1/30/eps^5-1/6/eps^4+7/30/eps^3-3/10*(-1+2*Zeta(3))/eps^2];
Z4[5,67] := ["ee12|233|45|45|e5|e|", 3, 1/243*n^3+38/729*n^2+224/729*n+464/729, 1/200*(Pi^4-300*Zeta(3))/eps^2+3/10*Zeta(3)/eps^3+1/5*(8*Zeta(3)-7*Zeta(5))/eps];
Z4[5,68] := ["ee12|233|45|e4|55|e|", 3, 1/243*n^3+14/243*n^2+244/729*n+440/729, -1/600/eps*(400+Pi^4-420*Zeta(3))-1/30*(1+3*Zeta(3))/eps^2+1/40/eps^5-2/15/eps^4+11/40/eps^3];
Z4[5,69] := ["ee12|234|34|45|5|ee|", 3/4, 1/729*(22+5*n)*(n^2+6*n+20), 6/5*Zeta(3)/eps^3+1/100*(Pi^4+140*Zeta(3)-160*Zeta(5))/eps-1/75*(Pi^4+180*Zeta(3))/eps^2];
Z4[5,70] := ["ee12|234|34|e5|55|e|", 3, 1/243*n^3+38/729*n^2+224/729*n+464/729, 1/200*(Pi^4-300*Zeta(3))/eps^2+3/10*Zeta(3)/eps^3+8/5*(Zeta(3)+Zeta(5))/eps];
Z4[5,71] := ["ee12|234|35|44|5|ee|", 3, 5/729*n^3+56/729*n^2+28/81*n+416/729, 9/20*(-5+2*Zeta(3))/eps^2+1/60/eps^5-3/20/eps^4-1/600*(-1460+Pi^4+900*Zeta(3))/eps+3/4/eps^3];
Z4[5,72] := ["ee12|234|35|45|e5|e|", 6, 1/729*n^3+26/729*n^2+70/243*n+164/243, 1/1890*(5*Pi^6+5670*Zeta(5)-378*Zeta(3)^2)/eps-4*Zeta(5)/eps^2];
Z4[5,73] := ["ee12|234|35|e4|55|e|", 6, 1/729*n^3+32/729*n^2+224/729*n+472/729, 1/200*(Pi^4-300*Zeta(3))/eps^2+3/10*Zeta(3)/eps^3+1/5*(8*Zeta(3)+3*Zeta(5))/eps];
Z4[5,74] := ["ee12|234|35|ee|555||", 1/4, 1/243*(2+n)*(3*n^2+22*n+56), -215/192/eps+1/30/eps^4+25/24/eps^2-7/24/eps^3];
Z4[5,75] := ["ee12|333|345||e55|e|", 1/2, 1/243*(2+n)*(3*n^2+22*n+56), 1/12/eps^4+3/16/eps^2-13/48/eps^3];
Z4[5,76] := ["ee12|333|444|5|5|ee|", 1/24, 1/81*(8+n)*(2+n)^2, -5/192/eps-3/40/eps^2+1/30/eps^3];
Z4[5,77] := ["ee12|333|445|5|e5|e|", 1, 1/243*(n^2+20*n+60)*(2+n), -11/384/eps+3/80/eps^4+33/320/eps^2-11/96/eps^3];
Z4[5,78] := ["ee12|334|335||e55|e|", 3/4, 5/729*n^3+64/729*n^2+260/729*n+400/729, 1/5*(1+Zeta(3))/eps^2-1/600*(-440+3*Pi^4-60*Zeta(3))/eps+7/60/eps^5-7/30/eps^4-11/60/eps^3];
Z4[5,79] := ["ee12|334|344|5|5|ee|", 3/8, 5/729*n^3+56/729*n^2+28/81*n+416/729, 1/300*(-160+Pi^4+60*Zeta(3))/eps+1/30/eps^5+1/10*(3+2*Zeta(3))/eps^2-1/6/eps^4+7/30/eps^3];
Z4[5,80] := ["ee12|334|345|5|e5|e|", 6, 1/729*n^3+32/729*n^2+224/729*n+472/729, 1/200*(Pi^4-300*Zeta(3))/eps^2+3/10*Zeta(3)/eps^3+4/5*(2*Zeta(3)-3*Zeta(5))/eps];
Z4[5,81] := ["ee12|334|345|e|55|e|", 3, 1/729*n^3+4/81*n^2+244/729*n+448/729, -2/3/eps+1/40/eps^5-2/15/eps^4-1/30/eps^2+11/40/eps^3];
Z4[5,82] := ["ee12|334|355|4|e5|e|", 3, 1/243*n^3+14/243*n^2+244/729*n+440/729, 1/30*(-1+3*Zeta(3))/eps^2+1/40/eps^5-2/15/eps^4+1/600*(-400+Pi^4-180*Zeta(3))/eps+11/40/eps^3];
Z4[5,83] := ["ee12|334|355|5|ee5||", 3/4, 5/729*n^3+64/729*n^2+260/729*n+400/729, 1/20/eps^5-13/60/eps^4-1/600*(840+Pi^4-660*Zeta(3))/eps+17/60/eps^3-1/60*(-29+6*Zeta(3))/eps^2];
Z4[5,84] := ["ee12|334|355|e|e55||", 3/2, 5/729*n^3+56/729*n^2+28/81*n+416/729, -1/300*(-90+Pi^4+120*Zeta(3))/eps+1/20*(1+6*Zeta(3))/eps^2+1/20/eps^5-3/20/eps^4+1/20/eps^3];
Z4[5,85] := ["ee12|334|455|55|ee||", 3/16, 1/729*n^4+16/729*n^3+32/243*n^2+88/243*n+352/729, -1/150*(-105+2*Pi^4-90*Zeta(3))/eps+1/5*(1+Zeta(3))/eps^2+1/10/eps^5-1/5/eps^4-1/5/eps^3];
Z4[5,86] := ["ee12|334|455|e4|5|e|", 3/2, 1/729*n^3+44/729*n^2+28/81*n+16/27, 4/15/eps+1/20/eps^5-1/5/eps^4-2/15/eps^2+17/60/eps^3];
Z4[5,87] := ["ee12|334|455|e5|e5||", 3, 1/729*n^3+4/81*n^2+244/729*n+448/729, 1/30*(-1+6*Zeta(3))/eps^2+1/40/eps^5-2/15/eps^4+11/40/eps^3+1/300*(-200+Pi^4+60*Zeta(3))/eps];
Z4[5,88] := ["ee12|345|345|e4|5|e|", 3, 19/729*n^2+206/729*n+56/81, 1/1890*(5*Pi^6+5670*Zeta(5)-2646*Zeta(3)^2)/eps-4*Zeta(5)/eps^2];
Z4[5,89] := ["ee12|345|345|ee|55||", 3/8, 5/729*n^3+64/729*n^2+260/729*n+400/729, 1/300*(-1010+Pi^4+840*Zeta(3))/eps+1/30/eps^5-1/5/eps^4+2/5/eps^3-1/15*(-13+27*Zeta(3))/eps^2];
Z4[5,90] := ["ee12|e23|34|45|55|e|", 6, 1/729*n^3+4/81*n^2+244/729*n+448/729, 14/5/eps+1/120/eps^5-1/12/eps^4-19/12/eps^2+11/24/eps^3];
Z4[5,91] := ["ee12|e23|34|55|e55||", 3, 5/729*n^3+56/729*n^2+28/81*n+416/729, -1/15*(1+6*Zeta(3))/eps^2+1/60/eps^5-1/10/eps^4+13/60/eps^3+1/600*(-120+Pi^4+540*Zeta(3))/eps];
Z4[5,92] := ["ee12|e23|34|e5|555||", 2, 1/243*(n^2+20*n+60)*(2+n), -2387/1920/eps+1/60/eps^4+41/60/eps^2-13/80/eps^3];
Z4[5,93] := ["ee12|e23|44|455|5|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, -1/600/eps*(400+Pi^4-420*Zeta(3))-1/30*(1+3*Zeta(3))/eps^2+1/40/eps^5-2/15/eps^4+11/40/eps^3];
Z4[5,94] := ["ee12|e23|44|555|e5||", 1, 1/243*(n^2+20*n+60)*(2+n), 7/240/eps^4+37/960/eps^2-19/160/eps^3-1/320*(-103+64*Zeta(3))/eps];
Z4[5,95] := ["ee12|e23|44|e55|55||", 3/2, 1/729*n^4+16/729*n^3+88/729*n^2+256/729*n+368/729, -1/150*(-45+Pi^4-30*Zeta(3))/eps+1/20/eps^5-3/20/eps^4+1/20/eps^3+1/20*(1+2*Zeta(3))/eps^2];
Z4[5,96] := ["ee12|e23|45|445|5|e|", 6, 1/729*n^3+4/81*n^2+244/729*n+448/729, 1/60*(-95+48*Zeta(3))/eps^2+1/120/eps^5-1/12/eps^4+11/24/eps^3-1/300*(-840+Pi^4+420*Zeta(3))/eps];
Z4[5,97] := ["ee12|e23|45|e45|55||", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, 1/60/eps^5-7/60/eps^4+1/600*(-1080+Pi^4+1380*Zeta(3))/eps+19/60/eps^3-1/60*(-7+54*Zeta(3))/eps^2];
Z4[5,98] := ["ee12|e23|e4|455|55||", 3/2, 1/729*(8+n)*(22+5*n)*(2+n), -1/960*(841+96*Zeta(3))/eps+1/40/eps^4+49/96/eps^2-13/80/eps^3];
Z4[5,99] := ["ee12|e33|344|5|55|e|", 3/2, 5/729*n^3+64/729*n^2+260/729*n+400/729, -1/60*(-19+6*Zeta(3))/eps^2-1/600*(Pi^4+60*Zeta(3))/eps+1/15/eps^5-11/60/eps^4];
Z4[5,100] := ["ee12|e33|345|4|55|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, -14/15/eps+1/30/eps^5-11/60/eps^4-19/60/eps^2+7/15/eps^3];
Z4[5,101] := ["ee12|e33|444|55|5|e|", 1/2, 1/243*(2+n)*(3*n^2+22*n+56), 3/40/eps^4-53/480/eps^2+1/960*(-151+192*Zeta(3))/eps-23/240/eps^3];
Z4[5,102] := ["ee12|e33|445|45|5|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, 1/300*(-280+Pi^4-60*Zeta(3))/eps+1/30/eps^5-11/60/eps^4+1/60*(-19+12*Zeta(3))/eps^2+7/15/eps^3];
Z4[5,103] := ["ee12|e33|445|55|e5||", 3/2, 1/81*n^3+76/729*n^2+260/729*n+128/243, 1/10/eps^5+1/20*(3+2*Zeta(3))/eps^2-1/4/eps^4+1/600*(180+Pi^4-300*Zeta(3))/eps+1/10/eps^3];
Z4[5,104] := ["ee12|e33|445|e5|55||", 3/2, 1/729*(8+n)*(22+5*n)*(2+n), 7/120/eps^4+1/960*(293+96*Zeta(3))/eps+1/160/eps^2-11/80/eps^3];
Z4[5,105] := ["ee12|e33|e34|5|555||", 1, 1/243*(2+n)*(3*n^2+22*n+56), 151/384/eps+11/240/eps^4+197/960/eps^2-103/480/eps^3];
Z4[5,106] := ["ee12|e33|e44|55|55||", 3/8, 1/243*n^4+10/243*n^3+40/243*n^2+256/729*n+320/729, 1/150*(-30+Pi^4-60*Zeta(3))/eps+1/5/eps^5-1/5/eps^4-1/5/eps^3+1/5*(-1+2*Zeta(3))/eps^2];
Z4[5,107] := ["ee12|e33|e45|45|55||", 3/2, 1/81*n^3+76/729*n^2+260/729*n+128/243, 1/15/eps^5-1/4/eps^4-1/600*(-580+Pi^4+300*Zeta(3))/eps+4/15/eps^3-1/60*(-5+6*Zeta(3))/eps^2];
Z4[5,108] := ["ee12|e34|334|5|55|e|", 3, 1/729*n^3+4/81*n^2+244/729*n+448/729, 1/15*(-1+3*Zeta(3))/eps^2+1/60/eps^5-1/10/eps^4+1/300*(-60+Pi^4-180*Zeta(3))/eps+13/60/eps^3];
Z4[5,109] := ["ee12|e34|335|4|55|e|", 3, 1/243*n^3+14/243*n^2+244/729*n+440/729, -1/15*(1+3*Zeta(3))/eps^2+1/200*(-40+Pi^4-180*Zeta(3))/eps+1/60/eps^5-1/10/eps^4+13/60/eps^3];
Z4[5,110] := ["ee12|e34|335|5|e55||", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, 1/30*(-1+3*Zeta(3))/eps^2+1/40/eps^5-2/15/eps^4+1/600*(-400+Pi^4-180*Zeta(3))/eps+11/40/eps^3];
Z4[5,111] := ["ee12|e34|335|e|555||", 1, 1/243*(n^2+20*n+60)*(2+n), 103/320/eps+7/240/eps^4+37/960/eps^2-19/160/eps^3];
Z4[5,112] := ["ee12|e34|345|45|5|e|", 6, 1/729*(22+5*n)^2, 3/5*Zeta(3)/eps^3+1/600/eps*(7*Pi^4+1500*Zeta(3)-1380*Zeta(5))-1/150*(Pi^4+270*Zeta(3))/eps^2];
Z4[5,113] := ["ee12|e34|345|e5|55||", 6, 1/729*n^3+4/81*n^2+244/729*n+448/729, -2/5*(-7+4*Zeta(3))/eps+1/120/eps^5-1/12/eps^4+1/12*(-19+12*Zeta(3))/eps^2+11/24/eps^3];
Z4[5,114] := ["ee12|e34|355|44|5|e|", 3, 1/729*n^3+44/729*n^2+28/81*n+16/27, -1/300*(100+Pi^4-240*Zeta(3))/eps+1/24/eps^5-1/15*(-5+3*Zeta(3))/eps^2-1/6/eps^4+1/8/eps^3];
Z4[5,115] := ["ee12|e34|355|45|e5||", 6, 1/729*n^3+4/81*n^2+244/729*n+448/729, 1/300*(840+Pi^4-780*Zeta(3))/eps+1/120/eps^5-1/12/eps^4+1/60*(-95+12*Zeta(3))/eps^2+11/24/eps^3];
Z4[5,116] := ["ee12|e34|355|e4|55||", 3, 5/729*n^3+56/729*n^2+28/81*n+416/729, 1/120*(-24+Pi^4-36*Zeta(3))/eps+1/60/eps^5-1/10/eps^4-1/15/eps^2+13/60/eps^3];
Z4[5,117] := ["ee12|e34|555|e44|5||", 1, 1/243*(n^2+20*n+60)*(2+n), -11/384/eps+3/80/eps^4+33/320/eps^2-11/96/eps^3];
Z4[5,118] := ["ee12|e34|e34|55|55||", 3/4, 5/729*n^3+64/729*n^2+260/729*n+400/729, -1/300/eps*(850+Pi^4-840*Zeta(3))-6/5*(-1+Zeta(3))/eps^2+1/30/eps^5-2/15/eps^4-1/30/eps^3];
Z4[5,119] := ["ee12|e34|e35|45|55||", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, 1/60/eps^5-1/600*(260+3*Pi^4-540*Zeta(3))/eps-2/15/eps^4+11/20/eps^3+1/30*(-29+6*Zeta(3))/eps^2];
Z4[5,120] := ["ee12|ee3|334|5|555||", 1/4, 1/81*(8+n)*(2+n)^2, 857/1920/eps-13/80/eps^2+1/60/eps^3];
Z4[5,121] := ["ee12|ee3|344|55|55||", 3/8, 1/729*(8+n)*(n^2+6*n+20)*(2+n), -3/320*(-27+16*Zeta(3))/eps+1/20/eps^4+1/20/eps^2-3/20/eps^3];
Z4[5,122] := ["ee12|ee3|345|45|55||", 3/4, 1/729*(8+n)*(22+5*n)*(2+n), -1/960*(193+384*Zeta(3))/eps+1/60/eps^4+19/60/eps^2-7/60/eps^3];
Z4[5,123] := ["ee12|ee3|444|555|5||", 1/12, 1/81*(8+n)*(2+n)^2, -5/192/eps-3/40/eps^2+1/30/eps^3];
Z4[5,124] := ["ee12|ee3|445|455|5||", 3/4, 1/729*(8+n)*(22+5*n)*(2+n), 1/30/eps^4+8/15/eps^2-1/6/eps^3+1/120*(-125+48*Zeta(3))/eps];

# 627 graphs with 6 loops:
Z4[6,1] := ["e112|23|34|56|e56|e6|e|", 6, 1/2187*(22+5*n)*(n^2+20*n+60), -1/60*Zeta(3)/eps^4-1/3600*(Pi^4-720*Zeta(3))/eps^3-1/37800*(903*Pi^4+10*Pi^6-257040*Zeta(3)-52920*Zeta(5)+1890*Zeta(3)^2)/eps+1/300*(Pi^4-430*Zeta(3)-35*Zeta(5))/eps^2];
Z4[6,2] := ["e112|23|34|e5|e66|e66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, -1/3600*(-1190+Pi^4-600*Zeta(3))/eps^2+13/90/eps^5-13/40/eps^4+1/360*(442+Pi^4-396*Zeta(3)-42*Zeta(5))/eps-1/36/eps^6-1/60*(-9+Zeta(3))/eps^3];
Z4[6,3] := ["e112|23|44|e55|e6|66|e|", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, 1/300*(-115+2*Pi^4-20*Zeta(3)-45*Zeta(5))/eps+1/5/eps^5-7/120/eps^4-1/60*(5+7*Zeta(3))/eps^3-1/12/eps^6-1/3600*(570+7*Pi^4-1440*Zeta(3))/eps^2];
Z4[6,4] := ["e112|23|44|e56|56|e6|e|", 3, 1/2187*(22+5*n)*(3*n^2+22*n+56), 1/200*(Pi^4-160*Zeta(3)-70*Zeta(5))/eps^2-1/20*Zeta(3)/eps^4-1/6300*(84*Pi^4+5*Pi^6-630*Zeta(3)-13230*Zeta(5)-4095*Zeta(3)^2)/eps-1/1200/eps^3*(Pi^4-360*Zeta(3))];
Z4[6,5] := ["e112|23|45|456|e6|e6|e|", 6, 2/2187*n^3+97/2187*n^2+236/729*n+460/729, -1/11340*(50*Pi^6-35910*Zeta(7)-117180*Zeta(5)+18900*Zeta(3)^2-63*Zeta(3)*Pi^4)/eps+1/6*Zeta(5)/eps^3+1/2268*(Pi^6-3780*Zeta(5)+378*Zeta(3)^2)/eps^2];
Z4[6,6] := ["e112|23|45|466|e5|e6|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, 1/600*(3*Pi^4-480*Zeta(3)-10*Zeta(5))/eps^2-1/20*Zeta(3)/eps^4-1/56700*(756*Pi^4-5*Pi^6-5670*Zeta(3)+32130*Zeta(5)-10395*Zeta(3)^2)/eps-1/1200/eps^3*(Pi^4-360*Zeta(3))];
Z4[6,7] := ["e112|23|45|e45|e6|66|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, -1/20*Zeta(3)/eps^4-1/18900*(252*Pi^4-10*Pi^6-1890*Zeta(3)+35910*Zeta(5)-2835*Zeta(3)^2)/eps-1/1200/eps^3*(Pi^4-360*Zeta(3))+1/200*(Pi^4-160*Zeta(3)+30*Zeta(5))/eps^2];
Z4[6,8] := ["e112|23|45|e46|56|e6|e|", 12, 4/2187*n^3+37/729*n^2+716/2187*n+452/729, 1/11340*(5*Pi^6-18900*Zeta(5)-378*Zeta(3)^2)/eps^2+1/6*Zeta(5)/eps^3-1/113400*(500*Pi^6-339255*Zeta(7)-1171800*Zeta(5)-37800*Zeta(3)^2+126*Zeta(3)*Pi^4)/eps];
Z4[6,9] := ["e112|23|45|e46|e5|66|e|", 6, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, 1/600*(3*Pi^4-480*Zeta(3)-10*Zeta(5))/eps^2-1/20*Zeta(3)/eps^4-1/56700*(756*Pi^4-5*Pi^6-5670*Zeta(3)+32130*Zeta(5)-10395*Zeta(3)^2)/eps-1/1200/eps^3*(Pi^4-360*Zeta(3))];
Z4[6,10] := ["e112|23|45|e46|e6|e66||", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, 1/600*(3*Pi^4-480*Zeta(3)-10*Zeta(5))/eps^2-1/20*Zeta(3)/eps^4-1/56700*(756*Pi^4-5*Pi^6-5670*Zeta(3)+32130*Zeta(5)-10395*Zeta(3)^2)/eps-1/1200/eps^3*(Pi^4-360*Zeta(3))];
Z4[6,11] := ["e112|23|45|e66|e56|e6||", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, 1/200*(Pi^4-160*Zeta(3)-70*Zeta(5))/eps^2-1/20*Zeta(3)/eps^4-1/6300*(84*Pi^4+5*Pi^6-630*Zeta(3)-13230*Zeta(5)-4095*Zeta(3)^2)/eps-1/1200/eps^3*(Pi^4-360*Zeta(3))];
Z4[6,12] := ["e112|23|e3|45|e56|66|e|", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, 1/6/eps^5-17/36/eps^4-1/36/eps^6-4/9/eps^2+2/3/eps^3];
Z4[6,13] := ["e112|23|e3|45|e66|e66||", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, 2/9/eps^5-1/3/eps^4-1/18/eps^6+2/9/eps^2+1/18/eps^3];
Z4[6,14] := ["e112|23|e4|455|66|e6|e|", 3, 1/2187*n^4+2/243*n^3+176/2187*n^2+88/243*n+400/729, 1/180*(-14+3*Zeta(3))/eps^3+1/3600*(330+Pi^4-240*Zeta(3))/eps^2+1/9/eps^5-13/120/eps^4-1/36/eps^6-1/900*(10+Pi^4-450*Zeta(3)-105*Zeta(5))/eps];
Z4[6,15] := ["e112|23|e4|455|e6|66|e|", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, 1/180*(-14+3*Zeta(3))/eps^3+1/3600*(330+Pi^4-240*Zeta(3))/eps^2+1/9/eps^5-13/120/eps^4-1/36/eps^6-1/900*(10+Pi^4-450*Zeta(3)-105*Zeta(5))/eps];
Z4[6,16] := ["e112|23|e4|456|56|e6|e|", 6, 1/2187*(22+5*n)*(n^2+20*n+60), 1/3600*(Pi^4+3240*Zeta(3))/eps^3-19/60*Zeta(3)/eps^4-1/600*(Pi^4+420*Zeta(3)-70*Zeta(5))/eps^2+1/37800*(399*Pi^4+10*Pi^6-52920*Zeta(3)-26460*Zeta(5)+1890*Zeta(3)^2)/eps];
Z4[6,17] := ["e112|23|e4|456|e5|66|e|", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, 13/30/eps+11/120/eps^5-5/18/eps^4-1/72/eps^6-19/72/eps^2+49/120/eps^3];
Z4[6,18] := ["e112|23|e4|556|566|e|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -1/90/eps+1/9/eps^5-13/120/eps^4-1/36/eps^6+11/120/eps^2-7/90/eps^3];
Z4[6,19] := ["e112|23|e4|556|e56|6|e|", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -1/120*(-49+4*Zeta(3))/eps^3-1/1800*(475+Pi^4-360*Zeta(3))/eps^2+11/120/eps^5-5/18/eps^4+1/300*(130+Pi^4-320*Zeta(3)-170*Zeta(5))/eps-1/72/eps^6];
Z4[6,20] := ["e112|23|e4|556|e66|e6||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -1/120*(-5+4*Zeta(3))/eps^3+19/120/eps^5-23/120/eps^4-1/1800*(60+Pi^4-300*Zeta(3))/eps^2-1/24/eps^6+1/360*(-120+Pi^4-12*Zeta(3)+36*Zeta(5))/eps];
Z4[6,21] := ["e112|23|e4|e45|56|66|e|", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, 13/30/eps+11/120/eps^5-5/18/eps^4-1/72/eps^6-19/72/eps^2+49/120/eps^3];
Z4[6,22] := ["e112|23|e4|e45|66|e66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, 1/180*(-14+3*Zeta(3))/eps^3+1/3600*(330+Pi^4-240*Zeta(3))/eps^2+1/9/eps^5-13/120/eps^4-1/36/eps^6-1/900*(10+Pi^4-450*Zeta(3)-105*Zeta(5))/eps];
Z4[6,23] := ["e112|23|e4|e45|e6|666||", 2, 1/729*(7*n^2+72*n+164)*(2+n), -4267/23040/eps-13/720/eps^5+101/960/eps^4+35/256/eps^2-389/1920/eps^3];
Z4[6,24] := ["e112|23|e4|e55|566|6|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -1/120*(-5+4*Zeta(3))/eps^3+19/120/eps^5-23/120/eps^4-1/1800*(60+Pi^4-300*Zeta(3))/eps^2-1/24/eps^6+1/360*(-120+Pi^4-12*Zeta(3)+36*Zeta(5))/eps];
Z4[6,25] := ["e112|23|e4|e55|e66|66||", 3/2, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, 1/300*(-115+2*Pi^4-20*Zeta(3)-45*Zeta(5))/eps+1/5/eps^5-7/120/eps^4-1/60*(5+7*Zeta(3))/eps^3-1/12/eps^6-1/3600*(570+7*Pi^4-1440*Zeta(3))/eps^2];
Z4[6,26] := ["e112|23|e4|e56|556|6|e|", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -1/120*(-49+4*Zeta(3))/eps^3-1/1800*(475+Pi^4-360*Zeta(3))/eps^2+11/120/eps^5-5/18/eps^4+1/300*(130+Pi^4-320*Zeta(3)-170*Zeta(5))/eps-1/72/eps^6];
Z4[6,27] := ["e112|23|e4|e56|e56|66||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, 1/45*(-34+45*Zeta(3)+45*Zeta(5))/eps+5/36/eps^5-23/90/eps^4-1/36/eps^6-23/180/eps^2+11/60/eps^3];
Z4[6,28] := ["e112|33|345|6|e56|e6|e|", 3, 1/2187*(22+5*n)*(3*n^2+22*n+56), -1/1800*(Pi^4-420*Zeta(3))/eps^3-1/30*Zeta(3)/eps^4+7/1800*(Pi^4-180*Zeta(3)-60*Zeta(5))/eps^2-1/37800*(441*Pi^4+20*Pi^6-28980*Zeta(3)-61740*Zeta(5)-71820*Zeta(3)^2)/eps];
Z4[6,29] := ["e112|33|345|e|e66|e66||", 3/16, 1/729*n^4+44/2187*n^3+284/2187*n^2+832/2187*n+1024/2187, 2/9/eps^5+1/9/eps^4-1/9/eps^6-1/9/eps^2-2/9/eps^3];
Z4[6,30] := ["e112|33|445|56|e6|e6|e|", 3, 1/2187*n^4+26/2187*n^3+208/2187*n^2+256/729*n+1184/2187, -1/113400*(189*Pi^4-20*Pi^6+11340*Zeta(3)-11340*Zeta(5)+94500*Zeta(3)^2)/eps+1/600*(3*Pi^4-60*Zeta(3)-20*Zeta(5))/eps^2-1/10*Zeta(3)/eps^4-1/600*(Pi^4-180*Zeta(3))/eps^3];
Z4[6,31] := ["e112|33|445|e5|e6|66|e|", 3/4, 1/2187*n^4+10/729*n^3+76/729*n^2+808/2187*n+1120/2187, 1/300*(110+Pi^4-60*Zeta(3))/eps+13/90/eps^5+1/45/eps^4-1/18/eps^6-19/90/eps^3+1/45*(-7+9*Zeta(3))/eps^2];
Z4[6,32] := ["e112|33|445|e6|e6|e66||", 3/4, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, -1/90*(19+3*Zeta(3))/eps^3+13/90/eps^5+1/45/eps^4+1/360*(132+Pi^4-132*Zeta(3)-84*Zeta(5))/eps-1/1800*(280+Pi^4-300*Zeta(3))/eps^2-1/18/eps^6];
Z4[6,33] := ["e112|33|456|45|e6|e6|e|", 3, 5/729*n^3+164/2187*n^2+736/2187*n+424/729, 1/1134*(Pi^6-1890*Zeta(5)+378*Zeta(3)^2)/eps^2+1/3*Zeta(5)/eps^3-1/5670*(25*Pi^6-35910*Zeta(7)-13230*Zeta(5)+9450*Zeta(3)^2-63*Zeta(3)*Pi^4)/eps];
Z4[6,34] := ["e112|33|456|e4|56|e6|e|", 3/2, 1/2187*(22+5*n)*(3*n^2+22*n+56), 1/37800*(63*Pi^4+20*Pi^6+39060*Zeta(3)-8820*Zeta(5)-71820*Zeta(3)^2)/eps-19/30*Zeta(3)/eps^4-1/1800*(Pi^4-1380*Zeta(3)-420*Zeta(5))/eps^2+1/1800*(Pi^4+1140*Zeta(3))/eps^3];
Z4[6,35] := ["e112|33|e34|5|e66|e66||", 3/2, 1/729*n^4+44/2187*n^3+268/2187*n^2+272/729*n+352/729, 1/300*(110+Pi^4-60*Zeta(3))/eps+13/90/eps^5+1/45/eps^4-1/18/eps^6-19/90/eps^3+1/45*(-7+9*Zeta(3))/eps^2];
Z4[6,36] := ["e112|33|e44|56|56|e6|e|", 3/2, 1/729*n^4+40/2187*n^3+232/2187*n^2+760/2187*n+128/243, -1/10*Zeta(3)/eps^4-1/12600*(21*Pi^4+20*Pi^6+1260*Zeta(3)-26460*Zeta(5)-1260*Zeta(3)^2)/eps-1/600*(Pi^4-180*Zeta(3))/eps^3+1/200*(Pi^4-20*Zeta(3)-140*Zeta(5))/eps^2];
Z4[6,37] := ["e112|33|e44|e5|66|e66||", 3/8, 1/2187*n^5+14/2187*n^4+92/2187*n^3+352/2187*n^2+800/2187*n+928/2187, 1/6/eps^5+1/6/eps^4+1/180*(30+Pi^4+60*Zeta(3)-180*Zeta(5))/eps-1/6/eps^6-1/6*(-1+2*Zeta(3))/eps^3-1/180*(-30+Pi^4-60*Zeta(3))/eps^2];
Z4[6,38] := ["e112|33|e45|45|e6|66|e|", 3, 1/2187*n^4+26/2187*n^3+208/2187*n^2+256/729*n+1184/2187, 1/200*(Pi^4-20*Zeta(3)+60*Zeta(5))/eps^2-1/37800*(63*Pi^4-40*Pi^6+3780*Zeta(3)+34020*Zeta(5)+34020*Zeta(3)^2)/eps-1/10*Zeta(3)/eps^4-1/600*(Pi^4-180*Zeta(3))/eps^3];
Z4[6,39] := ["e112|33|e45|46|56|e6|e|", 6, 1/2187*n^4+26/2187*n^3+196/2187*n^2+740/2187*n+136/243, 1/3*Zeta(5)/eps^3-1/56700*(250*Pi^6-339255*Zeta(7)-132300*Zeta(5)-18900*Zeta(3)^2+126*Zeta(3)*Pi^4)/eps+1/5670*(5*Pi^6-9450*Zeta(5)-378*Zeta(3)^2)/eps^2];
Z4[6,40] := ["e112|33|e45|46|e5|66|e|", 3, 1/2187*n^4+26/2187*n^3+208/2187*n^2+256/729*n+1184/2187, -1/113400*(189*Pi^4-20*Pi^6+11340*Zeta(3)-11340*Zeta(5)+94500*Zeta(3)^2)/eps+1/600*(3*Pi^4-60*Zeta(3)-20*Zeta(5))/eps^2-1/10*Zeta(3)/eps^4-1/600*(Pi^4-180*Zeta(3))/eps^3];
Z4[6,41] := ["e112|33|e45|46|e6|e66||", 3, 1/729*n^4+40/2187*n^3+232/2187*n^2+760/2187*n+128/243, -1/113400*(189*Pi^4-20*Pi^6+11340*Zeta(3)-11340*Zeta(5)+94500*Zeta(3)^2)/eps+1/600*(3*Pi^4-60*Zeta(3)-20*Zeta(5))/eps^2-1/10*Zeta(3)/eps^4-1/600*(Pi^4-180*Zeta(3))/eps^3];
Z4[6,42] := ["e112|33|e45|66|e56|e6||", 3/2, 1/2187*(22+5*n)*(n^3+8*n^2+24*n+48), -1/10*Zeta(3)/eps^4-1/12600*(21*Pi^4+20*Pi^6+1260*Zeta(3)-26460*Zeta(5)-1260*Zeta(3)^2)/eps-1/600*(Pi^4-180*Zeta(3))/eps^3+1/200*(Pi^4-20*Zeta(3)-140*Zeta(5))/eps^2];
Z4[6,43] := ["e112|33|e45|e4|e6|666||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/11520*(4977+8*Pi^4-4800*Zeta(3))/eps-1/1152*(199+48*Zeta(3))/eps^2-13/360/eps^5+223/1440/eps^4-317/2880/eps^3];
Z4[6,44] := ["e112|33|e45|e6|556|6|e|", 3/4, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, 1/450*(-815+3*Pi^4-30*Zeta(3)+795*Zeta(5))/eps-1/1800*(570+Pi^4-720*Zeta(3))/eps^2+1/5/eps^5-7/36/eps^4-1/90*(2+3*Zeta(3))/eps^3-1/18/eps^6];
Z4[6,45] := ["e112|33|e45|e6|e56|66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, -1/60*(-9+5*Zeta(3))/eps^3-1/720*(-238+Pi^4-168*Zeta(3))/eps^2+13/90/eps^5-13/40/eps^4-1/36/eps^6+1/1800*(2210+7*Pi^4-1620*Zeta(3)-2250*Zeta(5))/eps];
Z4[6,46] := ["e112|34|335|6|e56|e6|e|", 6, 1/2187*(22+5*n)*(n^2+20*n+60), -1/1800*(Pi^4-420*Zeta(3))/eps^3+1/1800*(7*Pi^4-1260*Zeta(3)+480*Zeta(5))/eps^2-1/30*Zeta(3)/eps^4-1/12600*(147*Pi^4-10*Pi^6-9660*Zeta(3)+23520*Zeta(5))/eps];
Z4[6,47] := ["e112|34|345|e6|56|e6|e|", 12, 2/2187*n^3+29/729*n^2+674/2187*n+1424/2187, -147/80*Zeta(7)/eps^2+1/2520000*(32413500*Zeta(7)-2063*Pi^8-7560000*Zeta(3)*Zeta(5)+1360800*mzv(3,5))/eps];
Z4[6,48] := ["e112|34|345|e6|e6|e66||", 3/2, 5/2187*n^3+110/2187*n^2+712/2187*n+1360/2187, 1/1134*(Pi^6-1890*Zeta(5)+378*Zeta(3)^2)/eps^2+1/3*Zeta(5)/eps^3-1/5670*(25*Pi^6+17010*Zeta(7)-13230*Zeta(5)+9450*Zeta(3)^2-63*Zeta(3)*Pi^4)/eps];
Z4[6,49] := ["e112|34|355|e6|e56|6|e|", 6, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, -1/226800*(1000*Pi^6-225855*Zeta(7)-529200*Zeta(5)+604800*Zeta(3)^2-4032*Zeta(3)*Pi^4)/eps+1/3*Zeta(5)/eps^3+1/5670*(5*Pi^6-9450*Zeta(5)+3024*Zeta(3)^2)/eps^2];
Z4[6,50] := ["e112|34|355|e6|e66|e6||", 1, 1/243*n^3+50/729*n^2+28/81*n+424/729, 1/200*(Pi^4-20*Zeta(3)+60*Zeta(5))/eps^2-1/10*Zeta(3)/eps^4-1/37800*(63*Pi^4-40*Pi^6+3780*Zeta(3)+34020*Zeta(5)+49140*Zeta(3)^2)/eps-1/600*(Pi^4-180*Zeta(3))/eps^3];
Z4[6,51] := ["e112|34|356|45|e6|e6|e|", 12, 5/2187*n^3+100/2187*n^2+226/729*n+52/81, 1/2520000*(32413500*Zeta(7)-2063*Pi^8-3780000*Zeta(3)*Zeta(5)+1360800*mzv(3,5))/eps-147/80*Zeta(7)/eps^2];
Z4[6,52] := ["e112|34|356|56|e56|e|e|", 6, 2/2187*n^3+89/2187*n^2+668/2187*n+476/729, -1/100*(315*Zeta(7)-720*Zeta(3)^2+4*Zeta(3)*Pi^4)/eps-6/5*Zeta(3)^2/eps^2];
Z4[6,53] := ["e112|34|356|e4|56|e6|e|", 6, 1/2187*(8+n)^2*(22+5*n), 1/25*(150*Zeta(3)^2-Zeta(3)*Pi^4)/eps-6/5*Zeta(3)^2/eps^2];
Z4[6,54] := ["e112|34|356|e5|566|e|e|", 3, 5/2187*n^3+110/2187*n^2+712/2187*n+1360/2187, -1/5670*(25*Pi^6+3780*Zeta(7)-13230*Zeta(5)+9450*Zeta(3)^2-63*Zeta(3)*Pi^4)/eps+1/1134*(Pi^6-1890*Zeta(5)+378*Zeta(3)^2)/eps^2+1/3*Zeta(5)/eps^3];
Z4[6,55] := ["e112|34|356|e5|e56|6|e|", 12, 2/2187*n^3+29/729*n^2+674/2187*n+1424/2187, -147/80*Zeta(7)/eps^2+1/2520000*(32413500*Zeta(7)-2063*Pi^8+1360800*mzv(3,5))/eps];
Z4[6,56] := ["e112|34|356|e5|e66|e6||", 6, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, 1/5670*(5*Pi^6-9450*Zeta(5)+756*Zeta(3)^2)/eps^2+1/3*Zeta(5)/eps^3-1/226800*(1000*Pi^6-305235*Zeta(7)-529200*Zeta(5)+151200*Zeta(3)^2-1008*Zeta(3)*Pi^4)/eps];
Z4[6,57] := ["e112|34|555|e46|e6|6|e|", 1, 1/729*(8+n)*(22+5*n)*(2+n), -3/40*Zeta(3)/eps^3+1/1200*(7*Pi^4-135*Zeta(3)-630*Zeta(5))/eps-1/800*(Pi^4-280*Zeta(3))/eps^2];
Z4[6,58] := ["e112|34|556|e45|e6|6|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, -1/56700*(756*Pi^4-80*Pi^6-5670*Zeta(3)+88830*Zeta(5)-72765*Zeta(3)^2)/eps-1/20*Zeta(3)/eps^4-1/1200/eps^3*(Pi^4-360*Zeta(3))+1/600/eps^2*(3*Pi^4-480*Zeta(3)+290*Zeta(5))];
Z4[6,59] := ["e112|34|556|e56|e56||e|", 3, 5/2187*n^3+110/2187*n^2+712/2187*n+1360/2187, -1/28350*(125*Pi^6-47250*Zeta(7)-66150*Zeta(5)+103950*Zeta(3)^2-693*Zeta(3)*Pi^4)/eps+1/5670*(5*Pi^6-9450*Zeta(5)+4158*Zeta(3)^2)/eps^2+1/3*Zeta(5)/eps^3];
Z4[6,60] := ["e112|34|e34|55|66|e6|e|", 3/2, 1/2187*n^4+2/243*n^3+56/729*n^2+752/2187*n+416/729, 1/200*(Pi^4-20*Zeta(3)+60*Zeta(5))/eps^2-1/37800*(63*Pi^4-40*Pi^6+3780*Zeta(3)+34020*Zeta(5)+34020*Zeta(3)^2)/eps-1/10*Zeta(3)/eps^4-1/600*(Pi^4-180*Zeta(3))/eps^3];
Z4[6,61] := ["e112|34|e34|56|56|e6|e|", 3, 1/2187*(8+n)^2*(22+5*n), 1/25*(150*Zeta(3)^2-Zeta(3)*Pi^4)/eps-6/5*Zeta(3)^2/eps^2];
Z4[6,62] := ["e112|34|e34|e5|e6|666||", 1, 1/729*(8+n)*(22+5*n)*(2+n), 1/1200*(7*Pi^4-135*Zeta(3)+870*Zeta(5))/eps-3/40*Zeta(3)/eps^3-1/800*(Pi^4-280*Zeta(3))/eps^2];
Z4[6,63] := ["e112|34|e35|45|66|e6|e|", 3, 1/2187*n^4+2/243*n^3+52/729*n^2+724/2187*n+1288/2187, -1/56700*(250*Pi^6+189945*Zeta(7)-132300*Zeta(5)-18900*Zeta(3)^2+126*Zeta(3)*Pi^4)/eps+1/3*Zeta(5)/eps^3+1/5670*(5*Pi^6-9450*Zeta(5)-378*Zeta(3)^2)/eps^2];
Z4[6,64] := ["e112|34|e35|45|e6|66|e|", 3, 1/2187*n^4+14/2187*n^3+16/243*n^2+724/2187*n+1304/2187, -1/56700*(250*Pi^6+189945*Zeta(7)-132300*Zeta(5)-18900*Zeta(3)^2+126*Zeta(3)*Pi^4)/eps+1/3*Zeta(5)/eps^3+1/5670*(5*Pi^6-9450*Zeta(5)-378*Zeta(3)^2)/eps^2];
Z4[6,65] := ["e112|34|e35|46|56|e6|e|", 12, 7/2187*n^3+38/729*n^2+686/2187*n+460/729, 1/2520000*(32413500*Zeta(7)-2063*Pi^8+3780000*Zeta(3)*Zeta(5)+1360800*mzv(3,5))/eps-147/80*Zeta(7)/eps^2];
Z4[6,66] := ["e112|34|e35|46|e5|66|e|", 6, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, 1/5670*(5*Pi^6-9450*Zeta(5)+756*Zeta(3)^2)/eps^2-1/226800*(1000*Pi^6+753165*Zeta(7)-529200*Zeta(5)+151200*Zeta(3)^2-1008*Zeta(3)*Pi^4)/eps+1/3*Zeta(5)/eps^3];
Z4[6,67] := ["e112|34|e35|46|e6|e66||", 3, 13/2187*n^3+50/729*n^2+728/2187*n+16/27, -1/56700*(250*Pi^6+57645*Zeta(7)-132300*Zeta(5)-18900*Zeta(3)^2+126*Zeta(3)*Pi^4)/eps+1/3*Zeta(5)/eps^3+1/5670*(5*Pi^6-9450*Zeta(5)-378*Zeta(3)^2)/eps^2];
Z4[6,68] := ["e112|34|e35|56|566|e|e|", 6, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, 1/5670*(5*Pi^6-9450*Zeta(5)+756*Zeta(3)^2)/eps^2-1/226800*(1000*Pi^6+753165*Zeta(7)-529200*Zeta(5)+151200*Zeta(3)^2-1008*Zeta(3)*Pi^4)/eps+1/3*Zeta(5)/eps^3];
Z4[6,69] := ["e112|34|e35|56|e56|6|e|", 12, 5/2187*n^3+100/2187*n^2+226/729*n+52/81, 1/2520000*(32413500*Zeta(7)-2063*Pi^8+3780000*Zeta(3)*Zeta(5)+1360800*mzv(3,5))/eps-147/80*Zeta(7)/eps^2];
Z4[6,70] := ["e112|34|e35|56|e66|e6||", 6, 1/243*n^3+46/729*n^2+728/2187*n+1312/2187, -1/56700*(250*Pi^6+57645*Zeta(7)-132300*Zeta(5)-18900*Zeta(3)^2+126*Zeta(3)*Pi^4)/eps+1/3*Zeta(5)/eps^3+1/5670*(5*Pi^6-9450*Zeta(5)-378*Zeta(3)^2)/eps^2];
Z4[6,71] := ["e112|34|e35|66|556|e|e|", 3, 13/2187*n^3+2/27*n^2+28/81*n+1256/2187, -1/10*Zeta(3)/eps^4-1/113400*(189*Pi^4-170*Pi^6+11340*Zeta(3)+158760*Zeta(5)+37800*Zeta(3)^2)/eps+1/600*(3*Pi^4-60*Zeta(3)+280*Zeta(5))/eps^2-1/600*(Pi^4-180*Zeta(3))/eps^3];
Z4[6,72] := ["e112|34|e35|66|e55|6|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, -1/10*Zeta(3)/eps^4-1/113400*(189*Pi^4-170*Pi^6+11340*Zeta(3)+158760*Zeta(5)+37800*Zeta(3)^2)/eps+1/600*(3*Pi^4-60*Zeta(3)+280*Zeta(5))/eps^2-1/600*(Pi^4-180*Zeta(3))/eps^3];
Z4[6,73] := ["e112|34|e35|66|e56|e6||", 6, 1/243*n^3+46/729*n^2+728/2187*n+1312/2187, 1/1134*(Pi^6-1890*Zeta(5)+378*Zeta(3)^2)/eps^2+1/3*Zeta(5)/eps^3-1/11340*(50*Pi^6+22113*Zeta(7)-26460*Zeta(5)+18900*Zeta(3)^2-126*Zeta(3)*Pi^4)/eps];
Z4[6,74] := ["e112|34|e35|e4|e6|666||", 2, 1/729*(8+n)*(22+5*n)*(2+n), 1/1200*(7*Pi^4-135*Zeta(3)+370*Zeta(5))/eps-3/40*Zeta(3)/eps^3-1/800*(Pi^4-280*Zeta(3))/eps^2];
Z4[6,75] := ["e112|34|e35|e5|666|e6||", 2, 1/729*(8+n)*(22+5*n)*(2+n), 1/1200*(7*Pi^4-135*Zeta(3)+370*Zeta(5))/eps-3/40*Zeta(3)/eps^3-1/800*(Pi^4-280*Zeta(3))/eps^2];
Z4[6,76] := ["e112|34|e35|e6|556|6|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, 1/200*(Pi^4-160*Zeta(3)+130*Zeta(5))/eps^2-1/20*Zeta(3)/eps^4-1/2700*(36*Pi^4-5*Pi^6-270*Zeta(3)+7830*Zeta(5)-3375*Zeta(3)^2)/eps-1/1200/eps^3*(Pi^4-360*Zeta(3))];
Z4[6,77] := ["e112|34|e35|e6|566|e6||", 6, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, -1/56700*(756*Pi^4-80*Pi^6-5670*Zeta(3)+88830*Zeta(5)+40635*Zeta(3)^2)/eps-1/20*Zeta(3)/eps^4-1/1200/eps^3*(Pi^4-360*Zeta(3))+1/600/eps^2*(3*Pi^4-480*Zeta(3)+290*Zeta(5))];
Z4[6,78] := ["e112|34|e35|e6|e56|66||", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, -1/56700*(756*Pi^4-80*Pi^6-5670*Zeta(3)+88830*Zeta(5)+40635*Zeta(3)^2)/eps-1/20*Zeta(3)/eps^4-1/1200/eps^3*(Pi^4-360*Zeta(3))+1/600/eps^2*(3*Pi^4-480*Zeta(3)+290*Zeta(5))];
Z4[6,79] := ["e112|34|e55|e45|66|6|e|", 3, 1/2187*n^4+22/2187*n^3+20/243*n^2+752/2187*n+1232/2187, -1/113400*(189*Pi^4-20*Pi^6+11340*Zeta(3)-11340*Zeta(5)+94500*Zeta(3)^2)/eps+1/600*(3*Pi^4-60*Zeta(3)-20*Zeta(5))/eps^2-1/10*Zeta(3)/eps^4-1/600*(Pi^4-180*Zeta(3))/eps^3];
Z4[6,80] := ["e112|34|e55|e46|56|6|e|", 3, 1/2187*n^4+2/243*n^3+52/729*n^2+724/2187*n+1288/2187, 1/3*Zeta(5)/eps^3-1/56700*(250*Pi^6-339255*Zeta(7)-132300*Zeta(5)-18900*Zeta(3)^2+126*Zeta(3)*Pi^4)/eps+1/5670*(5*Pi^6-9450*Zeta(5)-378*Zeta(3)^2)/eps^2];
Z4[6,81] := ["e112|34|e56|445|6|e6|e|", 3, 1/2187*(22+5*n)*(3*n^2+22*n+56), -1/18900*(252*Pi^4-10*Pi^6-1890*Zeta(3)-20790*Zeta(5)+42525*Zeta(3)^2)/eps-1/20*Zeta(3)/eps^4-1/1200/eps^3*(Pi^4-360*Zeta(3))+1/200*(Pi^4-160*Zeta(3)+30*Zeta(5))/eps^2];
Z4[6,82] := ["e112|34|e56|455|66|e|e|", 1/2, 1/729*n^4+4/243*n^3+68/729*n^2+248/729*n+400/729, 1/200*(Pi^4-20*Zeta(3)+60*Zeta(5))/eps^2-1/10*Zeta(3)/eps^4-1/37800*(63*Pi^4-40*Pi^6+3780*Zeta(3)+34020*Zeta(5)-26460*Zeta(3)^2)/eps-1/600*(Pi^4-180*Zeta(3))/eps^3];
Z4[6,83] := ["e112|34|e56|456|56|e|e|", 3, 11/2187*n^3+128/2187*n^2+680/2187*n+152/243, -6/5*Zeta(3)^2/eps^2+1/25*(315*Zeta(7)+30*Zeta(3)^2-Zeta(3)*Pi^4)/eps];
Z4[6,84] := ["e112|34|e56|e45|56|6|e|", 12, 7/2187*n^3+38/729*n^2+686/2187*n+460/729, -147/80*Zeta(7)/eps^2+1/2520000*(32413500*Zeta(7)-2063*Pi^8+11340000*Zeta(3)*Zeta(5)+1360800*mzv(3,5))/eps];
Z4[6,85] := ["e112|34|e56|e45|66|e6||", 6, 1/2187*n^4+2/243*n^3+52/729*n^2+724/2187*n+1288/2187, -1/11340*(50*Pi^6-4347*Zeta(7)-26460*Zeta(5)+18900*Zeta(3)^2-126*Zeta(3)*Pi^4)/eps+1/1134*(Pi^6-1890*Zeta(5)+378*Zeta(3)^2)/eps^2+1/3*Zeta(5)/eps^3];
Z4[6,86] := ["e112|34|e56|e45|e6|66||", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, -1/18900*(252*Pi^4-10*Pi^6-1890*Zeta(3)-20790*Zeta(5)+42525*Zeta(3)^2)/eps-1/20*Zeta(3)/eps^4-1/1200/eps^3*(Pi^4-360*Zeta(3))+1/200*(Pi^4-160*Zeta(3)+30*Zeta(5))/eps^2];
Z4[6,87] := ["e112|34|e56|e55|e66|6||", 3/2, 1/2187*n^4+2/243*n^3+56/729*n^2+752/2187*n+416/729, 1/200*(Pi^4-20*Zeta(3)+60*Zeta(5))/eps^2-1/10*Zeta(3)/eps^4-1/37800*(63*Pi^4-40*Pi^6+3780*Zeta(3)+34020*Zeta(5)-26460*Zeta(3)^2)/eps-1/600*(Pi^4-180*Zeta(3))/eps^3];
Z4[6,88] := ["e112|34|e56|e56|556||e|", 6, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, 1/3*Zeta(5)/eps^3-1/226800*(1000*Pi^6+356265*Zeta(7)-529200*Zeta(5)+604800*Zeta(3)^2-4032*Zeta(3)*Pi^4)/eps+1/5670*(5*Pi^6-9450*Zeta(5)+3024*Zeta(3)^2)/eps^2];
Z4[6,89] := ["e112|34|e56|e56|e56|6||", 3, 1/2187*(8+n)^2*(22+5*n), -6/5*Zeta(3)^2/eps^2+1/25*(315*Zeta(7)+30*Zeta(3)^2-Zeta(3)*Pi^4)/eps];
Z4[6,90] := ["e112|e2|33|44|56|e66|e|", 3/16, 1/243*n^4+10/243*n^3+368/2187*n^2+808/2187*n+304/729, 1/2/eps^5-1/4/eps^4-1/4/eps^6];
Z4[6,91] := ["e112|e2|33|45|e56|66|e|", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, 1/3/eps^5-7/12/eps^4-1/12/eps^6+1/3/eps^3];
Z4[6,92] := ["e112|e2|33|45|e66|e66||", 3/8, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, 1/3/eps^5-1/6/eps^6-1/6/eps^3];
Z4[6,93] := ["e112|e2|34|445|6|e66|e|", 3/4, 29/2187*n^3+250/2187*n^2+92/243*n+40/81, 5/16/eps^5-3/16/eps^4-5/48/eps^6+1/8/eps^2-7/48/eps^3];
Z4[6,94] := ["e112|e2|34|455|66|e6|e|", 3/4, 1/729*n^4+4/243*n^3+76/729*n^2+800/2187*n+1120/2187, 1/12/eps^3*(-2+3*Zeta(3))+1/6/eps^5-1/6/eps^4-1/24/eps^6-1/24*(-5+6*Zeta(3))/eps^2];
Z4[6,95] := ["e112|e2|34|456|56|e6|e|", 3/2, 1/2187*(22+5*n)*(3*n^2+22*n+56), -3/4*Zeta(3)/eps^4+1/240*(Pi^4+360*Zeta(3))/eps^3-1/240*(Pi^4+180*Zeta(3))/eps^2];
Z4[6,96] := ["e112|e2|34|556|566|e|e|", 3/4, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, 1/6/eps^5-1/6/eps^4-1/24/eps^6+5/24/eps^2-1/6/eps^3];
Z4[6,97] := ["e112|e2|34|e45|56|66|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, 7/48/eps^5-25/48/eps^4-1/48/eps^6-5/8/eps^2+49/48/eps^3];
Z4[6,98] := ["e112|e2|34|e45|66|e66||", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, 1/12/eps^3*(-2+3*Zeta(3))+1/6/eps^5-1/6/eps^4-1/24/eps^6-1/24*(-5+6*Zeta(3))/eps^2];
Z4[6,99] := ["e112|e2|34|e45|e6|666||", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), -1/32/eps^5+13/64/eps^4+121/384/eps^2-187/384/eps^3];
Z4[6,100] := ["e112|e2|34|e55|566|6|e|", 3/2, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, 11/48/eps^5-13/48/eps^4-1/16/eps^6+1/6/eps^2-1/16/eps^3];
Z4[6,101] := ["e112|e2|34|e55|666|e6||", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), -5/96/eps^5+25/192/eps^4-37/384/eps^2+7/384/eps^3];
Z4[6,102] := ["e112|e2|34|e55|e66|66||", 3/8, 5/2187*n^4+62/2187*n^3+320/2187*n^2+824/2187*n+976/2187, -1/4*Zeta(3)/eps^3+1/4/eps^5-1/8/eps^6+1/8*(-1+2*Zeta(3))/eps^2];
Z4[6,103] := ["e112|e2|34|e56|556|6|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -1/48*(-49+24*Zeta(3))/eps^3+1/8*(-5+4*Zeta(3))/eps^2+7/48/eps^5-25/48/eps^4-1/48/eps^6];
Z4[6,104] := ["e112|e2|34|e56|e56|66||", 3/4, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, 5/24/eps^5-3/8/eps^4-1/24/eps^6+1/24*(-1+12*Zeta(3))/eps^3-1/4*(-1+2*Zeta(3))/eps^2];
Z4[6,105] := ["e112|e3|334|5|e56|66|e|", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, 29/90/eps+131/720/eps^5-41/240/eps^4-7/144/eps^6+37/120/eps^2-31/144/eps^3];
Z4[6,106] := ["e112|e3|334|5|e66|e66||", 3/4, 1/2187*n^4+26/2187*n^3+232/2187*n^2+824/2187*n+368/729, 1/3600*(-920+Pi^4+780*Zeta(3))/eps^2-1/180*(17+42*Zeta(3))/eps^3+7/36/eps^5+41/360/eps^4-7/72/eps^6-1/1800*(450+Pi^4-780*Zeta(3)-210*Zeta(5))/eps];
Z4[6,107] := ["e112|e3|344|45|6|e66|e|", 3/2, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, -1/120*(25+4*Zeta(3))/eps^3-1/1800*(-540+Pi^4-60*Zeta(3))/eps^2+7/40/eps^5-9/40/eps^4-1/24/eps^6+1/1800*(480+Pi^4+420*Zeta(3)+180*Zeta(5))/eps];
Z4[6,108] := ["e112|e3|344|55|e6|66|e|", 3/2, 1/729*n^4+40/2187*n^3+80/729*n^2+800/2187*n+368/729, 7/60/eps^5-1/60*(5+8*Zeta(3))/eps^3-1/120/eps^4-1/24/eps^6-1/900*(75+Pi^4+240*Zeta(3)-135*Zeta(5))/eps+1/3600*(-480+7*Pi^4+660*Zeta(3))/eps^2];
Z4[6,109] := ["e112|e3|344|56|56|e6|e|", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, -1/300*(Pi^4-270*Zeta(3))/eps^3+1/6300*(21*Pi^4+5*Pi^6-6930*Zeta(3)-4410*Zeta(5)-4095*Zeta(3)^2)/eps+1/400*(Pi^4-220*Zeta(3)+140*Zeta(5))/eps^2-1/5*Zeta(3)/eps^4];
Z4[6,110] := ["e112|e3|344|56|e5|66|e|", 3, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, 1/240*(-17+8*Zeta(3))/eps^3-1/600*(-160+Pi^4+340*Zeta(3)+60*Zeta(5))/eps+5/48/eps^5-43/240/eps^4+1/1800*(780+Pi^4-180*Zeta(3))/eps^2-1/48/eps^6];
Z4[6,111] := ["e112|e3|345|45|e6|66|e|", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, -1/300*(Pi^4-270*Zeta(3))/eps^3-1/5*Zeta(3)/eps^4+1/18900*(63*Pi^4-10*Pi^6-20790*Zeta(3)-13230*Zeta(5)-2835*Zeta(3)^2)/eps+1/400/eps^2*(Pi^4-220*Zeta(3)-60*Zeta(5))];
Z4[6,112] := ["e112|e3|345|46|56|e6|e|", 6, 4/2187*n^3+37/729*n^2+716/2187*n+452/729, 7/3*Zeta(5)/eps^3+1/113400*(100*Pi^6-339255*Zeta(7)-415800*Zeta(5)-7560*Zeta(3)^2+126*Zeta(3)*Pi^4)/eps-1/11340*(5*Pi^6+24570*Zeta(5)-378*Zeta(3)^2)/eps^2];
Z4[6,113] := ["e112|e3|345|46|e5|66|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, 1/1200*(3*Pi^4-660*Zeta(3)+20*Zeta(5))/eps^2-1/300*(Pi^4-270*Zeta(3))/eps^3-1/5*Zeta(3)/eps^4+1/56700*(189*Pi^4-5*Pi^6-62370*Zeta(3)-39690*Zeta(5)-10395*Zeta(3)^2)/eps];
Z4[6,114] := ["e112|e3|444|556|6|e6|e|", 1, 1/729*(7*n^2+72*n+164)*(2+n), -1/3840*(111+128*Zeta(3))/eps^2-7/240/eps^5+77/960/eps^4-1/115200*(-3645+64*Pi^4-13440*Zeta(3))/eps-27/640/eps^3];
Z4[6,115] := ["e112|e3|445|446||e66|e|", 3/8, 1/2187*n^4+26/2187*n^3+232/2187*n^2+824/2187*n+368/729, -2/5*Zeta(3)/eps^3+1/600*(-300+Pi^4+180*Zeta(3))/eps^2-1/300*(90+Pi^4-60*Zeta(3)-210*Zeta(5))/eps+1/6/eps^5+7/60/eps^4-1/12/eps^6];
Z4[6,116] := ["e112|e3|445|456|6|e6|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, -1/300*(Pi^4-270*Zeta(3))/eps^3-1/5*Zeta(3)/eps^4+1/1200*(3*Pi^4-660*Zeta(3)+620*Zeta(5))/eps^2+1/8100*(27*Pi^4+10*Pi^6-8910*Zeta(3)-5670*Zeta(5)-2295*Zeta(3)^2)/eps];
Z4[6,117] := ["e112|e3|445|456|e|66|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, 4/15/eps+5/48/eps^5-43/240/eps^4-1/48/eps^6+13/30/eps^2-17/240/eps^3];
Z4[6,118] := ["e112|e3|445|466|5|e6|e|", 3, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, -1/240*(17+8*Zeta(3))/eps^3+1/600*(160+Pi^4+100*Zeta(3)-140*Zeta(5))/eps+5/48/eps^5-43/240/eps^4-1/1800*(-780+Pi^4-180*Zeta(3))/eps^2-1/48/eps^6];
Z4[6,119] := ["e112|e3|445|466|e|e66||", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, -1/60*(5+12*Zeta(3))/eps^3+1/60*(-5+12*Zeta(3)+21*Zeta(5))/eps+7/60/eps^5-1/120/eps^4-1/24/eps^6+1/1200*(-160+Pi^4+300*Zeta(3))/eps^2];
Z4[6,120] := ["e112|e3|445|566|e5|6|e|", 3/2, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, -1/120*(-5+4*Zeta(3))/eps^3+19/120/eps^5-23/120/eps^4-1/1800*(60+Pi^4-300*Zeta(3))/eps^2-1/24/eps^6+1/360*(-120+Pi^4-12*Zeta(3)+36*Zeta(5))/eps];
Z4[6,121] := ["e112|e3|445|566|e6|e6||", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -1/900*(Pi^4-390)/eps^2-1/240*(17+16*Zeta(3))/eps^3+5/48/eps^5-43/240/eps^4-1/48/eps^6-1/15*(-4+4*Zeta(3)-3*Zeta(5))/eps];
Z4[6,122] := ["e112|e3|456|456|e5|6|e|", 3, 2/2187*n^3+97/2187*n^2+236/729*n+460/729, -1/11340*(5*Pi^6+24570*Zeta(5)-2646*Zeta(3)^2)/eps^2+1/56700*(50*Pi^6-120015*Zeta(7)-207900*Zeta(5)-26460*Zeta(3)^2+441*Zeta(3)*Pi^4)/eps+7/3*Zeta(5)/eps^3];
Z4[6,123] := ["e112|e3|e34|45|56|66|e|", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -227/90/eps+47/720/eps^5-77/240/eps^4-1/144/eps^6-101/180/eps^2+211/240/eps^3];
Z4[6,124] := ["e112|e3|e34|45|66|e66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, -1/900*(510+Pi^4+570*Zeta(3)+105*Zeta(5))/eps+7/90*(-1+3*Zeta(3))/eps^3+7/90/eps^5-49/360/eps^4-1/72/eps^6-1/3600*(-1540+Pi^4+1140*Zeta(3))/eps^2];
Z4[6,125] := ["e112|e3|e34|45|e6|666||", 2, 1/729*(7*n^2+72*n+164)*(2+n), 7369/7680/eps-19/1440/eps^5+169/1440/eps^4+3767/11520/eps^2-1163/2880/eps^3];
Z4[6,126] := ["e112|e3|e34|55|566|6|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, 1/240*(-17+8*Zeta(3))/eps^3-1/600*(-160+Pi^4+340*Zeta(3)+60*Zeta(5))/eps+5/48/eps^5-43/240/eps^4+1/1800*(780+Pi^4-180*Zeta(3))/eps^2-1/48/eps^6];
Z4[6,127] := ["e112|e3|e34|55|666|e6||", 1, 1/729*(7*n^2+72*n+164)*(2+n), 1/115200*(-11205+64*Pi^4+17280*Zeta(3))/eps+1/3840*(-811+128*Zeta(3))/eps^2-11/480/eps^5+1/12/eps^4+1/160/eps^3];
Z4[6,128] := ["e112|e3|e34|55|e66|66||", 3/2, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, 7/60/eps^5-1/60*(5+8*Zeta(3))/eps^3-1/120/eps^4-1/24/eps^6-1/900*(75+Pi^4+240*Zeta(3)-135*Zeta(5))/eps+1/3600*(-480+7*Pi^4+660*Zeta(3))/eps^2];
Z4[6,129] := ["e112|e3|e34|56|556|6|e|", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, 1/900*(-2270+Pi^4+720*Zeta(3)+510*Zeta(5))/eps+1/1800*(-1010+Pi^4+1020*Zeta(3))/eps^2+47/720/eps^5-77/240/eps^4-1/240*(-211+112*Zeta(3))/eps^3-1/144/eps^6];
Z4[6,130] := ["e112|e3|e34|56|e56|66||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -1/30*(-19+21*Zeta(3))/eps^2-1/900*(-1580+3*Pi^4+1440*Zeta(3)+900*Zeta(5))/eps+11/120/eps^5-79/360/eps^4-1/72/eps^6+1/360*(-41+180*Zeta(3))/eps^3];
Z4[6,131] := ["e112|e3|e34|e5|566|66||", 3/2, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), 1/2880*(283+48*Zeta(3))/eps^2-7/360/eps^5+9/80/eps^4+1/28800*(27545+8*Pi^4+2880*Zeta(3))/eps-127/480/eps^3];
Z4[6,132] := ["e112|e3|e44|455|6|66|e|", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, 1/300*(110+Pi^4-60*Zeta(3))/eps+13/90/eps^5+1/45/eps^4-1/18/eps^6-19/90/eps^3+1/45*(-7+9*Zeta(3))/eps^2];
Z4[6,133] := ["e112|e3|e44|456|5|66|e|", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, -1/3600*(-1190+Pi^4-600*Zeta(3))/eps^2+13/90/eps^5-13/40/eps^4+1/360*(442+Pi^4-396*Zeta(3)-42*Zeta(5))/eps-1/36/eps^6-1/60*(-9+Zeta(3))/eps^3];
Z4[6,134] := ["e112|e3|e44|555|66|6|e|", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/1920*(-191+272*Zeta(3))/eps^2-7/120/eps^5+11/160/eps^4-1/57600*(-9915+136*Pi^4-5760*Zeta(3))/eps+73/960/eps^3];
Z4[6,135] := ["e112|e3|e44|556|56|6|e|", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, -1/60*(-9+5*Zeta(3))/eps^3-1/720*(-238+Pi^4-168*Zeta(3))/eps^2+13/90/eps^5-13/40/eps^4-1/36/eps^6+1/1800*(2210+7*Pi^4-1620*Zeta(3)-2250*Zeta(5))/eps];
Z4[6,136] := ["e112|e3|e44|556|66|e6||", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, 1/300*(-115+2*Pi^4-20*Zeta(3)-45*Zeta(5))/eps+1/5/eps^5-7/120/eps^4-1/60*(5+7*Zeta(3))/eps^3-1/12/eps^6-1/3600*(570+7*Pi^4-1440*Zeta(3))/eps^2];
Z4[6,137] := ["e112|e3|e44|556|e6|66||", 3/4, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), -1/14400*(6965+24*Pi^4-4320*Zeta(3))/eps-2/45/eps^5+11/120/eps^4+1/48/eps^3-1/1440*(91+144*Zeta(3))/eps^2];
Z4[6,138] := ["e112|e3|e44|e45|6|666||", 1, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/11520*(4977+8*Pi^4-4800*Zeta(3))/eps-1/1152*(199+48*Zeta(3))/eps^2-13/360/eps^5+223/1440/eps^4-317/2880/eps^3];
Z4[6,139] := ["e112|e3|e44|e55|66|66||", 3/8, 1/2187*n^5+2/243*n^4+40/729*n^3+400/2187*n^2+784/2187*n+32/81, 1/6/eps^5+1/6/eps^4+1/180*(30+Pi^4+60*Zeta(3)-180*Zeta(5))/eps-1/6/eps^6-1/6*(-1+2*Zeta(3))/eps^3-1/180*(-30+Pi^4-60*Zeta(3))/eps^2];
Z4[6,140] := ["e112|e3|e44|e56|56|66||", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, 1/450*(-815+3*Pi^4-30*Zeta(3)+795*Zeta(5))/eps-1/1800*(570+Pi^4-720*Zeta(3))/eps^2+1/5/eps^5-7/36/eps^4-1/90*(2+3*Zeta(3))/eps^3-1/18/eps^6];
Z4[6,141] := ["e112|e3|e45|445|6|66|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, 1/450*(-255+Pi^4+30*Zeta(3)+465*Zeta(5))/eps-1/90*(7+6*Zeta(3))/eps^3+7/90/eps^5-49/360/eps^4-1/72/eps^6-1/900*(-385+Pi^4-120*Zeta(3))/eps^2];
Z4[6,142] := ["e112|e3|e45|446|5|66|e|", 3, 1/2187*n^4+2/243*n^3+176/2187*n^2+88/243*n+400/729, -1/720*(-308+Pi^4-12*Zeta(3))/eps^2+1/900*(-510+4*Pi^4+570*Zeta(3)-525*Zeta(5))/eps+1/90*(-7+15*Zeta(3))/eps^3+7/90/eps^5-49/360/eps^4-1/72/eps^6];
Z4[6,143] := ["e112|e3|e45|446|6|e66||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -1/240*(17+8*Zeta(3))/eps^3+1/600*(160+Pi^4+100*Zeta(3)-140*Zeta(5))/eps+5/48/eps^5-43/240/eps^4-1/1800*(-780+Pi^4-180*Zeta(3))/eps^2-1/48/eps^6];
Z4[6,144] := ["e112|e3|e45|446|e|666||", 1, 1/729*(7*n^2+72*n+164)*(2+n), -249/2560/eps-11/480/eps^5+1/12/eps^4-811/3840/eps^2+1/160/eps^3];
Z4[6,145] := ["e112|e3|e45|456|56|6|e|", 6, 1/2187*(22+5*n)*(n^2+20*n+60), -1/7560*(63*Pi^4-8*Pi^6+12600*Zeta(3)-5796*Zeta(5)+10206*Zeta(3)^2)/eps-13/30*Zeta(3)/eps^4+1/1800*(7*Pi^4+2040*Zeta(3))/eps^3-1/3600*(17*Pi^4+2100*Zeta(3)-1380*Zeta(5))/eps^2];
Z4[6,146] := ["e112|e3|e45|456|e6|66||", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -1/240*(-211+128*Zeta(3))/eps^3+1/450*(-1135+Pi^4-90*Zeta(3)+1245*Zeta(5))/eps-1/1800*(1010+Pi^4-1140*Zeta(3))/eps^2+47/720/eps^5-77/240/eps^4-1/144/eps^6];
Z4[6,147] := ["e112|e3|e45|466|55|6|e|", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, 1/1800*(-130+Pi^4+60*Zeta(3))/eps^2+1/720*(-143+24*Zeta(3))/eps^3+1/1800*(1140+Pi^4-1140*Zeta(3)+420*Zeta(5))/eps+19/144/eps^5-59/720/eps^4-5/144/eps^6];
Z4[6,148] := ["e112|e3|e45|466|56|e6||", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, 47/720/eps^5+1/900*(-2270+7*Pi^4+1620*Zeta(3)-1920*Zeta(5))/eps-77/240/eps^4-1/144/eps^6-1/240*(-211+16*Zeta(3))/eps^3-1/900*(505+Pi^4-420*Zeta(3))/eps^2];
Z4[6,149] := ["e112|e3|e45|466|e5|66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, 1/300*(-170+Pi^4-150*Zeta(3)+285*Zeta(5))/eps+7/90/eps^5-49/360/eps^4-1/72/eps^6+1/90*(-7+9*Zeta(3))/eps^3-1/3600*(-1540+9*Pi^4+180*Zeta(3))/eps^2];
Z4[6,150] := ["e112|e3|e45|666|e55|6||", 1, 1/729*(7*n^2+72*n+164)*(2+n), -1/3840*(111+128*Zeta(3))/eps^2-7/240/eps^5+77/960/eps^4-1/115200*(-3645+64*Pi^4-13440*Zeta(3))/eps-27/640/eps^3];
Z4[6,151] := ["e112|e3|e45|e45|66|66||", 3/4, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, 1/900*(335+Pi^4-570*Zeta(3))/eps^2-1/900*(-3615+2*Pi^4+1590*Zeta(3)+2280*Zeta(5))/eps+19/180/eps^5+1/180*(-121+102*Zeta(3))/eps^3+1/36/eps^4-1/36/eps^6];
Z4[6,152] := ["e112|e3|e45|e46|56|66||", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, -1/900*(-2390+Pi^4+1440*Zeta(3)+1380*Zeta(5))/eps+19/180/eps^5-2/5/eps^4-1/72/eps^6+1/1800*(-385+2*Pi^4+330*Zeta(3))/eps^2-1/60*(-38+11*Zeta(3))/eps^3];
Z4[6,153] := ["e123|456|456|456|e|e|e|", 1/6, 1/243*(8+n)*(22+5*n), 16/7875*(29*Pi^8-212625*Zeta(3)*Zeta(5)-113400*mzv(3,5))/eps];
Z4[6,154] := ["e123|e23|44|56|56|e6|e|", 3/2, 11/2187*n^3+128/2187*n^2+680/2187*n+152/243, 1/25*(150*Zeta(3)^2-Zeta(3)*Pi^4)/eps-6/5*Zeta(3)^2/eps^2];
Z4[6,155] := ["e123|e23|45|46|56|e6|e|", 6, 1/729*n^3+26/729*n^2+70/243*n+164/243, 20*Zeta(3)*Zeta(5)/eps];
Z4[6,156] := ["e123|e23|e4|45|e6|666||", 2, 1/729*(8+n)*(22+5*n)*(2+n), 1/240*(2*Pi^4-675*Zeta(3)-70*Zeta(5))/eps-1/24*Zeta(3)/eps^3-1/1440*(Pi^4-720*Zeta(3))/eps^2];
Z4[6,157] := ["e123|e23|e4|56|556|6|e|", 6, 1/2187*(22+5*n)*(n^2+20*n+60), -1/60*Zeta(3)/eps^4-1/3600*(Pi^4-720*Zeta(3))/eps^3+1/300*(Pi^4-430*Zeta(3)-35*Zeta(5))/eps^2-1/37800*(903*Pi^4+10*Pi^6-257040*Zeta(3)-52920*Zeta(5)+153090*Zeta(3)^2)/eps];
Z4[6,158] := ["e123|e23|e4|56|e56|66||", 3, 1/2187*(22+5*n)*(3*n^2+22*n+56), -1/30*Zeta(3)/eps^4-1/1800*(Pi^4-480*Zeta(3))/eps^3+1/450*(2*Pi^4-390*Zeta(3)-105*Zeta(5))/eps^2-1/18900*(273*Pi^4+10*Pi^6+22680*Zeta(3)-35280*Zeta(5)-88830*Zeta(3)^2)/eps];
Z4[6,159] := ["e123|e23|e4|e5|566|66||", 3/2, 1/729*(8+n)*(22+5*n)*(2+n), -1/15*Zeta(3)/eps^3+1/900*(8*Pi^4-2115*Zeta(3)-420*Zeta(5))/eps-1/900*(Pi^4-480*Zeta(3))/eps^2];
Z4[6,160] := ["e123|e24|34|e5|e6|666||", 2, 1/729*(2*n^2+55*n+186)*(2+n), 5/12*Zeta(5)/eps^2+1/4536*(5*Pi^6-18900*Zeta(5)-378*Zeta(3)^2)/eps];
Z4[6,161] := ["e123|e24|35|46|56|e6|e|", 12, 1/2187*n^3+65/2187*n^2+619/2187*n+1502/2187, 1/54*(1063*Zeta(9)+72*Zeta(3)^3)/eps];
Z4[6,162] := ["e123|e24|35|56|e56|6|e|", 12, 2/2187*n^3+76/2187*n^2+643/2187*n+1466/2187, 28*Zeta(9)/eps];
Z4[6,163] := ["e123|e24|35|66|e56|e6||", 12, 7/2187*n^3+38/729*n^2+686/2187*n+460/729, -147/80*Zeta(7)/eps^2+1/2520000*(32413500*Zeta(7)-2063*Pi^8-11340000*Zeta(3)*Zeta(5)+1360800*mzv(3,5))/eps];
Z4[6,164] := ["e123|e24|35|e4|e6|666||", 2, 1/729*(2*n^2+55*n+186)*(2+n), 5/4536*(Pi^6-3780*Zeta(5)+378*Zeta(3)^2)/eps+5/12*Zeta(5)/eps^2];
Z4[6,165] := ["e123|e24|35|e6|566|e6||", 6, 2/2187*n^3+97/2187*n^2+236/729*n+460/729, -1/11340*(50*Pi^6+17010*Zeta(7)-117180*Zeta(5)+18900*Zeta(3)^2-63*Zeta(3)*Pi^4)/eps+1/6*Zeta(5)/eps^3+1/2268*(Pi^6-3780*Zeta(5)+378*Zeta(3)^2)/eps^2];
Z4[6,166] := ["e123|e24|35|e6|e56|66||", 12, 4/2187*n^3+37/729*n^2+716/2187*n+452/729, 1/11340*(5*Pi^6-18900*Zeta(5)-378*Zeta(3)^2)/eps^2-1/113400*(500*Pi^6+719145*Zeta(7)-1171800*Zeta(5)-37800*Zeta(3)^2+126*Zeta(3)*Pi^4)/eps+1/6*Zeta(5)/eps^3];
Z4[6,167] := ["e123|e24|55|e46|e6|66||", 3/2, 1/2187*n^4+26/2187*n^3+196/2187*n^2+740/2187*n+136/243, 1/5670*(5*Pi^6-9450*Zeta(5)+4158*Zeta(3)^2)/eps^2-1/56700*(250*Pi^6-299565*Zeta(7)-132300*Zeta(5)+207900*Zeta(3)^2-1386*Zeta(3)*Pi^4)/eps+1/3*Zeta(5)/eps^3];
Z4[6,168] := ["e123|e24|56|445|6|e6|e|", 3, 2/2187*n^3+89/2187*n^2+668/2187*n+476/729, -1/100*(1575*Zeta(7)-1200*Zeta(3)^2+4*Zeta(3)*Pi^4)/eps-6/5*Zeta(3)^2/eps^2];
Z4[6,169] := ["e123|e24|56|456|56|e|e|", 6, 53/2187*n^2+598/2187*n+512/729, -1/7875*(29*Pi^8-330750*Zeta(3)*Zeta(5)-113400*mzv(3,5))/eps];
Z4[6,170] := ["e123|e24|56|e45|56|6|e|", 24, 1/2187*n^3+65/2187*n^2+619/2187*n+1502/2187, 1/54*(1063*Zeta(9)+72*Zeta(3)^3)/eps];
Z4[6,171] := ["e123|e24|56|e45|66|e6||", 12, 5/2187*n^3+100/2187*n^2+226/729*n+52/81, -147/80*Zeta(7)/eps^2+1/2520000*(32413500*Zeta(7)-2063*Pi^8-18900000*Zeta(3)*Zeta(5)+1360800*mzv(3,5))/eps];
Z4[6,172] := ["e123|e24|56|e45|e6|66||", 6, 4/2187*n^3+37/729*n^2+716/2187*n+452/729, -1/113400*(500*Pi^6+229635*Zeta(7)-1171800*Zeta(5)+415800*Zeta(3)^2-1386*Zeta(3)*Pi^4)/eps+1/6*Zeta(5)/eps^3+1/11340*(5*Pi^6-18900*Zeta(5)+4158*Zeta(3)^2)/eps^2];
Z4[6,173] := ["e123|e24|56|e56|556||e|", 12, 2/2187*n^3+29/729*n^2+674/2187*n+1424/2187, -147/80*Zeta(7)/eps^2+1/2520000*(32413500*Zeta(7)-2063*Pi^8-22680000*Zeta(3)*Zeta(5)+1360800*mzv(3,5))/eps];
Z4[6,174] := ["e123|e24|56|e56|e56|6||", 6, 1/729*n^3+26/729*n^2+70/243*n+164/243, 20*Zeta(3)*Zeta(5)/eps];
Z4[6,175] := ["e123|e24|e5|456|56|6|e|", 4, 1/729*(22+5*n)^2, -3/4*(21*Zeta(7)-16*Zeta(3)^2)/eps-2*Zeta(3)^2/eps^2];
Z4[6,176] := ["e123|e24|e5|e45|66|66||", 3, 1/2187*(22+5*n)*(3*n^2+22*n+56), -1/1800*(Pi^4-420*Zeta(3))/eps^3-1/30*Zeta(3)/eps^4+1/1800*(7*Pi^4-1260*Zeta(3)+1380*Zeta(5))/eps^2-1/37800*(441*Pi^4-80*Pi^6-28980*Zeta(3)+202860*Zeta(5)-154980*Zeta(3)^2)/eps];
Z4[6,177] := ["e123|e24|e5|e46|56|66||", 12, 1/2187*(22+5*n)*(n^2+20*n+60), -1/60*Zeta(3)/eps^4-1/3600*(Pi^4-720*Zeta(3))/eps^3-1/37800*(903*Pi^4-40*Pi^6-257040*Zeta(3)+173880*Zeta(5)+35910*Zeta(3)^2)/eps+1/300*(Pi^4-430*Zeta(3)+115*Zeta(5))/eps^2];
Z4[6,178] := ["e123|e45|e45|456|6|6|e|", 6, 53/2187*n^2+598/2187*n+512/729, -1/7875*(29*Pi^8-330750*Zeta(3)*Zeta(5)-113400*mzv(3,5))/eps];
Z4[6,179] := ["e123|e45|e45|466|6|e6||", 3, 2/2187*n^3+97/2187*n^2+236/729*n+460/729, 1/6*Zeta(5)/eps^3-1/56700*(250*Pi^6-80325*Zeta(7)-585900*Zeta(5)+321300*Zeta(3)^2-1071*Zeta(3)*Pi^4)/eps+1/11340*(5*Pi^6-18900*Zeta(5)+6426*Zeta(3)^2)/eps^2];
Z4[6,180] := ["e123|e45|e45|466|e|66||", 3/4, 5/729*n^3+164/2187*n^2+736/2187*n+424/729, 1/5670*(5*Pi^6-9450*Zeta(5)+6426*Zeta(3)^2)/eps^2+1/3*Zeta(5)/eps^3-1/28350*(125*Pi^6-212625*Zeta(7)-66150*Zeta(5)+160650*Zeta(3)^2-1071*Zeta(3)*Pi^4)/eps];
Z4[6,181] := ["e123|e45|e45|e46|6|66||", 6, 1/2187*(8+n)^2*(22+5*n), -1/50*(945*Zeta(7)-660*Zeta(3)^2+2*Zeta(3)*Pi^4)/eps-6/5*Zeta(3)^2/eps^2];
Z4[6,182] := ["e123|e45|e46|456|5|6|e|", 12, 1/2187*n^3+65/2187*n^2+619/2187*n+1502/2187, 1/54*(1063*Zeta(9)+72*Zeta(3)^3)/eps];
Z4[6,183] := ["e123|e45|e46|e56|56|6||", 4, 1/729*n^3+26/729*n^2+70/243*n+164/243, 20*Zeta(3)*Zeta(5)/eps];
Z4[6,184] := ["ee11|22|33|44|55|66|ee|", 3/64, 1/2187*n^6+14/2187*n^5+28/729*n^4+280/2187*n^3+560/2187*n^2+224/729*n+64/243, -1/eps^6];
Z4[6,185] := ["ee11|22|33|44|56|e66|e|", 3/16, 1/729*n^5+4/243*n^4+20/243*n^3+160/729*n^2+752/2187*n+736/2187, 1/2/eps^5-1/2/eps^6];
Z4[6,186] := ["ee11|22|33|45|556|6|ee|", 3/16, 1/729*n^5+4/243*n^4+20/243*n^3+160/729*n^2+752/2187*n+736/2187, 2/3/eps^5-1/3/eps^4-1/3/eps^6];
Z4[6,187] := ["ee11|22|33|45|e56|66|e|", 3/4, 1/2187*n^5+2/243*n^4+40/729*n^3+400/2187*n^2+784/2187*n+32/81, 1/2/eps^5-2/3/eps^4-1/6/eps^6];
Z4[6,188] := ["ee11|22|33|45|e66|e66||", 3/16, 1/2187*n^5+2/243*n^4+40/729*n^3+416/2187*n^2+800/2187*n+832/2187, 1/3/eps^5+1/3/eps^4-1/3/eps^6];
Z4[6,189] := ["ee11|22|33|45|ee6|666||", 1/8, 1/729*(2+n)*(n^4+10*n^3+40*n^2+80*n+112), -1/6/eps^5+3/8/eps^4];
Z4[6,190] := ["ee11|22|34|445|5|66|ee|", 3/16, 1/729*n^5+4/243*n^4+20/243*n^3+160/729*n^2+752/2187*n+736/2187, 2/3/eps^5-1/3/eps^4-1/3/eps^6];
Z4[6,191] := ["ee11|22|34|445|6|e66|e|", 3/8, 1/243*n^4+10/243*n^3+368/2187*n^2+808/2187*n+304/729, 5/12/eps^5+1/24/eps^4-5/24/eps^6-1/4/eps^3];
Z4[6,192] := ["ee11|22|34|455|56|6|ee|", 3/4, 1/2187*n^5+2/243*n^4+40/729*n^3+400/2187*n^2+784/2187*n+32/81, 5/12/eps^5-13/12/eps^4-1/12/eps^6-1/12*(-11+6*Zeta(3))/eps^3];
Z4[6,193] := ["ee11|22|34|455|66|e6|e|", 3/8, 1/2187*n^5+14/2187*n^4+92/2187*n^3+112/729*n^2+784/2187*n+320/729, 1/4/eps^5-1/12/eps^4-1/12/eps^6+1/12*(-5+6*Zeta(3))/eps^3];
Z4[6,194] := ["ee11|22|34|456|56|e6|e|", 3/4, 1/2187*(22+5*n)*(n^3+8*n^2+24*n+48), -3/2*Zeta(3)/eps^4+1/120*(Pi^4+180*Zeta(3))/eps^3];
Z4[6,195] := ["ee11|22|34|555|566||ee|", 1/8, 1/729*(2+n)*(n^4+10*n^3+40*n^2+80*n+112), -1/6/eps^5+3/8/eps^4];
Z4[6,196] := ["ee11|22|34|556|556||ee|", 3/16, 1/2187*n^5+2/243*n^4+40/729*n^3+416/2187*n^2+800/2187*n+832/2187, (-1+Zeta(3))/eps^3+1/3/eps^5+1/3/eps^4-1/6/eps^6];
Z4[6,197] := ["ee11|22|34|556|566|e|e|", 3/8, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, 1/4/eps^5-1/12/eps^4-1/12/eps^6-5/12/eps^3];
Z4[6,198] := ["ee11|22|34|e45|56|66|e|", 3/2, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, 1/4/eps^5-19/24/eps^4-1/24/eps^6+5/4/eps^3];
Z4[6,199] := ["ee11|22|34|e45|66|e66||", 3/4, 1/2187*n^5+14/2187*n^4+92/2187*n^3+352/2187*n^2+800/2187*n+928/2187, 1/4/eps^5-1/12/eps^4-1/12/eps^6+1/12*(-5+6*Zeta(3))/eps^3];
Z4[6,200] := ["ee11|22|34|e45|e6|666||", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -1/16/eps^5+11/32/eps^4-121/192/eps^3];
Z4[6,201] := ["ee11|22|34|e55|566|6|e|", 3/4, 5/2187*n^4+62/2187*n^3+320/2187*n^2+824/2187*n+976/2187, 1/3/eps^5-5/24/eps^4-1/8/eps^6-1/3/eps^3];
Z4[6,202] := ["ee11|22|34|e55|666|e6||", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -5/48/eps^5+5/32/eps^4+37/192/eps^3];
Z4[6,203] := ["ee11|22|34|e55|e66|66||", 3/16, 1/2187*n^5+14/2187*n^4+100/2187*n^3+392/2187*n^2+272/729*n+32/81, 1/4/eps^5+1/4/eps^4-1/4/eps^6-1/4*(-1+2*Zeta(3))/eps^3];
Z4[6,204] := ["ee11|22|34|e56|556|6|e|", 3/2, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, -1/4*(-5+4*Zeta(3))/eps^3+1/4/eps^5-19/24/eps^4-1/24/eps^6];
Z4[6,205] := ["ee11|22|34|e56|e56|66||", 3/8, 5/2187*n^4+62/2187*n^3+320/2187*n^2+824/2187*n+976/2187, 1/3/eps^5-5/12/eps^4-1/12/eps^6+1/2*(-1+2*Zeta(3))/eps^3];
Z4[6,206] := ["ee11|22|34|ee5|566|66||", 3/8, 1/2187*(8+n)*(n^3+8*n^2+24*n+48)*(2+n), -1/12/eps^5+1/4/eps^4-7/24/eps^3];
Z4[6,207] := ["ee11|23|334|4|56|e66|e|", 3/8, 1/243*n^4+10/243*n^3+368/2187*n^2+808/2187*n+304/729, 1/2/eps^5-1/2/eps^4-1/6/eps^6+1/6/eps^3];
Z4[6,208] := ["ee11|23|334|5|556|6|ee|", 3/8, 1/243*n^4+10/243*n^3+368/2187*n^2+808/2187*n+304/729, 2/5/eps^5-1/5/eps^4-2/15/eps^6+1/15/eps^2-4/15/eps^3];
Z4[6,209] := ["ee11|23|334|5|e56|66|e|", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, 17/60/eps^5-43/120/eps^4-3/40/eps^6+8/15/eps^2-7/60/eps^3];
Z4[6,210] := ["ee11|23|334|5|e66|e66||", 3/8, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, 3/10/eps^5+1/60/eps^4+1/600*(-100+Pi^4+180*Zeta(3))/eps^2-3/20/eps^6-1/30*(-1+12*Zeta(3))/eps^3];
Z4[6,211] := ["ee11|23|334|5|ee6|666||", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -1/15/eps^5+7/40/eps^4-157/640/eps^2+11/240/eps^3];
Z4[6,212] := ["ee11|23|344|45|5|66|ee|", 3/8, 1/2187*n^5+2/243*n^4+40/729*n^3+400/2187*n^2+784/2187*n+32/81, 5/12/eps^5-13/12/eps^4-1/12/eps^6-1/12*(-11+6*Zeta(3))/eps^3];
Z4[6,213] := ["ee11|23|344|45|6|e66|e|", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, -1/30/eps^3*(-2+3*Zeta(3))+4/15/eps^5-61/120/eps^4-1/600*(-220+Pi^4-60*Zeta(3))/eps^2-7/120/eps^6];
Z4[6,214] := ["ee11|23|344|55|56|6|ee|", 3/8, 1/2187*n^5+14/2187*n^4+92/2187*n^3+112/729*n^2+784/2187*n+320/729, 1/6/eps^5-7/30/eps^4-1/30/eps^6+3/10*(-1+2*Zeta(3))/eps^3-1/150*(Pi^4-80)/eps^2];
Z4[6,215] := ["ee11|23|344|55|e6|66|e|", 3/4, 1/2187*n^5+14/2187*n^4+28/729*n^3+104/729*n^2+784/2187*n+992/2187, 3/20/eps^5-1/20/eps^4-1/20/eps^6-1/20*(1+2*Zeta(3))/eps^3+1/150*(-45+Pi^4-30*Zeta(3))/eps^2];
Z4[6,216] := ["ee11|23|344|56|55|6|ee|", 3/4, 1/2187*n^5+14/2187*n^4+92/2187*n^3+352/2187*n^2+800/2187*n+928/2187, 1/6/eps^5-7/30/eps^4-1/30/eps^6+3/10*(-1+2*Zeta(3))/eps^3-1/150*(Pi^4-80)/eps^2];
Z4[6,217] := ["ee11|23|344|56|56|e6|e|", 3/2, 1/729*n^4+40/2187*n^3+232/2187*n^2+760/2187*n+128/243, -1/200*(Pi^4-300*Zeta(3))/eps^3-1/5*(8*Zeta(3)-7*Zeta(5))/eps^2-3/10*Zeta(3)/eps^4];
Z4[6,218] := ["ee11|23|344|56|e5|66|e|", 3/2, 1/729*n^4+40/2187*n^3+80/729*n^2+800/2187*n+368/729, 1/30*(1+3*Zeta(3))/eps^3+2/15/eps^5-11/40/eps^4-1/40/eps^6+1/600/eps^2*(400+Pi^4-420*Zeta(3))];
Z4[6,219] := ["ee11|23|345|45|56|6|ee|", 3/4, 1/2187*(22+5*n)*(n^3+8*n^2+24*n+48), -6/5*Zeta(3)/eps^4-1/100*(Pi^4+140*Zeta(3)-160*Zeta(5))/eps^2+1/75*(Pi^4+180*Zeta(3))/eps^3];
Z4[6,220] := ["ee11|23|345|45|e6|66|e|", 3/2, 1/729*n^4+40/2187*n^3+232/2187*n^2+760/2187*n+128/243, -1/200*(Pi^4-300*Zeta(3))/eps^3-3/10*Zeta(3)/eps^4-8/5*(Zeta(3)+Zeta(5))/eps^2];
Z4[6,221] := ["ee11|23|345|46|55|6|ee|", 3/2, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, 1/600*(-1460+Pi^4+900*Zeta(3))/eps^2-9/20*(-5+2*Zeta(3))/eps^3+3/20/eps^5-3/4/eps^4-1/60/eps^6];
Z4[6,222] := ["ee11|23|345|46|56|e6|e|", 3, 1/2187*n^4+26/2187*n^3+196/2187*n^2+740/2187*n+136/243, 4*Zeta(5)/eps^3-1/1890*(5*Pi^6+5670*Zeta(5)-378*Zeta(3)^2)/eps^2];
Z4[6,223] := ["ee11|23|345|46|e5|66|e|", 3, 1/2187*n^4+26/2187*n^3+208/2187*n^2+256/729*n+1184/2187, -1/200*(Pi^4-300*Zeta(3))/eps^3-1/5*(8*Zeta(3)+3*Zeta(5))/eps^2-3/10*Zeta(3)/eps^4];
Z4[6,224] := ["ee11|23|345|46|ee|666||", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -1/30/eps^5+7/24/eps^4+215/192/eps^2-25/24/eps^3];
Z4[6,225] := ["ee11|23|444|456||e66|e|", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -1/12/eps^5+13/48/eps^4-3/16/eps^3];
Z4[6,226] := ["ee11|23|444|555|6|6|ee|", 1/24, 1/243*(n^2+6*n+20)*(2+n)^2, -1/30/eps^4+5/192/eps^2+3/40/eps^3];
Z4[6,227] := ["ee11|23|444|556|5|6|ee|", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -1/15/eps^5+7/40/eps^4-157/640/eps^2+11/240/eps^3];
Z4[6,228] := ["ee11|23|444|556|6|e6|e|", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -3/80/eps^5+11/96/eps^4+11/384/eps^2-33/320/eps^3];
Z4[6,229] := ["ee11|23|445|445||66|ee|", 3/32, 1/2187*n^5+2/243*n^4+40/729*n^3+416/2187*n^2+800/2187*n+832/2187, (-1+Zeta(3))/eps^3+1/3/eps^5+1/3/eps^4-1/6/eps^6];
Z4[6,230] := ["ee11|23|445|446||e66|e|", 3/8, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, -1/5*(1+Zeta(3))/eps^3+7/30/eps^5+1/600*(-440+3*Pi^4-60*Zeta(3))/eps^2+11/60/eps^4-7/60/eps^6];
Z4[6,231] := ["ee11|23|445|455|6|6|ee|", 3/8, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, 1/6/eps^5-7/30/eps^4-1/10*(3+2*Zeta(3))/eps^3-1/300*(-160+Pi^4+60*Zeta(3))/eps^2-1/30/eps^6];
Z4[6,232] := ["ee11|23|445|456|5|6|ee|", 3/2, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, 1/600*(-1460+Pi^4+900*Zeta(3))/eps^2-9/20*(-5+2*Zeta(3))/eps^3+3/20/eps^5-3/4/eps^4-1/60/eps^6];
Z4[6,233] := ["ee11|23|445|456|6|e6|e|", 3, 1/2187*n^4+26/2187*n^3+208/2187*n^2+256/729*n+1184/2187, -1/200*(Pi^4-300*Zeta(3))/eps^3-3/10*Zeta(3)/eps^4-4/5*(2*Zeta(3)-3*Zeta(5))/eps^2];
Z4[6,234] := ["ee11|23|445|456|e|66|e|", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, 2/15/eps^5-11/40/eps^4-1/40/eps^6+2/3/eps^2+1/30/eps^3];
Z4[6,235] := ["ee11|23|445|466|5|e6|e|", 3/2, 1/729*n^4+40/2187*n^3+80/729*n^2+800/2187*n+368/729, -1/600*(-400+Pi^4-180*Zeta(3))/eps^2-1/30*(-1+3*Zeta(3))/eps^3+2/15/eps^5-11/40/eps^4-1/40/eps^6];
Z4[6,236] := ["ee11|23|445|466|6|ee6||", 3/4, 5/2187*n^4+62/2187*n^3+320/2187*n^2+824/2187*n+976/2187, 1/600*(840+Pi^4-660*Zeta(3))/eps^2+13/60/eps^5-17/60/eps^4-1/20/eps^6+1/60*(-29+6*Zeta(3))/eps^3];
Z4[6,237] := ["ee11|23|445|466|e|e66||", 3/4, 1/729*n^4+44/2187*n^3+268/2187*n^2+272/729*n+352/729, -1/20*(1+6*Zeta(3))/eps^3+3/20/eps^5-1/20/eps^4-1/20/eps^6+1/300*(-90+Pi^4+120*Zeta(3))/eps^2];
Z4[6,238] := ["ee11|23|445|566|66|ee||", 3/16, 1/2187*n^5+14/2187*n^4+100/2187*n^3+392/2187*n^2+272/729*n+32/81, -1/5*(1+Zeta(3))/eps^3+1/5/eps^5+1/5/eps^4-1/10/eps^6+1/150*(-105+2*Pi^4-90*Zeta(3))/eps^2];
Z4[6,239] := ["ee11|23|445|566|e5|6|e|", 3/4, 1/2187*n^4+26/2187*n^3+232/2187*n^2+824/2187*n+368/729, 1/5/eps^5-17/60/eps^4-1/20/eps^6-4/15/eps^2+2/15/eps^3];
Z4[6,240] := ["ee11|23|445|566|e6|e6||", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, -1/300*(-200+Pi^4+60*Zeta(3))/eps^2-1/30*(-1+6*Zeta(3))/eps^3+2/15/eps^5-11/40/eps^4-1/40/eps^6];
Z4[6,241] := ["ee11|23|445|566|ee|66||", 3/16, 1/2187*(8+n)*(n^3+8*n^2+24*n+48)*(2+n), -1/12/eps^5+1/4/eps^4-7/24/eps^3];
Z4[6,242] := ["ee11|23|456|456|e5|6|e|", 3/2, 5/729*n^3+164/2187*n^2+736/2187*n+424/729, -1/1890*(5*Pi^6+5670*Zeta(5)-2646*Zeta(3)^2)/eps^2+4*Zeta(5)/eps^3];
Z4[6,243] := ["ee11|23|456|456|ee|66||", 3/8, 5/2187*n^4+62/2187*n^3+320/2187*n^2+824/2187*n+976/2187, 1/5/eps^5-2/5/eps^4-1/30/eps^6+1/15*(-13+27*Zeta(3))/eps^3-1/300*(-1010+Pi^4+840*Zeta(3))/eps^2];
Z4[6,244] := ["ee11|23|e34|45|56|66|e|", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, 1/12/eps^5-11/24/eps^4-1/120/eps^6-14/5/eps^2+19/12/eps^3];
Z4[6,245] := ["ee11|23|e34|45|66|e66||", 3/2, 1/729*n^4+44/2187*n^3+268/2187*n^2+272/729*n+352/729, 1/15*(1+6*Zeta(3))/eps^3-1/600*(-120+Pi^4+540*Zeta(3))/eps^2+1/10/eps^5-13/60/eps^4-1/60/eps^6];
Z4[6,246] := ["ee11|23|e34|45|e6|666||", 1, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/60/eps^5+13/80/eps^4+2387/1920/eps^2-41/60/eps^3];
Z4[6,247] := ["ee11|23|e34|55|566|6|e|", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, 1/30*(1+3*Zeta(3))/eps^3+2/15/eps^5-11/40/eps^4-1/40/eps^6+1/600/eps^2*(400+Pi^4-420*Zeta(3))];
Z4[6,248] := ["ee11|23|e34|55|666|e6||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 1/320*(-103+64*Zeta(3))/eps^2-7/240/eps^5+19/160/eps^4-37/960/eps^3];
Z4[6,249] := ["ee11|23|e34|55|e66|66||", 3/4, 1/2187*n^5+14/2187*n^4+92/2187*n^3+352/2187*n^2+800/2187*n+928/2187, 3/20/eps^5-1/20/eps^4-1/20/eps^6-1/20*(1+2*Zeta(3))/eps^3+1/150*(-45+Pi^4-30*Zeta(3))/eps^2];
Z4[6,250] := ["ee11|23|e34|56|556|6|e|", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, 1/300*(-840+Pi^4+420*Zeta(3))/eps^2-1/60*(-95+48*Zeta(3))/eps^3+1/12/eps^5-11/24/eps^4-1/120/eps^6];
Z4[6,251] := ["ee11|23|e34|56|e56|66||", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, -1/600*(-1080+Pi^4+1380*Zeta(3))/eps^2+7/60/eps^5-19/60/eps^4-1/60/eps^6+1/60*(-7+54*Zeta(3))/eps^3];
Z4[6,252] := ["ee11|23|e34|e5|566|66||", 3/4, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), -1/40/eps^5+13/80/eps^4+1/960*(841+96*Zeta(3))/eps^2-49/96/eps^3];
Z4[6,253] := ["ee11|23|e44|455|6|66|e|", 3/4, 1/729*n^4+44/2187*n^3+284/2187*n^2+832/2187*n+1024/2187, 1/60*(-19+6*Zeta(3))/eps^3+1/600*(Pi^4+60*Zeta(3))/eps^2+11/60/eps^5-1/15/eps^6];
Z4[6,254] := ["ee11|23|e44|456|5|66|e|", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, 11/60/eps^5-7/15/eps^4-1/30/eps^6+14/15/eps^2+19/60/eps^3];
Z4[6,255] := ["ee11|23|e44|555|66|6|e|", 1/4, 1/729*(n^3+18*n^2+80*n+144)*(2+n), -1/960*(-151+192*Zeta(3))/eps^2-3/40/eps^5+23/240/eps^4+53/480/eps^3];
Z4[6,256] := ["ee11|23|e44|556|56|6|e|", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, 11/60/eps^5-1/60*(-19+12*Zeta(3))/eps^3-7/15/eps^4-1/30/eps^6-1/300*(-280+Pi^4-60*Zeta(3))/eps^2];
Z4[6,257] := ["ee11|23|e44|556|66|e6||", 3/4, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, -1/600*(180+Pi^4-300*Zeta(3))/eps^2+1/4/eps^5-1/10/eps^4-1/20*(3+2*Zeta(3))/eps^3-1/10/eps^6];
Z4[6,258] := ["ee11|23|e44|556|e6|66||", 3/4, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), -1/960*(293+96*Zeta(3))/eps^2-7/120/eps^5+11/80/eps^4-1/160/eps^3];
Z4[6,259] := ["ee11|23|e44|e45|6|666||", 1/2, 1/729*(n^3+18*n^2+80*n+144)*(2+n), -11/240/eps^5+103/480/eps^4-151/384/eps^2-197/960/eps^3];
Z4[6,260] := ["ee11|23|e44|e55|66|66||", 3/16, 1/2187*n^5+2/243*n^4+40/729*n^3+416/2187*n^2+800/2187*n+832/2187, 1/5/eps^5+1/5/eps^4-1/5/eps^6-1/5*(-1+2*Zeta(3))/eps^3-1/150*(-30+Pi^4-60*Zeta(3))/eps^2];
Z4[6,261] := ["ee11|23|e44|e56|56|66||", 3/4, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, 1/600*(-580+Pi^4+300*Zeta(3))/eps^2+1/4/eps^5-4/15/eps^4-1/15/eps^6+1/60*(-5+6*Zeta(3))/eps^3];
Z4[6,262] := ["ee11|23|e45|445|6|66|e|", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, -1/300*(-60+Pi^4-180*Zeta(3))/eps^2-1/15*(-1+3*Zeta(3))/eps^3+1/10/eps^5-13/60/eps^4-1/60/eps^6];
Z4[6,263] := ["ee11|23|e45|446|5|66|e|", 3/2, 1/2187*n^4+10/729*n^3+76/729*n^2+808/2187*n+1120/2187, 1/15*(1+3*Zeta(3))/eps^3+1/10/eps^5-13/60/eps^4-1/200*(-40+Pi^4-180*Zeta(3))/eps^2-1/60/eps^6];
Z4[6,264] := ["ee11|23|e45|446|6|e66||", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, -1/600*(-400+Pi^4-180*Zeta(3))/eps^2-1/30*(-1+3*Zeta(3))/eps^3+2/15/eps^5-11/40/eps^4-1/40/eps^6];
Z4[6,265] := ["ee11|23|e45|446|e|666||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -7/240/eps^5+19/160/eps^4-103/320/eps^2-37/960/eps^3];
Z4[6,266] := ["ee11|23|e45|456|56|6|e|", 3, 1/2187*(22+5*n)*(3*n^2+22*n+56), 1/150*(Pi^4+270*Zeta(3))/eps^3-3/5*Zeta(3)/eps^4-1/600/eps^2*(7*Pi^4+1500*Zeta(3)-1380*Zeta(5))];
Z4[6,267] := ["ee11|23|e45|456|e6|66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, 1/12/eps^5-1/12*(-19+12*Zeta(3))/eps^3-11/24/eps^4-1/120/eps^6+2/5*(-7+4*Zeta(3))/eps^2];
Z4[6,268] := ["ee11|23|e45|466|55|6|e|", 3/2, 1/2187*n^4+26/2187*n^3+232/2187*n^2+824/2187*n+368/729, 1/6/eps^5-1/8/eps^4+1/15*(-5+3*Zeta(3))/eps^3-1/24/eps^6+1/300*(100+Pi^4-240*Zeta(3))/eps^2];
Z4[6,269] := ["ee11|23|e45|466|56|e6||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, 1/12/eps^5-11/24/eps^4-1/60*(-95+12*Zeta(3))/eps^3-1/300*(840+Pi^4-780*Zeta(3))/eps^2-1/120/eps^6];
Z4[6,270] := ["ee11|23|e45|466|e5|66||", 3/2, 1/729*n^4+44/2187*n^3+268/2187*n^2+272/729*n+352/729, -1/120*(-24+Pi^4-36*Zeta(3))/eps^2+1/10/eps^5-13/60/eps^4-1/60/eps^6+1/15/eps^3];
Z4[6,271] := ["ee11|23|e45|666|e55|6||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -3/80/eps^5+11/96/eps^4+11/384/eps^2-33/320/eps^3];
Z4[6,272] := ["ee11|23|e45|e45|66|66||", 3/8, 1/729*n^4+44/2187*n^3+284/2187*n^2+832/2187*n+1024/2187, 6/5*(-1+Zeta(3))/eps^3+2/15/eps^5+1/30/eps^4-1/30/eps^6+1/300/eps^2*(850+Pi^4-840*Zeta(3))];
Z4[6,273] := ["ee11|23|e45|e46|56|66||", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, 1/600*(260+3*Pi^4-540*Zeta(3))/eps^2+2/15/eps^5-11/20/eps^4-1/60/eps^6-1/30*(-29+6*Zeta(3))/eps^3];
Z4[6,274] := ["ee11|23|ee4|445|6|666||", 1/4, 1/243*(n^2+6*n+20)*(2+n)^2, -1/60/eps^4-857/1920/eps^2+13/80/eps^3];
Z4[6,275] := ["ee11|23|ee4|455|66|66||", 3/8, 1/2187*(n^2+6*n+20)^2*(2+n), -1/20/eps^5+3/20/eps^4+3/320*(-27+16*Zeta(3))/eps^2-1/20/eps^3];
Z4[6,276] := ["ee11|23|ee4|456|56|66||", 3/4, 1/2187*(22+5*n)*(n^2+6*n+20)*(2+n), 1/960*(193+384*Zeta(3))/eps^2-1/60/eps^5+7/60/eps^4-19/60/eps^3];
Z4[6,277] := ["ee11|23|ee4|555|666|6||", 1/12, 1/243*(n^2+6*n+20)*(2+n)^2, -1/30/eps^4+5/192/eps^2+3/40/eps^3];
Z4[6,278] := ["ee11|23|ee4|556|566|6||", 3/4, 1/2187*(22+5*n)*(n^2+6*n+20)*(2+n), -1/120*(-125+48*Zeta(3))/eps^2-1/30/eps^5+1/6/eps^4-8/15/eps^3];
Z4[6,279] := ["ee12|223|3|44|56|e66|e|", 3/8, 1/243*n^4+10/243*n^3+368/2187*n^2+808/2187*n+304/729, 1/2/eps^5-1/2/eps^4-1/6/eps^6+1/6/eps^3];
Z4[6,280] := ["ee12|223|3|45|556|6|ee|", 3/16, 1/243*n^4+10/243*n^3+368/2187*n^2+808/2187*n+304/729, 4/9/eps^5-2/3/eps^4-1/9/eps^6-1/9/eps^2+4/9/eps^3];
Z4[6,281] := ["ee12|223|3|45|e56|66|e|", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, 5/18/eps^5-11/18/eps^4-1/18/eps^6-2/9/eps^2+11/18/eps^3];
Z4[6,282] := ["ee12|223|3|45|e66|e66||", 3/8, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, 1/3/eps^5-2/9/eps^4-1/9/eps^6+1/9/eps^2-1/9/eps^3];
Z4[6,283] := ["ee12|223|3|45|ee6|666||", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -1/18/eps^5+17/72/eps^4+1/8/eps^2-11/36/eps^3];
Z4[6,284] := ["ee12|223|4|445|6|e66|e|", 3/4, 29/2187*n^3+250/2187*n^2+92/243*n+40/81, 11/45/eps+61/240/eps^5-29/720/eps^4-61/720/eps^6-11/360/eps^2-247/720/eps^3];
Z4[6,285] := ["ee12|223|4|455|56|6|ee|", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, -1/720*(-358+Pi^4-120*Zeta(3))/eps^2+37/180/eps^5-91/180/eps^4+1/900*(-415+Pi^4+120*Zeta(3)+105*Zeta(5))/eps-13/360/eps^6-1/180*(-62+15*Zeta(3))/eps^3];
Z4[6,286] := ["ee12|223|4|455|66|e6|e|", 3/4, 1/729*n^4+4/243*n^3+76/729*n^2+800/2187*n+1120/2187, 3/20/eps^5-43/360/eps^4-1/1800*(400+3*Pi^4+600*Zeta(3)+210*Zeta(5))/eps+1/180*(-37+15*Zeta(3))/eps^3-7/180/eps^6+1/720*(Pi^4+218)/eps^2];
Z4[6,287] := ["ee12|223|4|456|56|e6|e|", 3/2, 1/2187*(22+5*n)*(3*n^2+22*n+56), -7/12*Zeta(3)/eps^4-1/360*(Pi^4-180*Zeta(3)-210*Zeta(5))/eps^2-1/18900*(42*Pi^4+5*Pi^6+20790*Zeta(3)+8820*Zeta(5)+945*Zeta(3)^2)/eps+1/720*(Pi^4+840*Zeta(3))/eps^3];
Z4[6,288] := ["ee12|223|4|556|556||ee|", 3/8, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, 1/180*(Pi^4-91)/eps^2+13/60/eps^5-1/90/eps^4-1/90*(23+15*Zeta(3))/eps^3-13/180/eps^6-1/900*(-775+3*Pi^4+30*Zeta(3)+420*Zeta(5))/eps];
Z4[6,289] := ["ee12|223|4|556|566|e|e|", 3/4, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -2/9/eps+3/20/eps^5-43/360/eps^4-7/180/eps^6+109/360/eps^2-37/180/eps^3];
Z4[6,290] := ["ee12|223|4|e45|56|66|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -71/45/eps+47/360/eps^5-149/360/eps^4-7/360/eps^6+53/90/eps^2+193/360/eps^3];
Z4[6,291] := ["ee12|223|4|e45|66|e66||", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, 3/20/eps^5-43/360/eps^4-1/1800*(400+3*Pi^4+600*Zeta(3)+210*Zeta(5))/eps+1/180*(-37+15*Zeta(3))/eps^3-7/180/eps^6+1/720*(Pi^4+218)/eps^2];
Z4[6,292] := ["ee12|223|4|e45|e6|666||", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), 14167/23040/eps-1/36/eps^5+95/576/eps^4-139/768/eps^2-109/384/eps^3];
Z4[6,293] := ["ee12|223|4|e55|566|6|e|", 3/2, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, -1/1800*(165+2*Pi^4-840*Zeta(3))/eps^2-1/1800*(-960+Pi^4+1140*Zeta(3)+180*Zeta(5))/eps+5/24/eps^5-1/120*(5+8*Zeta(3))/eps^3-13/60/eps^4-7/120/eps^6];
Z4[6,294] := ["ee12|223|4|e55|666|e6||", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), 1/115200*(-24345+64*Pi^4+24960*Zeta(3))/eps-11/240/eps^5+103/960/eps^4-1/3840*(-143+640*Zeta(3))/eps^2+11/640/eps^3];
Z4[6,295] := ["ee12|223|4|e55|e66|66||", 3/8, 5/2187*n^4+62/2187*n^3+320/2187*n^2+824/2187*n+976/2187, -1/3600*(-150+17*Pi^4-2040*Zeta(3))/eps^2-1/60*(-1+17*Zeta(3))/eps^3+7/30/eps^5+1/120/eps^4+1/360*(-30+Pi^4-156*Zeta(3)+54*Zeta(5))/eps-7/60/eps^6];
Z4[6,296] := ["ee12|223|4|e56|556|6|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -1/360*(-193+60*Zeta(3))/eps^3+47/360/eps^5+1/450*(-710+Pi^4+30*Zeta(3)+255*Zeta(5))/eps-149/360/eps^4-7/360/eps^6-1/360*(-212+Pi^4-120*Zeta(3))/eps^2];
Z4[6,297] := ["ee12|223|4|e56|e56|66||", 3/4, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, -1/300*(-580+Pi^4+300*Zeta(3)+300*Zeta(5))/eps+17/90/eps^5-19/60/eps^4+1/1800*(-1300+3*Pi^4+540*Zeta(3))/eps^2-7/180/eps^6+1/90*(8+9*Zeta(3))/eps^3];
Z4[6,298] := ["ee12|223|4|ee5|566|66||", 3/4, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), 1/28800*(17125+8*Pi^4+3840*Zeta(3))/eps-1/720*(197+60*Zeta(3))/eps^2-13/360/eps^5+23/180/eps^4-37/360/eps^3];
Z4[6,299] := ["ee12|233|34|4|56|e66|e|", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, 1/4/eps^5-3/4/eps^4-1/4*(-4+Zeta(3))/eps^3-1/24/eps^6+1/24*(-11+6*Zeta(3))/eps^2];
Z4[6,300] := ["ee12|233|34|5|566|e6|e|", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, -1/3600*(1610+Pi^4-360*Zeta(3))/eps^2+2/15/eps^5-127/360/eps^4+1/600*(170+Pi^4-380*Zeta(3)-70*Zeta(5))/eps-1/45/eps^6-1/60*(-27+Zeta(3))/eps^3];
Z4[6,301] := ["ee12|233|34|5|666|ee6||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/11520*(757+8*Pi^4-2880*Zeta(3))/eps-13/720/eps^5+11/120/eps^4-1/960*(-177+40*Zeta(3))/eps^2-289/1440/eps^3];
Z4[6,302] := ["ee12|233|34|5|e56|66|e|", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, -1/3600*(1610+Pi^4-360*Zeta(3))/eps^2+2/15/eps^5-127/360/eps^4+1/600*(170+Pi^4-380*Zeta(3)-70*Zeta(5))/eps-1/45/eps^6-1/60*(-27+Zeta(3))/eps^3];
Z4[6,303] := ["ee12|233|34|5|e66|e66||", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, -1/1800*(80+3*Pi^4-900*Zeta(3))/eps^2+7/36/eps^5-1/3/eps^4-2/45/eps^6-1/90*(-13+36*Zeta(3))/eps-1/60*(-5+6*Zeta(3))/eps^3];
Z4[6,304] := ["ee12|233|34|5|ee6|666||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/11520*(757+8*Pi^4-2880*Zeta(3))/eps-13/720/eps^5+11/120/eps^4-1/960*(-177+40*Zeta(3))/eps^2-289/1440/eps^3];
Z4[6,305] := ["ee12|233|44|45|6|e66|e|", 3/4, 1/729*n^4+4/243*n^3+76/729*n^2+800/2187*n+1120/2187, 1/60*(-15+14*Zeta(3))/eps^3+1/600*(40+Pi^4-40*Zeta(3)-90*Zeta(5))/eps+7/60/eps^5-1/8/eps^4-1/40/eps^6-1/3600*(-1260+Pi^4+180*Zeta(3))/eps^2];
Z4[6,306] := ["ee12|233|44|55|56|6|ee|", 3/8, 1/2187*n^5+14/2187*n^4+28/729*n^3+104/729*n^2+784/2187*n+992/2187, 1/900*(330+Pi^4+420*Zeta(3)-900*Zeta(5))/eps+1/900*(-210+7*Pi^4-300*Zeta(3))/eps^2+1/12/eps^5-7/60/eps^4-1/60/eps^6-1/60*(-1+2*Zeta(3))/eps^3];
Z4[6,307] := ["ee12|233|44|55|66|e6|e|", 3/8, 1/2187*n^5+14/2187*n^4+28/729*n^3+104/729*n^2+784/2187*n+992/2187, -1/300*(70+Pi^4+140*Zeta(3)-300*Zeta(5))/eps-1/900*(30+Pi^4-180*Zeta(3))/eps^2+1/10/eps^5-1/30/eps^4-1/30/eps^6-1/30*(1+2*Zeta(3))/eps^3];
Z4[6,308] := ["ee12|233|44|56|56|e6|e|", 3/4, 1/729*n^4+4/243*n^3+68/729*n^2+248/729*n+400/729, 1/120*(Pi^4-84*Zeta(3)-84*Zeta(5))/eps^2-1/2520*(21*Pi^4-4*Pi^6-756*Zeta(3)+1764*Zeta(5)+252*Zeta(3)^2)/eps-1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4];
Z4[6,309] := ["ee12|233|44|e5|56|66|e|", 3/2, 1/729*n^4+4/243*n^3+76/729*n^2+800/2187*n+1120/2187, 1/60*(1+Zeta(3))/eps^3-1/1800*(-1200+13*Pi^4+240*Zeta(3)-270*Zeta(5))/eps+1/3600*(-30+Pi^4+240*Zeta(3))/eps^2+1/12/eps^5-17/120/eps^4-1/60/eps^6];
Z4[6,310] := ["ee12|233|44|e5|66|e66||", 3/4, 1/2187*n^5+14/2187*n^4+92/2187*n^3+112/729*n^2+784/2187*n+320/729, -1/300*(70+Pi^4+140*Zeta(3)-300*Zeta(5))/eps-1/900*(30+Pi^4-180*Zeta(3))/eps^2+1/10/eps^5-1/30/eps^4-1/30/eps^6-1/30*(1+2*Zeta(3))/eps^3];
Z4[6,311] := ["ee12|233|44|e5|e6|666||", 1/4, 1/729*(n^3+10*n^2+72*n+160)*(2+n), -7/1920*(3+16*Zeta(3))/eps^2-1/60/eps^5+29/480/eps^4-19/960/eps^3+1/57600*(-16575+136*Pi^4+960*Zeta(3))/eps];
Z4[6,312] := ["ee12|233|45|44|6|e66|e|", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, 1/60*(-15+14*Zeta(3))/eps^3+1/600*(40+Pi^4-40*Zeta(3)-90*Zeta(5))/eps+7/60/eps^5-1/8/eps^4-1/40/eps^6-1/3600*(-1260+Pi^4+180*Zeta(3))/eps^2];
Z4[6,313] := ["ee12|233|45|45|56|6|ee|", 3/2, 1/729*n^4+40/2187*n^3+232/2187*n^2+760/2187*n+128/243, -1/600*(Pi^4+1740*Zeta(3)-60*Zeta(5))/eps^2-1/300*(Pi^4-420*Zeta(3))/eps^3-1/5*Zeta(3)/eps^4+1/37800*(189*Pi^4+40*Pi^6+71820*Zeta(3)-64260*Zeta(5)-34020*Zeta(3)^2)/eps];
Z4[6,314] := ["ee12|233|45|45|e6|66|e|", 3, 1/2187*n^4+22/2187*n^3+20/243*n^2+752/2187*n+1232/2187, 1/120*(Pi^4-84*Zeta(3)+156*Zeta(5))/eps^2-1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4-1/7560*(63*Pi^4+8*Pi^6-2268*Zeta(3)+12852*Zeta(5)-6804*Zeta(3)^2)/eps];
Z4[6,315] := ["ee12|233|45|46|55|6|ee|", 3/2, 1/729*n^4+40/2187*n^3+80/729*n^2+800/2187*n+368/729, -1/60*(-17+3*Zeta(3))/eps^3+1/300*(-425+2*Pi^4-180*Zeta(3)+495*Zeta(5))/eps-1/1200*(Pi^4-770)/eps^2+1/15/eps^5-7/30/eps^4-1/120/eps^6];
Z4[6,316] := ["ee12|233|45|46|56|e6|e|", 6, 1/2187*n^4+2/243*n^3+52/729*n^2+724/2187*n+1288/2187, 1/2835*(5*Pi^6-13230*Zeta(5)-378*Zeta(3)^2)/eps^2+1/56700*(50*Pi^6-339255*Zeta(7)+245700*Zeta(5)-3780*Zeta(3)^2+126*Zeta(3)*Pi^4)/eps+2/3*Zeta(5)/eps^3];
Z4[6,317] := ["ee12|233|45|46|66|ee6||", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, -1/60*(-17+3*Zeta(3))/eps^3+1/300*(-425+2*Pi^4-180*Zeta(3)+495*Zeta(5))/eps-1/1200*(Pi^4-770)/eps^2+1/15/eps^5-7/30/eps^4-1/120/eps^6];
Z4[6,318] := ["ee12|233|45|46|e5|66|e|", 3, 1/2187*n^4+2/243*n^3+56/729*n^2+752/2187*n+416/729, -1/22680*(189*Pi^4+4*Pi^6-6804*Zeta(3)+30996*Zeta(5)-18900*Zeta(3)^2)/eps-1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4+1/120*(Pi^4-84*Zeta(3)+76*Zeta(5))/eps^2];
Z4[6,319] := ["ee12|233|45|46|e6|e66||", 3, 1/2187*n^4+22/2187*n^3+20/243*n^2+752/2187*n+1232/2187, -1/22680*(189*Pi^4+4*Pi^6-6804*Zeta(3)+30996*Zeta(5)-18900*Zeta(3)^2)/eps-1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4+1/120*(Pi^4-84*Zeta(3)+76*Zeta(5))/eps^2];
Z4[6,320] := ["ee12|233|45|46|ee|666||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 1/128*(-35+16*Zeta(3))/eps^2-1/80/eps^5+1/12/eps^4-13/96/eps^3-1/19200*(-11425+24*Pi^4-1920*Zeta(3))/eps];
Z4[6,321] := ["ee12|233|45|66|e55|6|e|", 3/2, 1/729*n^4+40/2187*n^3+80/729*n^2+800/2187*n+368/729, 1/60*(1+Zeta(3))/eps^3-1/1800*(-1200+13*Pi^4+240*Zeta(3)-270*Zeta(5))/eps+1/3600*(-30+Pi^4+240*Zeta(3))/eps^2+1/12/eps^5-17/120/eps^4-1/60/eps^6];
Z4[6,322] := ["ee12|233|45|66|e56|e6||", 3/2, 1/729*n^4+40/2187*n^3+232/2187*n^2+760/2187*n+128/243, 1/120*(Pi^4-84*Zeta(3)-84*Zeta(5))/eps^2-1/2520*(21*Pi^4-4*Pi^6-756*Zeta(3)+1764*Zeta(5)+252*Zeta(3)^2)/eps-1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4];
Z4[6,323] := ["ee12|233|45|66|ee5|66||", 3/8, 1/2187*n^5+14/2187*n^4+92/2187*n^3+352/2187*n^2+800/2187*n+928/2187, 1/900*(330+Pi^4+420*Zeta(3)-900*Zeta(5))/eps+1/900*(-210+7*Pi^4-300*Zeta(3))/eps^2+1/12/eps^5-7/60/eps^4-1/60/eps^6-1/60*(-1+2*Zeta(3))/eps^3];
Z4[6,324] := ["ee12|233|45|e4|56|66|e|", 3, 1/2187*n^4+2/243*n^3+176/2187*n^2+88/243*n+400/729, 1/20/eps^5-1/300*(730+Pi^4-430*Zeta(3)-35*Zeta(5))/eps-79/360/eps^4-1/180/eps^6+1/3600*(970+Pi^4-720*Zeta(3))/eps^2+1/60*(27+Zeta(3))/eps^3];
Z4[6,325] := ["ee12|233|45|e4|66|e66||", 3/2, 1/2187*n^4+10/729*n^3+76/729*n^2+808/2187*n+1120/2187, 1/600*(220+Pi^4-180*Zeta(3))/eps^2+11/180/eps^5+1/180*(-11+18*Zeta(3))/eps^3-1/10/eps^4-1/90/eps^6-1/450*(305+3*Pi^4-180*Zeta(3))/eps];
Z4[6,326] := ["ee12|233|45|e4|e6|666||", 1, 1/729*(n^3+10*n^2+72*n+160)*(2+n), 1/11520*(10057+8*Pi^4-5760*Zeta(3))/eps-7/720/eps^5+19/240/eps^4+1/960*(-29+40*Zeta(3))/eps^2-103/480/eps^3];
Z4[6,327] := ["ee12|233|45|e6|556|6|e|", 3/2, 1/729*n^4+4/243*n^3+76/729*n^2+800/2187*n+1120/2187, 1/900*(-475+2*Pi^4-150*Zeta(3))/eps^2-1/90*(-280+Pi^4+12*Zeta(3)+159*Zeta(5))/eps+13/180/eps^5+1/60*(5+8*Zeta(3))/eps^3-31/180/eps^4-1/90/eps^6];
Z4[6,328] := ["ee12|233|45|e6|e56|66||", 3, 1/2187*n^4+2/243*n^3+176/2187*n^2+88/243*n+400/729, -1/3600*(-970+7*Pi^4-720*Zeta(3))/eps^2+1/60*(-146+58*Zeta(3)+75*Zeta(5))/eps+1/20/eps^5-79/360/eps^4-1/60*(-27+7*Zeta(3))/eps^3-1/180/eps^6];
Z4[6,329] := ["ee12|234|34|45|6|e66|e|", 3/2, 1/2187*(22+5*n)*(3*n^2+22*n+56), 1/200*(Pi^4+280*Zeta(3))/eps^3-7/10*Zeta(3)/eps^4-1/18900*(63*Pi^4-10*Pi^6+20790*Zeta(3)+18900*Zeta(5)-2835*Zeta(3)^2)/eps-1/1200*(7*Pi^4-420*Zeta(3)-1020*Zeta(5))/eps^2];
Z4[6,330] := ["ee12|234|34|55|66|e6|e|", 3/4, 1/729*n^4+4/243*n^3+68/729*n^2+248/729*n+400/729, -1/7560*(63*Pi^4+8*Pi^6-2268*Zeta(3)-32508*Zeta(5)-6804*Zeta(3)^2)/eps-1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4+1/120*(Pi^4-84*Zeta(3)-204*Zeta(5))/eps^2];
Z4[6,331] := ["ee12|234|34|56|56|e6|e|", 3/2, 11/2187*n^3+128/2187*n^2+680/2187*n+152/243, 1/25*(150*Zeta(3)^2+Zeta(3)*Pi^4)/eps-6*Zeta(3)^2/eps^2];
Z4[6,332] := ["ee12|234|34|e5|56|66|e|", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, 1/120*(Pi^4-372*Zeta(3)-102*Zeta(5))/eps^2-1/20*Zeta(3)/eps^4-1/3780*(2*Pi^6-17010*Zeta(3)-13608*Zeta(5)+567*Zeta(3)^2)/eps-1/1200*(Pi^4-600*Zeta(3))/eps^3];
Z4[6,333] := ["ee12|234|34|e5|66|e66||", 3/2, 1/729*n^4+40/2187*n^3+232/2187*n^2+760/2187*n+128/243, -1/7560*(63*Pi^4+8*Pi^6-2268*Zeta(3)-32508*Zeta(5)-6804*Zeta(3)^2)/eps-1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4+1/120*(Pi^4-84*Zeta(3)-204*Zeta(5))/eps^2];
Z4[6,334] := ["ee12|234|34|e5|e6|666||", 1/2, 1/729*(8+n)*(22+5*n)*(2+n), -1/8*Zeta(3)/eps^3-1/1200*(2*Pi^4+2265*Zeta(3)+870*Zeta(5))/eps-1/480*(Pi^4-600*Zeta(3))/eps^2];
Z4[6,335] := ["ee12|234|35|44|6|e66|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, 1/1800*(-2880+7*Pi^4-660*Zeta(3)+420*Zeta(5))/eps-1/240*(-231+40*Zeta(3))/eps^3-1/360*(-21+Pi^4-156*Zeta(3))/eps^2+5/48/eps^5-107/240/eps^4-1/80/eps^6];
Z4[6,336] := ["ee12|234|35|45|56|6|ee|", 3/2, 1/2187*n^4+26/2187*n^3+196/2187*n^2+740/2187*n+136/243, 1/18900*(50*Pi^6-63315*Zeta(7)+44100*Zeta(5)-3780*Zeta(3)^2-42*Zeta(3)*Pi^4)/eps+10/3*Zeta(5)/eps^3-1/1134*(5*Pi^6+5670*Zeta(5)-378*Zeta(3)^2)/eps^2];
Z4[6,337] := ["ee12|234|35|45|e6|66|e|", 6, 1/2187*n^4+2/243*n^3+52/729*n^2+724/2187*n+1288/2187, 1/2835*(5*Pi^6-13230*Zeta(5)-378*Zeta(3)^2)/eps^2+1/56700*(50*Pi^6+189945*Zeta(7)+245700*Zeta(5)-3780*Zeta(3)^2+126*Zeta(3)*Pi^4)/eps+2/3*Zeta(5)/eps^3];
Z4[6,338] := ["ee12|234|35|46|55|6|ee|", 3, 1/2187*n^4+26/2187*n^3+208/2187*n^2+256/729*n+1184/2187, -1/300*(Pi^4-420*Zeta(3))/eps^3-1/5*Zeta(3)/eps^4-1/600*(Pi^4+1740*Zeta(3)-1060*Zeta(5))/eps^2+1/113400*(567*Pi^4+20*Pi^6+215460*Zeta(3)-381780*Zeta(5)+86940*Zeta(3)^2)/eps];
Z4[6,339] := ["ee12|234|35|46|56|e6|e|", 12, 7/2187*n^3+38/729*n^2+686/2187*n+460/729, -147/16*Zeta(7)/eps^2+1/2520000*(13891500*Zeta(7)+2063*Pi^8-3780000*Zeta(3)*Zeta(5)-1360800*mzv(3,5))/eps];
Z4[6,340] := ["ee12|234|35|46|66|ee6||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, -1/3600*(19210+9*Pi^4-9000*Zeta(3))/eps^2+7/180/eps^5-11/36/eps^4-1/180*(-290+27*Zeta(3))/eps^3-1/360/eps^6-1/1800*(-12070+3*Pi^4+9900*Zeta(3)+570*Zeta(5))/eps];
Z4[6,341] := ["ee12|234|35|46|e5|66|e|", 6, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, 1/2835*(5*Pi^6-13230*Zeta(5)+2457*Zeta(3)^2)/eps^2+1/226800*(200*Pi^6+753165*Zeta(7)+982800*Zeta(5)-241920*Zeta(3)^2-1008*Zeta(3)*Pi^4)/eps+2/3*Zeta(5)/eps^3];
Z4[6,342] := ["ee12|234|35|46|e6|e66||", 6, 1/243*n^3+46/729*n^2+728/2187*n+1312/2187, 1/2835*(5*Pi^6-13230*Zeta(5)-378*Zeta(3)^2)/eps^2+2/3*Zeta(5)/eps^3+1/56700*(50*Pi^6+57645*Zeta(7)+245700*Zeta(5)-3780*Zeta(3)^2+126*Zeta(3)*Pi^4)/eps];
Z4[6,343] := ["ee12|234|35|46|ee|666||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/144/eps^5-1/11520*(30337+8*Pi^4-6720*Zeta(3))/eps+7/72/eps^4-1/384/eps^2*(-849+16*Zeta(3))-61/96/eps^3];
Z4[6,344] := ["ee12|234|35|66|e55|6|e|", 3, 13/2187*n^3+2/27*n^2+28/81*n+1256/2187, -1/22680*(189*Pi^4+34*Pi^6-6804*Zeta(3)-25704*Zeta(5)-7560*Zeta(3)^2)/eps+1/120*(Pi^4-84*Zeta(3)+16*Zeta(5))/eps^2-1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4];
Z4[6,345] := ["ee12|234|35|66|e56|e6||", 3, 13/2187*n^3+50/729*n^2+728/2187*n+16/27, 1/11340*(10*Pi^6+22113*Zeta(7)+49140*Zeta(5)-23436*Zeta(3)^2-126*Zeta(3)*Pi^4)/eps+1/2835*(5*Pi^6-13230*Zeta(5)+5292*Zeta(3)^2)/eps^2+2/3*Zeta(5)/eps^3];
Z4[6,346] := ["ee12|234|35|66|ee5|66||", 3/2, 1/729*n^4+44/2187*n^3+268/2187*n^2+272/729*n+352/729, 1/900*(910+9*Pi^4+60*Zeta(3)-1860*Zeta(5))/eps+1/20/eps^5-7/36/eps^4-1/900*(7*Pi^4+380)/eps^2+1/180*(65+6*Zeta(3))/eps^3-1/180/eps^6];
Z4[6,347] := ["ee12|234|35|e4|56|66|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, -1/20*Zeta(3)/eps^4+1/120*(Pi^4-372*Zeta(3)-82*Zeta(5))/eps^2-1/11340*(Pi^6-51030*Zeta(3)-21924*Zeta(5)+2079*Zeta(3)^2)/eps-1/1200*(Pi^4-600*Zeta(3))/eps^3];
Z4[6,348] := ["ee12|234|35|e4|66|e66||", 3, 1/2187*n^4+26/2187*n^3+208/2187*n^2+256/729*n+1184/2187, -1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4+1/120*(Pi^4-84*Zeta(3)-164*Zeta(5))/eps^2-1/22680*(189*Pi^4+4*Pi^6-6804*Zeta(3)-59724*Zeta(5)-18900*Zeta(3)^2)/eps];
Z4[6,349] := ["ee12|234|35|e4|e6|666||", 2, 1/729*(8+n)*(22+5*n)*(2+n), -1/8*Zeta(3)/eps^3-1/1200*(2*Pi^4+2265*Zeta(3)+370*Zeta(5))/eps-1/480*(Pi^4-600*Zeta(3))/eps^2];
Z4[6,350] := ["ee12|234|35|e6|556|6|e|", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, -1/20*Zeta(3)/eps^4-1/540*(Pi^6-2430*Zeta(3)+216*Zeta(5)+675*Zeta(3)^2)/eps+1/120*(Pi^4-372*Zeta(3)+198*Zeta(5))/eps^2-1/1200*(Pi^4-600*Zeta(3))/eps^3];
Z4[6,351] := ["ee12|234|35|e6|e56|66||", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, -1/11340*(16*Pi^6-51030*Zeta(3)+23436*Zeta(5)-8127*Zeta(3)^2)/eps+1/120*(Pi^4-372*Zeta(3)+218*Zeta(5))/eps^2-1/20*Zeta(3)/eps^4-1/1200*(Pi^4-600*Zeta(3))/eps^3];
Z4[6,352] := ["ee12|234|35|ee|566|66||", 3/8, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), -1/90/eps^5+1/9/eps^4+1/72*(133+12*Zeta(3))/eps^2-1/14400*(35785+8*Pi^4+5280*Zeta(3))/eps-41/72/eps^3];
Z4[6,353] := ["ee12|234|56|e44|5|66|e|", 3/2, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, -1/1800*(-1440+7*Pi^4-660*Zeta(3)+180*Zeta(5))/eps+1/120*(33+4*Zeta(3))/eps^3+1/1800*(-750+Pi^4-420*Zeta(3))/eps^2+7/120/eps^5-7/40/eps^4-1/120/eps^6];
Z4[6,354] := ["ee12|234|56|e45|56|6|e|", 6, 5/2187*n^3+100/2187*n^2+226/729*n+52/81, -147/16*Zeta(7)/eps^2+1/2520000*(13891500*Zeta(7)+2063*Pi^8-11340000*Zeta(3)*Zeta(5)-1360800*mzv(3,5))/eps];
Z4[6,355] := ["ee12|234|56|e45|66|e6||", 3, 1/2187*n^4+14/2187*n^3+16/243*n^2+724/2187*n+1304/2187, 1/2835*(5*Pi^6-13230*Zeta(5)+5292*Zeta(3)^2)/eps^2+2/3*Zeta(5)/eps^3+1/11340*(10*Pi^6-4347*Zeta(7)+49140*Zeta(5)-23436*Zeta(3)^2-126*Zeta(3)*Pi^4)/eps];
Z4[6,356] := ["ee12|234|56|e45|e6|66||", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, -1/20*Zeta(3)/eps^4+1/120*(Pi^4-372*Zeta(3)+258*Zeta(5))/eps^2-1/3780*(2*Pi^6-17010*Zeta(3)+20412*Zeta(5)-8505*Zeta(3)^2)/eps-1/1200*(Pi^4-600*Zeta(3))/eps^3];
Z4[6,357] := ["ee12|234|56|e55|566||e|", 3/2, 1/243*n^3+50/729*n^2+28/81*n+424/729, -1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4-1/22680*(189*Pi^4+34*Pi^6-6804*Zeta(3)+19656*Zeta(5)-7560*Zeta(3)^2)/eps+1/120/eps^2*(Pi^4-84*Zeta(3)+136*Zeta(5))];
Z4[6,358] := ["ee12|234|56|e55|666|e||", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), 5023/7680/eps-11/480/eps^5+17/96/eps^4+37/768/eps^2-91/192/eps^3];
Z4[6,359] := ["ee12|234|56|e55|e66|6||", 3/2, 1/2187*n^4+2/243*n^3+56/729*n^2+752/2187*n+416/729, 1/120*(Pi^4-84*Zeta(3)+36*Zeta(5))/eps^2-1/600*(Pi^4-300*Zeta(3))/eps^3-1/7560*(63*Pi^4+8*Pi^6-2268*Zeta(3)-2268*Zeta(5)+5292*Zeta(3)^2)/eps-1/10*Zeta(3)/eps^4];
Z4[6,360] := ["ee12|234|56|e56|556||e|", 3, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, 1/2835*(5*Pi^6-13230*Zeta(5)+8127*Zeta(3)^2)/eps^2+1/226800*(200*Pi^6+356265*Zeta(7)+982800*Zeta(5)-695520*Zeta(3)^2-4032*Zeta(3)*Pi^4)/eps+2/3*Zeta(5)/eps^3];
Z4[6,361] := ["ee12|234|56|e56|e56|6||", 3, 1/2187*(8+n)^2*(22+5*n), -1/25*(315*Zeta(7)-270*Zeta(3)^2-Zeta(3)*Pi^4)/eps-6*Zeta(3)^2/eps^2];
Z4[6,362] := ["ee12|234|56|ee4|56|66||", 3/4, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, 1/450*(-2625+7*Pi^4+1530*Zeta(3)+795*Zeta(5))/eps+1/18/eps^5-7/30/eps^4-1/1800*(-4910+7*Pi^4+6600*Zeta(3))/eps^2-1/180/eps^6+1/90*(8+69*Zeta(3))/eps^3];
Z4[6,363] := ["ee12|234|56|ee5|566|6||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, -1/180*(-290+147*Zeta(3))/eps^3+1/3600*(-19210+11*Pi^4+10200*Zeta(3))/eps^2-1/360*(-2414+Pi^4+948*Zeta(3)+762*Zeta(5))/eps+7/180/eps^5-11/36/eps^4-1/360/eps^6];
Z4[6,364] := ["ee12|333|344||56|e66|e|", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -1/12/eps^5+13/48/eps^4-3/16/eps^3];
Z4[6,365] := ["ee12|333|345||e56|66|e|", 1, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/36/eps^5+7/48/eps^4+1/4/eps^2-43/144/eps^3];
Z4[6,366] := ["ee12|333|345||e66|e66||", 1/4, 1/729*(n^3+18*n^2+80*n+144)*(2+n), -1/18/eps^5+13/72/eps^4-1/8/eps^2-5/72/eps^3];
Z4[6,367] := ["ee12|333|345||ee6|666||", 1/12, 1/243*(n^2+6*n+20)*(2+n)^2, -1/36/eps^4-9/64/eps^2+1/8/eps^3];
Z4[6,368] := ["ee12|333|444|5|6|e66|e|", 1/12, 1/243*(22+5*n)*(2+n)^2, -1/768*(-21+64*Zeta(3))/eps-11/480/eps^4+7/192/eps^2+37/960/eps^3];
Z4[6,369] := ["ee12|333|445|4|6|e66|e|", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), -1429/7680/eps-61/1440/eps^5+157/1440/eps^4-2171/11520/eps^2+23/320/eps^3];
Z4[6,370] := ["ee12|333|445|5|66|e6|e|", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 1/1152*(-101+48*Zeta(3))/eps^2-7/360/eps^5+1/11520*(957+8*Pi^4-1920*Zeta(3))/eps+17/288/eps^4-13/960/eps^3];
Z4[6,371] := ["ee12|333|445|5|e6|66|e|", 1/2, 1/729*(n^3+10*n^2+72*n+160)*(2+n), 1/1152*(-101+48*Zeta(3))/eps^2-7/360/eps^5+1/11520*(957+8*Pi^4-1920*Zeta(3))/eps+17/288/eps^4-13/960/eps^3];
Z4[6,372] := ["ee12|333|445|6|55|6|ee|", 1/8, 1/729*(8+n)^2*(2+n)^2, -1/144*(5+6*Zeta(3))/eps-13/720/eps^4-1/32/eps^2+19/360/eps^3];
Z4[6,373] := ["ee12|333|445|6|56|e6|e|", 1, 1/729*(7*n^2+72*n+164)*(2+n), -1/23040*(-2767+32*Pi^4-11520*Zeta(3))/eps-7/720/eps^5+11/192/eps^4-949/5760/eps^3-1/768*(-155+64*Zeta(3))/eps^2];
Z4[6,374] := ["ee12|333|445|6|66|ee6||", 1/4, 1/729*(n^3+18*n^2+80*n+144)*(2+n), 1/28800*(-9045+56*Pi^4-10560*Zeta(3))/eps-13/360/eps^5+31/360/eps^4+17/240/eps^3-1/1440*(139+120*Zeta(3))/eps^2];
Z4[6,375] := ["ee12|333|445|6|e5|66|e|", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), -1/3840*(111+128*Zeta(3))/eps^2-7/240/eps^5+77/960/eps^4-1/115200*(-3645+64*Pi^4-13440*Zeta(3))/eps-27/640/eps^3];
Z4[6,376] := ["ee12|333|445|6|e6|e66||", 1/2, 1/729*(7*n^2+72*n+164)*(2+n), 319/3840/eps-7/360/eps^5+17/288/eps^4-101/1152/eps^2-13/960/eps^3];
Z4[6,377] := ["ee12|333|456|4|56|e6|e|", 1, 1/729*(8+n)*(22+5*n)*(2+n), -7/24*Zeta(3)/eps^3+1/1440*(Pi^4+720*Zeta(3))/eps^2-1/240*(Pi^4-195*Zeta(3)-70*Zeta(5))/eps];
Z4[6,378] := ["ee12|333|456|4|e5|66|e|", 1, 1/729*(7*n^2+72*n+164)*(2+n), 2767/23040/eps-7/720/eps^5+11/192/eps^4+155/768/eps^2-949/5760/eps^3];
Z4[6,379] := ["ee12|334|334||56|e66|e|", 3/8, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, -1/2*(-1+Zeta(3))/eps^2+1/4/eps^5-1/12/eps^6+1/6*(-4+3*Zeta(3))/eps^3];
Z4[6,380] := ["ee12|334|335||e56|66|e|", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, -1/90*(19+3*Zeta(3))/eps^3+29/180/eps^5-7/60/eps^4-1/900*(-335+4*Pi^4-630*Zeta(3)-420*Zeta(5))/eps-1/1800*(-150+Pi^4-420*Zeta(3))/eps^2-2/45/eps^6];
Z4[6,381] := ["ee12|334|335||e66|e66||", 3/8, 1/729*n^4+44/2187*n^3+284/2187*n^2+832/2187*n+1024/2187, 1/5*(-4+7*Zeta(5))/eps-1/45*(5+9*Zeta(3))/eps^3+8/45/eps^5+11/90/eps^4-4/45/eps^6-1/900/eps^2*(170+3*Pi^4-360*Zeta(3))];
Z4[6,382] := ["ee12|334|344|5|6|e66|e|", 3/4, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -1/60*(15+4*Zeta(3))/eps^3-1/30*(-2+2*Zeta(3)-11*Zeta(5))/eps+7/60/eps^5-1/8/eps^4-1/40/eps^6-1/900*(Pi^4-315)/eps^2];
Z4[6,383] := ["ee12|334|345|4|6|e66|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, 5/48/eps^5-1/80*(-77+40*Zeta(3))/eps^3+1/600*(-960+Pi^4+540*Zeta(3)+600*Zeta(5))/eps-107/240/eps^4-1/80/eps^6+1/120*(7+72*Zeta(3))/eps^2];
Z4[6,384] := ["ee12|334|345|5|66|e6|e|", 3, 1/2187*n^4+2/243*n^3+56/729*n^2+752/2187*n+416/729, -1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4-1/22680*(189*Pi^4+4*Pi^6-6804*Zeta(3)+30996*Zeta(5)+17388*Zeta(3)^2)/eps+1/120*(Pi^4-84*Zeta(3)+76*Zeta(5))/eps^2];
Z4[6,385] := ["ee12|334|345|5|e6|66|e|", 3, 1/2187*n^4+22/2187*n^3+20/243*n^2+752/2187*n+1232/2187, -1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4-1/22680*(189*Pi^4+4*Pi^6-6804*Zeta(3)+30996*Zeta(5)+17388*Zeta(3)^2)/eps+1/120*(Pi^4-84*Zeta(3)+76*Zeta(5))/eps^2];
Z4[6,386] := ["ee12|334|345|6|55|6|ee|", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, 1/180*(-255+Pi^4+168*Zeta(3)-39*Zeta(5))/eps+1/15/eps^5-1/60*(-17+11*Zeta(3))/eps^3-7/30/eps^4-1/120/eps^6-1/3600*(-2310+11*Pi^4-480*Zeta(3))/eps^2];
Z4[6,387] := ["ee12|334|345|6|56|e6|e|", 6, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, 1/2835*(5*Pi^6-13230*Zeta(5)+2457*Zeta(3)^2)/eps^2+2/3*Zeta(5)/eps^3+1/226800*(200*Pi^6-1363635*Zeta(7)+982800*Zeta(5)-241920*Zeta(3)^2-1008*Zeta(3)*Pi^4)/eps];
Z4[6,388] := ["ee12|334|345|6|66|ee6||", 3/4, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, -1/180*(-65+54*Zeta(3))/eps^3-1/1800*(760+9*Pi^4-2700*Zeta(3))/eps^2+1/20/eps^5-7/36/eps^4-1/180/eps^6+1/1800*(1820+9*Pi^4-3060*Zeta(3)+1860*Zeta(5))/eps];
Z4[6,389] := ["ee12|334|345|6|e5|66|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, -1/600*(Pi^4-300*Zeta(3))/eps^3+1/120*(Pi^4-84*Zeta(3)+96*Zeta(5))/eps^2-1/10*Zeta(3)/eps^4-1/7560*(63*Pi^4-2*Pi^6-2268*Zeta(3)+16632*Zeta(5)-1512*Zeta(3)^2)/eps];
Z4[6,390] := ["ee12|334|345|6|e6|e66||", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, -1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4+1/120*(Pi^4-84*Zeta(3)+196*Zeta(5))/eps^2-1/22680*(189*Pi^4+4*Pi^6-6804*Zeta(3)+76356*Zeta(5)-27972*Zeta(3)^2)/eps];
Z4[6,391] := ["ee12|334|345|6|ee|666||", 1/4, 1/729*(n^3+18*n^2+80*n+144)*(2+n), 1/5760*(9709+8*Pi^4-5280*Zeta(3))/eps-7/360/eps^5+5/36/eps^4+1/96*(-47+8*Zeta(3))/eps^2-13/48/eps^3];
Z4[6,392] := ["ee12|334|345|e|56|66|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -73/30/eps+1/20/eps^5-79/360/eps^4-1/180/eps^6+97/360/eps^2+9/20/eps^3];
Z4[6,393] := ["ee12|334|345|e|66|e66||", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, 1/900*(330+Pi^4-60*Zeta(3))/eps^2+1/180*(-11+12*Zeta(3))/eps^3+11/180/eps^5-1/10/eps^4-1/90/eps^6-1/360*(244+Pi^4+108*Zeta(3)+84*Zeta(5))/eps];
Z4[6,394] := ["ee12|334|345|e|e6|666||", 1, 1/729*(7*n^2+72*n+164)*(2+n), 10057/11520/eps-7/720/eps^5+19/240/eps^4-29/960/eps^2-103/480/eps^3];
Z4[6,395] := ["ee12|334|355|4|66|e6|e|", 3/2, 1/729*n^4+4/243*n^3+76/729*n^2+800/2187*n+1120/2187, -1/600*(-400+Pi^4+120*Zeta(3)+990*Zeta(5))/eps-1/1200*(10+Pi^4-480*Zeta(3))/eps^2-1/60*(-1+3*Zeta(3))/eps^3+1/12/eps^5-17/120/eps^4-1/60/eps^6];
Z4[6,396] := ["ee12|334|355|4|e6|66|e|", 3/2, 1/729*n^4+40/2187*n^3+80/729*n^2+800/2187*n+368/729, -1/600*(-400+Pi^4+120*Zeta(3)+990*Zeta(5))/eps-1/1200*(10+Pi^4-480*Zeta(3))/eps^2-1/60*(-1+3*Zeta(3))/eps^3+1/12/eps^5-17/120/eps^4-1/60/eps^6];
Z4[6,397] := ["ee12|334|355|5|e66|6|e|", 3/2, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, -1/225*(-300+Pi^4+210*Zeta(3)-30*Zeta(5))/eps-1/240*(53+8*Zeta(3))/eps^3+37/240/eps^5-1/1800*(-135+Pi^4-420*Zeta(3))/eps^2-41/240/eps^4-3/80/eps^6];
Z4[6,398] := ["ee12|334|355|6|556||ee|", 3/8, 1/729*n^4+44/2187*n^3+268/2187*n^2+272/729*n+352/729, -1/60*(-1+18*Zeta(3))/eps^3-1/300*(-110+Pi^4-60*Zeta(3)+120*Zeta(5))/eps+1/12/eps^5-7/60/eps^4-1/60/eps^6+1/300*(-70+Pi^4+180*Zeta(3))/eps^2];
Z4[6,399] := ["ee12|334|355|6|566|e|e|", 3/2, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, 1/1800*(-1220+Pi^4+540*Zeta(3)-420*Zeta(5))/eps+11/180/eps^5-1/10/eps^4-1/90/eps^6-1/1800*(-660+Pi^4-60*Zeta(3))/eps^2-1/180*(11+6*Zeta(3))/eps^3];
Z4[6,400] := ["ee12|334|355|6|e56|6|e|", 3, 13/2187*n^3+2/27*n^2+28/81*n+1256/2187, -1/600*(Pi^4-300*Zeta(3))/eps^3-1/22680/eps*(189*Pi^4-26*Pi^6-6804*Zeta(3)+87696*Zeta(5)-39312*Zeta(3)^2)-1/10*Zeta(3)/eps^4+1/120/eps^2*(Pi^4-84*Zeta(3)+136*Zeta(5))];
Z4[6,401] := ["ee12|334|355|6|e66|e6||", 3/2, 17/2187*n^3+182/2187*n^2+796/2187*n+1192/2187, 11/180/eps^5-1/10/eps^4+1/900*(-610+Pi^4+180*Zeta(3)-120*Zeta(5))/eps+1/1800*(660+Pi^4+300*Zeta(3))/eps^2-1/90/eps^6+1/180*(-11+6*Zeta(3))/eps^3];
Z4[6,402] := ["ee12|334|355|6|ee6|66||", 3/8, 1/729*n^4+44/2187*n^3+284/2187*n^2+832/2187*n+1024/2187, 1/450*(275+Pi^4-90*Zeta(3))/eps^2+1/90*(-29+12*Zeta(3))/eps^3+1/10/eps^5-7/90/eps^4-1/45/eps^6-1/450*(280+3*Pi^4+60*Zeta(3)-690*Zeta(5))/eps];
Z4[6,403] := ["ee12|334|355|e|566|6|e|", 3/2, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -1/1800*(15+Pi^4-660*Zeta(3))/eps^2+1/12/eps^5-1/450*(-300+Pi^4+420*Zeta(3)+90*Zeta(5))/eps-17/120/eps^4-1/60/eps^6-1/60*(-1+2*Zeta(3))/eps^3];
Z4[6,404] := ["ee12|334|355|e|666|e6||", 1/2, 1/729*(7*n^2+72*n+164)*(2+n), -1/1920*(21+256*Zeta(3))/eps^2-1/60/eps^5+29/480/eps^4+1/57600*(-16575+64*Pi^4+21120*Zeta(3))/eps-19/960/eps^3];
Z4[6,405] := ["ee12|334|355|e|e66|66||", 3/4, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, 1/600*(-140+Pi^4-340*Zeta(3)+180*Zeta(5))/eps-1/360*(12+Pi^4-180*Zeta(3))/eps^2+1/10/eps^5-1/30/eps^4-1/30/eps^6-1/30*(1+5*Zeta(3))/eps^3];
Z4[6,406] := ["ee12|334|356|4|56|e6|e|", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, -1/20*Zeta(3)/eps^4+1/120*(Pi^4-372*Zeta(3)-42*Zeta(5))/eps^2+1/1260*(Pi^6+5670*Zeta(3)-1764*Zeta(5)-5859*Zeta(3)^2)/eps-1/1200*(Pi^4-600*Zeta(3))/eps^3];
Z4[6,407] := ["ee12|334|356|4|e5|66|e|", 3, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, 7/120/eps^5+1/600*(480+Pi^4-900*Zeta(3)-600*Zeta(5))/eps-7/40/eps^4+1/60*(-25+6*Zeta(3))/eps^2-1/120/eps^6+11/40/eps^3];
Z4[6,408] := ["ee12|334|356|5|556||ee|", 3/4, 1/2187*n^4+10/729*n^3+76/729*n^2+808/2187*n+1120/2187, 1/900*(910+3*Pi^4-3900*Zeta(3)+3840*Zeta(5))/eps+1/20/eps^5-7/36/eps^4-1/900*(380+7*Pi^4-1800*Zeta(3))/eps^2+1/180*(65+6*Zeta(3))/eps^3-1/180/eps^6];
Z4[6,409] := ["ee12|334|356|5|566|e|e|", 3, 1/243*n^3+50/729*n^2+28/81*n+424/729, -1/600*(Pi^4-300*Zeta(3))/eps^3+1/120*(Pi^4-84*Zeta(3)+96*Zeta(5))/eps^2-1/10*Zeta(3)/eps^4-1/7560*(63*Pi^4-2*Pi^6-2268*Zeta(3)+16632*Zeta(5)-1512*Zeta(3)^2)/eps];
Z4[6,410] := ["ee12|334|356|5|e56|6|e|", 6, 1/243*n^3+46/729*n^2+728/2187*n+1312/2187, 1/2835*(5*Pi^6-13230*Zeta(5)-378*Zeta(3)^2)/eps^2+1/56700*(50*Pi^6-471555*Zeta(7)+245700*Zeta(5)-3780*Zeta(3)^2+126*Zeta(3)*Pi^4)/eps+2/3*Zeta(5)/eps^3];
Z4[6,411] := ["ee12|334|356|5|e66|e6||", 3, 13/2187*n^3+2/27*n^2+28/81*n+1256/2187, -1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4+1/120*(Pi^4-84*Zeta(3)-104*Zeta(5))/eps^2-1/22680*(189*Pi^4-26*Pi^6-6804*Zeta(3)-3024*Zeta(5)+51408*Zeta(3)^2)/eps];
Z4[6,412] := ["ee12|334|356|5|ee6|66||", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, 4/45/eps^5-61/180/eps^4-1/900*(3895+2*Pi^4-2190*Zeta(3)-1620*Zeta(5))/eps-1/90/eps^6-1/900*(-1295+2*Pi^4-60*Zeta(3))/eps^2-1/180*(-83+24*Zeta(3))/eps^3];
Z4[6,413] := ["ee12|334|356|e|556|6|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, 1/300*(-730+Pi^4-140*Zeta(3)+340*Zeta(5))/eps+1/20/eps^5-79/360/eps^4-1/60*(-27+8*Zeta(3))/eps^3-1/180/eps^6-1/1800*(-485+4*Pi^4-720*Zeta(3))/eps^2];
Z4[6,414] := ["ee12|334|356|e|e56|66||", 3/2, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, 1/1800*(-950+3*Pi^4+180*Zeta(3))/eps^2-1/450*(-1400+3*Pi^4+450*Zeta(3)+900*Zeta(5))/eps+13/180/eps^5-31/180/eps^4-1/90/eps^6+1/60*(5+6*Zeta(3))/eps^3];
Z4[6,415] := ["ee12|334|455|46|5|6|ee|", 3/8, 1/2187*n^4+26/2187*n^3+232/2187*n^2+824/2187*n+368/729, 1/30*(6+Zeta(3))/eps^3+1/10/eps^5+1/1800*(-510+Pi^4-360*Zeta(3))/eps^2-7/30/eps^4-1/60/eps^6-1/300*(-230+Pi^4+500*Zeta(3)-270*Zeta(5))/eps];
Z4[6,416] := ["ee12|334|455|46|e|66|e|", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, -1/60*(-1+7*Zeta(3))/eps^3+1/12/eps^5-17/120/eps^4-1/60/eps^6-1/360*(-240+Pi^4+96*Zeta(3)+42*Zeta(5))/eps-1/3600*(30+7*Pi^4-1200*Zeta(3))/eps^2];
Z4[6,417] := ["ee12|334|455|56|e6|6|e|", 3/2, 1/2187*n^4+2/243*n^3+56/729*n^2+752/2187*n+416/729, 1/120*(Pi^4-84*Zeta(3)+156*Zeta(5))/eps^2-1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4-1/2520*(21*Pi^4-4*Pi^6-756*Zeta(3)+11844*Zeta(5)-7812*Zeta(3)^2)/eps];
Z4[6,418] := ["ee12|334|455|66|ee|66||", 3/32, 1/2187*n^5+2/243*n^4+40/729*n^3+416/2187*n^2+800/2187*n+832/2187, -2/15*(1+Zeta(3))/eps^3+2/15/eps^5-1/450*(60+Pi^4-120*Zeta(3))/eps^2+2/15/eps^4-1/15/eps^6-2/225*(60+Pi^4+60*Zeta(3)-225*Zeta(5))/eps];
Z4[6,419] := ["ee12|334|455|e4|6|66|e|", 3/2, 1/2187*n^4+26/2187*n^3+232/2187*n^2+824/2187*n+368/729, 1/180*(-14+3*Zeta(3))/eps^3+1/3600*(330+Pi^4-240*Zeta(3))/eps^2+1/9/eps^5-13/120/eps^4-1/36/eps^6-1/900*(10+Pi^4-450*Zeta(3)-105*Zeta(5))/eps];
Z4[6,420] := ["ee12|334|455|e5|66|6|e|", 3/2, 1/2187*n^4+14/2187*n^3+164/2187*n^2+88/243*n+1216/2187, 1/900*(-610+Pi^4+540*Zeta(3)+480*Zeta(5))/eps-1/900*(-330+Pi^4-60*Zeta(3))/eps^2-1/180*(11+12*Zeta(3))/eps^3+11/180/eps^5-1/10/eps^4-1/90/eps^6];
Z4[6,421] := ["ee12|334|455|e6|56|6|e|", 3, 1/2187*n^4+2/243*n^3+176/2187*n^2+88/243*n+400/729, -1/3600*(-970+3*Pi^4-1440*Zeta(3))/eps^2+1/300/eps*(-730+2*Pi^4+330*Zeta(3)+95*Zeta(5))+1/20/eps^5-79/360/eps^4-1/180/eps^6-1/20*(-9+Zeta(3))/eps^3];
Z4[6,422] := ["ee12|334|455|e6|66|e6||", 3/4, 1/2187*n^4+14/2187*n^3+20/243*n^2+808/2187*n+1184/2187, 1/900*(60+Pi^4-240*Zeta(3))/eps^2+4/45/eps^5-1/30/eps^4+1/90*(-23+6*Zeta(3))/eps^3-1/225*(-220+Pi^4+135*Zeta(3)-105*Zeta(5))/eps-1/45/eps^6];
Z4[6,423] := ["ee12|334|455|e6|e6|66||", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, -1/900*(-330+Pi^4-60*Zeta(3))/eps^2-1/180*(11+12*Zeta(3))/eps^3+11/180/eps^5-1/10/eps^4-1/90/eps^6-1/1800*(1220+Pi^4-1620*Zeta(3)-300*Zeta(5))/eps];
Z4[6,424] := ["ee12|334|456|44||e66|e|", 3/4, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), -1/24/eps^5+1/6/eps^4+7/48/eps^2-13/48/eps^3];
Z4[6,425] := ["ee12|334|456|45|6|e6|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, 1/120*(Pi^4-372*Zeta(3)-22*Zeta(5))/eps^2+1/1620*(2*Pi^6+7290*Zeta(3)-4968*Zeta(5)-3699*Zeta(3)^2)/eps-1/20*Zeta(3)/eps^4-1/1200*(Pi^4-600*Zeta(3))/eps^3];
Z4[6,426] := ["ee12|334|456|45|e|66|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -1/120*(-33+4*Zeta(3))/eps^3+1/450*(360+Pi^4-390*Zeta(3)-105*Zeta(5))/eps+7/120/eps^5-7/40/eps^4-1/1800*(750+Pi^4-240*Zeta(3))/eps^2-1/120/eps^6];
Z4[6,427] := ["ee12|334|456|55|66|e|e|", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, -1/1200*(10+Pi^4-480*Zeta(3))/eps^2-1/60*(-1+3*Zeta(3))/eps^3+1/12/eps^5-1/600*(-400+Pi^4+120*Zeta(3)-210*Zeta(5))/eps-17/120/eps^4-1/60/eps^6];
Z4[6,428] := ["ee12|334|456|55|e6|6|e|", 3, 1/2187*n^4+26/2187*n^3+208/2187*n^2+256/729*n+1184/2187, -1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4+1/120*(Pi^4-84*Zeta(3)-44*Zeta(5))/eps^2-1/3240*(27*Pi^4-8*Pi^6-972*Zeta(3)+7668*Zeta(5)-2052*Zeta(3)^2)/eps];
Z4[6,429] := ["ee12|334|456|56|55||ee|", 3/4, 1/2187*n^4+26/2187*n^3+232/2187*n^2+824/2187*n+368/729, 1/3600*(4510+19*Pi^4-6840*Zeta(3))/eps^2-1/1800*(2770+9*Pi^4-6540*Zeta(3)+4650*Zeta(5))/eps+1/12/eps^5+1/180*(-58+57*Zeta(3))/eps^3-23/180/eps^4-1/72/eps^6];
Z4[6,430] := ["ee12|334|456|56|56|e|e|", 3, 5/2187*n^3+110/2187*n^2+712/2187*n+1360/2187, 1/2835*(5*Pi^6-13230*Zeta(5)+3024*Zeta(3)^2)/eps^2+1/28350*(25*Pi^6-67095*Zeta(7)+122850*Zeta(5)-69930*Zeta(3)^2+63*Zeta(3)*Pi^4)/eps+2/3*Zeta(5)/eps^3];
Z4[6,431] := ["ee12|334|456|56|e5|6|e|", 6, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, 1/2835*(5*Pi^6-13230*Zeta(5)+189*Zeta(3)^2)/eps^2+1/226800*(200*Pi^6-1125495*Zeta(7)+982800*Zeta(5)-332640*Zeta(3)^2+2016*Zeta(3)*Pi^4)/eps+2/3*Zeta(5)/eps^3];
Z4[6,432] := ["ee12|334|456|56|ee|66||", 3/8, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, -1/450*(-2325+8*Pi^4+270*Zeta(3)+1590*Zeta(5))/eps+4/45/eps^3*(-2+3*Zeta(3))+11/90/eps^5-1/5/eps^4-1/45/eps^6+1/225*(-200+Pi^4-15*Zeta(3))/eps^2];
Z4[6,433] := ["ee12|334|456|e4|5|66|e|", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, 13/30/eps+11/120/eps^5-5/18/eps^4-1/72/eps^6-19/72/eps^2+49/120/eps^3];
Z4[6,434] := ["ee12|334|456|e5|56|6|e|", 6, 1/2187*(22+5*n)*(n^2+20*n+60), 1/12600*(7*Pi^4+10*Pi^6-26460*Zeta(3)-27720*Zeta(5)+20160*Zeta(3)^2)/eps-4/15*Zeta(3)/eps^4+1/900*(Pi^4+720*Zeta(3))/eps^3-1/300*(Pi^4-290*Zeta(5))/eps^2];
Z4[6,435] := ["ee12|334|456|e5|66|e6||", 3, 1/2187*n^4+2/243*n^3+176/2187*n^2+88/243*n+400/729, -1/60*(-27+11*Zeta(3))/eps^3-1/3600*(-970+11*Pi^4-1440*Zeta(3))/eps^2+1/300*(-730+Pi^4-50*Zeta(3)+635*Zeta(5))/eps+1/20/eps^5-79/360/eps^4-1/180/eps^6];
Z4[6,436] := ["ee12|334|456|e5|e6|66||", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -1/20*(-9+4*Zeta(3))/eps^3+1/20/eps^5-79/360/eps^4-1/180/eps^6+1/300*(-730+Pi^4+120*Zeta(3)+450*Zeta(5))/eps-1/1800*(-485+6*Pi^4-720*Zeta(3))/eps^2];
Z4[6,437] := ["ee12|334|556|45|e6|6|e|", 3/2, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, 1/1800*(1440+13*Pi^4-6060*Zeta(3)+3780*Zeta(5))/eps-1/120*(-33+4*Zeta(3))/eps^3+7/120/eps^5-7/40/eps^4-1/120/eps^6-1/1800*(750+Pi^4-780*Zeta(3))/eps^2];
Z4[6,438] := ["ee12|334|556|46|55||ee|", 3/8, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, 2/15/eps^5-1/300*(-395+4*Pi^4-330*Zeta(3)+480*Zeta(5))/eps-7/60/eps^4-1/30/eps^6-1/4/eps^3+1/60*(1+12*Zeta(3))/eps^2];
Z4[6,439] := ["ee12|334|556|46|e5|6|e|", 3/2, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, 7/120/eps^5-7/40/eps^4-1/120/eps^6+1/225*(180+Pi^4-390*Zeta(3)-30*Zeta(5))/eps-1/120*(-33+8*Zeta(3))/eps^3-1/900*(375+Pi^4-240*Zeta(3))/eps^2];
Z4[6,440] := ["ee12|334|556|55|e66||e|", 3/8, 5/2187*n^4+62/2187*n^3+320/2187*n^2+824/2187*n+976/2187, -1/20*(1+6*Zeta(3))/eps^3-1/1200*(480+Pi^4-420*Zeta(3))/eps^2+3/20/eps^5+1/8/eps^4-3/40/eps^6-1/200*(50+Pi^4-60*Zeta(3)-90*Zeta(5))/eps];
Z4[6,441] := ["ee12|334|556|56|e56||e|", 3/2, 1/243*n^3+50/729*n^2+28/81*n+424/729, -1/600*(Pi^4-300*Zeta(3))/eps^3-1/10*Zeta(3)/eps^4+1/120*(Pi^4-84*Zeta(3)+256*Zeta(5))/eps^2-1/22680*(189*Pi^4-26*Pi^6-6804*Zeta(3)+133056*Zeta(5)-93744*Zeta(3)^2)/eps];
Z4[6,442] := ["ee12|334|556|66|e55||e|", 3/8, 1/729*n^4+44/2187*n^3+268/2187*n^2+272/729*n+352/729, -1/30*(1+6*Zeta(3))/eps^3-1/300*(10+Pi^4-180*Zeta(3))/eps^2+1/10/eps^5-1/30/eps^4-1/30/eps^6+1/300*(-70+Pi^4-180*Zeta(3)+420*Zeta(5))/eps];
Z4[6,443] := ["ee12|334|556|e4|56|6|e|", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, -1/120*(-49+4*Zeta(3))/eps^3-1/1800*(475+Pi^4-360*Zeta(3))/eps^2+11/120/eps^5-5/18/eps^4+1/300*(130+Pi^4-320*Zeta(3)-170*Zeta(5))/eps-1/72/eps^6];
Z4[6,444] := ["ee12|334|556|e4|66|e6||", 3/4, 29/2187*n^3+250/2187*n^2+92/243*n+40/81, -1/120*(-5+4*Zeta(3))/eps^3+19/120/eps^5-23/120/eps^4-1/1800*(60+Pi^4-300*Zeta(3))/eps^2-1/24/eps^6+1/360*(-120+Pi^4-12*Zeta(3)+36*Zeta(5))/eps];
Z4[6,445] := ["ee12|334|556|e4|e6|66||", 3/2, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), -1/2880*(-101+48*Zeta(3))/eps^2-1/45/eps^5+59/720/eps^4-47/480/eps^3-1/28800*(5925+8*Pi^4-960*Zeta(3))/eps];
Z4[6,446] := ["ee12|334|556|e5|566||e|", 3/2, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, 11/180/eps^5-1/10/eps^4+1/1800*(-1220+3*Pi^4+900*Zeta(3)+540*Zeta(5))/eps-1/90/eps^6+1/30*(11+6*Zeta(3))/eps^2-11/180/eps^3];
Z4[6,447] := ["ee12|334|556|e5|666|e||", 1/4, 1/729*(n^3+10*n^2+72*n+160)*(2+n), -1/60/eps^5+29/480/eps^4-1/640/eps^2*(7+80*Zeta(3))-19/960/eps^3+1/19200*(-5525+24*Pi^4+960*Zeta(3))/eps];
Z4[6,448] := ["ee12|334|556|e5|e66|6||", 3/2, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -1/60*(-1+6*Zeta(3))/eps^3-1/600*(5+Pi^4-300*Zeta(3))/eps^2+1/12/eps^5-17/120/eps^4-1/60/eps^6-1/6*(-4+6*Zeta(3)-3*Zeta(5))/eps];
Z4[6,449] := ["ee12|334|556|e6|556||e|", 3/2, 1/2187*n^4+10/729*n^3+76/729*n^2+808/2187*n+1120/2187, 1/450*(-305+Pi^4-180*Zeta(3)+930*Zeta(5))/eps+11/180/eps^5-1/10/eps^4-1/90/eps^6-1/1800/eps^2*(-660+Pi^4-420*Zeta(3))-1/180*(11+6*Zeta(3))/eps^3];
Z4[6,450] := ["ee12|334|556|e6|566|e||", 3/4, 1/243*n^3+58/729*n^2+812/2187*n+1192/2187, 1/900*(60+Pi^4-240*Zeta(3))/eps^2+4/45/eps^5-1/450*(-440+2*Pi^4-180*Zeta(3)+465*Zeta(5))/eps-1/30/eps^4+1/90*(-23+6*Zeta(3))/eps^3-1/45/eps^6];
Z4[6,451] := ["ee12|334|556|e6|e56|6||", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -1/60*(-27+4*Zeta(3))/eps^3-1/1800*(-485+2*Pi^4-720*Zeta(3))/eps^2+1/20/eps^5-79/360/eps^4-1/180/eps^6+1/150*(-365+Pi^4+250*Zeta(3)-145*Zeta(5))/eps];
Z4[6,452] := ["ee12|345|345|45|6|6|ee|", 3/4, 5/729*n^3+164/2187*n^2+736/2187*n+424/729, -1/1134*(5*Pi^6+5670*Zeta(5)-2646*Zeta(3)^2)/eps^2+1/9450*(25*Pi^6-4095*Zeta(7)+22050*Zeta(5)-13230*Zeta(3)^2-147*Zeta(3)*Pi^4)/eps+10/3*Zeta(5)/eps^3];
Z4[6,453] := ["ee12|345|345|e4|6|66|e|", 3, 5/2187*n^3+110/2187*n^2+712/2187*n+1360/2187, 1/2835*(5*Pi^6-13230*Zeta(5)+3024*Zeta(3)^2)/eps^2+2/3*Zeta(5)/eps^3+1/28350*(25*Pi^6+65205*Zeta(7)+122850*Zeta(5)-69930*Zeta(3)^2+63*Zeta(3)*Pi^4)/eps];
Z4[6,454] := ["ee12|345|345|e6|56|6|e|", 3, 1/2187*(8+n)^2*(22+5*n), -1/25*(315*Zeta(7)-270*Zeta(3)^2-Zeta(3)*Pi^4)/eps-6*Zeta(3)^2/eps^2];
Z4[6,455] := ["ee12|345|345|e6|e6|66||", 3/2, 5/2187*n^3+110/2187*n^2+712/2187*n+1360/2187, 1/2835*(5*Pi^6-13230*Zeta(5)+8694*Zeta(3)^2)/eps^2+1/5670*(5*Pi^6+19656*Zeta(7)+24570*Zeta(5)-25326*Zeta(3)^2-63*Zeta(3)*Pi^4)/eps+2/3*Zeta(5)/eps^3];
Z4[6,456] := ["ee12|345|345|ee|66|66||", 3/16, 1/729*n^4+44/2187*n^3+284/2187*n^2+832/2187*n+1024/2187, 1/45*(-53+57*Zeta(3))/eps^3+1/15/eps^5-1/45/eps^4-1/90/eps^6+4/45*(-122+60*Zeta(3)+57*Zeta(5))/eps+1/225*(1340+Pi^4-1260*Zeta(3))/eps^2];
Z4[6,457] := ["ee12|345|346|44||e66|e|", 3/4, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, -1/150*(-570+Pi^4+120*Zeta(3)+450*Zeta(5))/eps+1/40*(-11+24*Zeta(3))/eps^3+17/120/eps^5-31/120/eps^4-1/40/eps^6+1/600*(-70+Pi^4-240*Zeta(3))/eps^2];
Z4[6,458] := ["ee12|345|346|45|5|6|ee|", 3/2, 1/2187*(22+5*n)*(3*n^2+22*n+56), 1/180*(Pi^4+300*Zeta(3))/eps^3-1/3*Zeta(3)/eps^4-1/360*(7*Pi^4+1620*Zeta(3)-1380*Zeta(5))/eps^2+1/7560*(147*Pi^4-16*Pi^6+34020*Zeta(3)-40572*Zeta(5)+5292*Zeta(3)^2)/eps];
Z4[6,459] := ["ee12|345|346|45|6|e6|e|", 6, 5/2187*n^3+100/2187*n^2+226/729*n+52/81, -147/16*Zeta(7)/eps^2+1/2520000*(13891500*Zeta(7)+2063*Pi^8-11340000*Zeta(3)*Zeta(5)-1360800*mzv(3,5))/eps];
Z4[6,460] := ["ee12|345|346|55|66|e|e|", 3/2, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, 4/5/eps+7/120/eps^5-7/40/eps^4-1/120/eps^6-5/12/eps^2+11/40/eps^3];
Z4[6,461] := ["ee12|345|346|56|56|e|e|", 3, 2/2187*n^3+89/2187*n^2+668/2187*n+476/729, -1/100*(1575*Zeta(7)-1200*Zeta(3)^2-4*Zeta(3)*Pi^4)/eps-6*Zeta(3)^2/eps^2];
Z4[6,462] := ["ee12|345|346|e4|5|66|e|", 6, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, 1/2835*(5*Pi^6-13230*Zeta(5)+189*Zeta(3)^2)/eps^2+2/3*Zeta(5)/eps^3+1/226800*(200*Pi^6-67095*Zeta(7)+982800*Zeta(5)-332640*Zeta(3)^2+2016*Zeta(3)*Pi^4)/eps];
Z4[6,463] := ["ee12|345|346|e4|e|666||", 1/2, 1/729*(8+n)*(22+5*n)*(2+n), -1/8*Zeta(3)/eps^3-1/1200*(2*Pi^4+2265*Zeta(3)-630*Zeta(5))/eps-1/480*(Pi^4-600*Zeta(3))/eps^2];
Z4[6,464] := ["ee12|345|346|e5|56|6|e|", 12, 2/2187*n^3+29/729*n^2+674/2187*n+1424/2187, -147/16*Zeta(7)/eps^2+1/2520000*(13891500*Zeta(7)+2063*Pi^8-15120000*Zeta(3)*Zeta(5)-1360800*mzv(3,5))/eps];
Z4[6,465] := ["ee12|345|346|e5|66|e6||", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, -1/20*Zeta(3)/eps^4-1/11340*(Pi^6-51030*Zeta(3)+80136*Zeta(5)-29673*Zeta(3)^2)/eps+1/120*(Pi^4-372*Zeta(3)+278*Zeta(5))/eps^2-1/1200*(Pi^4-600*Zeta(3))/eps^3];
Z4[6,466] := ["ee12|345|346|e5|e6|66||", 3, 7/2187*n^3+124/2187*n^2+80/243*n+1336/2187, 1/226800*(200*Pi^6+276885*Zeta(7)+982800*Zeta(5)-786240*Zeta(3)^2-1008*Zeta(3)*Pi^4)/eps+2/3*Zeta(5)/eps^3+1/2835*(5*Pi^6-13230*Zeta(5)+5859*Zeta(3)^2)/eps^2];
Z4[6,467] := ["ee12|345|346|ee|56|66||", 3/4, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, -1/180*(1429+Pi^4-978*Zeta(3)-552*Zeta(5))/eps+11/180/eps^5-31/90/eps^4-1/180/eps^6-1/90*(-77+3*Zeta(3))/eps^3+1/900*(1105+7*Pi^4-1920*Zeta(3))/eps^2];
Z4[6,468] := ["ee12|e23|34|45|56|66|e|", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, 7/eps+1/48/eps^5-25/144/eps^4-1/720/eps^6-1313/360/eps^2+47/48/eps^3];
Z4[6,469] := ["ee12|e23|34|45|66|e66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, -1/720*(372+Pi^4+660*Zeta(3))/eps^2+1/36/eps^5-1/8/eps^4-1/360/eps^6+1/1800*(1840+7*Pi^4+3240*Zeta(3)+210*Zeta(5))/eps+1/36*(11+6*Zeta(3))/eps^3];
Z4[6,470] := ["ee12|e23|34|45|e6|666||", 2, 1/729*(7*n^2+72*n+164)*(2+n), -64327/23040/eps-1/288/eps^5+5/96/eps^4+1133/768/eps^2-71/192/eps^3];
Z4[6,471] := ["ee12|e23|34|55|566|6|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, 1/1800*(45+2*Pi^4-1320*Zeta(3))/eps^2+1/240*(71+16*Zeta(3))/eps^3+3/80/eps^5-37/240/eps^4-1/240/eps^6-1/1800*(1320+Pi^4-3180*Zeta(3)-180*Zeta(5))/eps];
Z4[6,472] := ["ee12|e23|34|55|666|e6||", 1, 1/729*(7*n^2+72*n+164)*(2+n), -1/115200*(-36705+64*Pi^4+55680*Zeta(3))/eps-1/160/eps^5+23/480/eps^4+1/3840*(-81+640*Zeta(3))/eps^2-37/320/eps^3];
Z4[6,473] := ["ee12|e23|34|55|e66|66||", 3/2, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, 1/3600*(-840+17*Pi^4-1620*Zeta(3))/eps^2+1/20/eps^5-13/120/eps^4-1/120*(-50+Pi^4-124*Zeta(3)+18*Zeta(5))/eps+1/60*(7+2*Zeta(3))/eps^3-1/120/eps^6];
Z4[6,474] := ["ee12|e23|34|56|556|6|e|", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -1/150*(-1050+Pi^4+370*Zeta(3)+85*Zeta(5))/eps+1/48/eps^5-25/144/eps^4-1/720/eps^6-1/48*(-47+16*Zeta(3))/eps^3+1/360*(-1313+Pi^4+540*Zeta(3))/eps^2];
Z4[6,475] := ["ee12|e23|34|56|e56|66||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -1/1800*(-2110+3*Pi^4+4320*Zeta(3))/eps^2+11/360/eps^5-53/360/eps^4-1/360/eps^6+1/120*(23+48*Zeta(3))/eps^3+1/450*(-1840+3*Pi^4+2160*Zeta(3)+450*Zeta(5))/eps];
Z4[6,476] := ["ee12|e23|34|e5|566|66||", 3, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), -1/28800/eps*(72345+8*Pi^4+7680*Zeta(3))-1/180/eps^5+11/180/eps^4+1/360*(457+30*Zeta(3))/eps^2-83/240/eps^3];
Z4[6,477] := ["ee12|e23|44|455|6|66|e|", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, 1/600*(220+Pi^4-180*Zeta(3))/eps^2+11/180/eps^5+1/180*(-11+18*Zeta(3))/eps^3-1/10/eps^4-1/90/eps^6-1/450*(305+3*Pi^4-180*Zeta(3))/eps];
Z4[6,478] := ["ee12|e23|44|456|5|66|e|", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, 1/20/eps^5-1/300*(730+Pi^4-430*Zeta(3)-35*Zeta(5))/eps-79/360/eps^4-1/180/eps^6+1/3600*(970+Pi^4-720*Zeta(3))/eps^2+1/60*(27+Zeta(3))/eps^3];
Z4[6,479] := ["ee12|e23|44|555|66|6|e|", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -7/1920*(3+16*Zeta(3))/eps^2-1/60/eps^5+29/480/eps^4-19/960/eps^3+1/57600*(-16575+136*Pi^4+960*Zeta(3))/eps];
Z4[6,480] := ["ee12|e23|44|556|56|6|e|", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, -1/3600*(-970+7*Pi^4-720*Zeta(3))/eps^2+1/60*(-146+58*Zeta(3)+75*Zeta(5))/eps+1/20/eps^5-79/360/eps^4-1/60*(-27+7*Zeta(3))/eps^3-1/180/eps^6];
Z4[6,481] := ["ee12|e23|44|556|66|e6||", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, 1/60*(1+Zeta(3))/eps^3-1/1800*(-1200+13*Pi^4+240*Zeta(3)-270*Zeta(5))/eps+1/3600*(-30+Pi^4+240*Zeta(3))/eps^2+1/12/eps^5-17/120/eps^4-1/60/eps^6];
Z4[6,482] := ["ee12|e23|44|556|e6|66||", 3/2, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), 1/4800*(4645+8*Pi^4-1440*Zeta(3))/eps-1/72/eps^5+53/720/eps^4-541/2880/eps^2-19/160/eps^3];
Z4[6,483] := ["ee12|e23|44|e45|6|666||", 1, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 1/11520*(10057+8*Pi^4-5760*Zeta(3))/eps-7/720/eps^5+19/240/eps^4+1/960*(-29+40*Zeta(3))/eps^2-103/480/eps^3];
Z4[6,484] := ["ee12|e23|44|e55|66|66||", 3/4, 1/2187*n^5+2/243*n^4+40/729*n^3+400/2187*n^2+784/2187*n+32/81, -1/300*(70+Pi^4+140*Zeta(3)-300*Zeta(5))/eps-1/900*(30+Pi^4-180*Zeta(3))/eps^2+1/10/eps^5-1/30/eps^4-1/30/eps^6-1/30*(1+2*Zeta(3))/eps^3];
Z4[6,485] := ["ee12|e23|44|e56|56|66||", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, 1/900*(-475+2*Pi^4-150*Zeta(3))/eps^2-1/90*(-280+Pi^4+12*Zeta(3)+159*Zeta(5))/eps+13/180/eps^5+1/60*(5+8*Zeta(3))/eps^3-31/180/eps^4-1/90/eps^6];
Z4[6,486] := ["ee12|e23|45|445|6|66|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -1/900*(465+2*Pi^4-660*Zeta(3))/eps^2+1/36/eps^5+1/450*(460+Pi^4-450*Zeta(3)-465*Zeta(5))/eps-1/8/eps^4-1/180*(-55+24*Zeta(3))/eps^3-1/360/eps^6];
Z4[6,487] := ["ee12|e23|45|446|5|66|e|", 3, 1/2187*n^4+2/243*n^3+176/2187*n^2+88/243*n+400/729, 1/180*(55+6*Zeta(3))/eps^3+1/36/eps^5-1/8/eps^4+1/360*(368+Pi^4-864*Zeta(3)+210*Zeta(5))/eps-1/3600*(1860+13*Pi^4-2940*Zeta(3))/eps^2-1/360/eps^6];
Z4[6,488] := ["ee12|e23|45|446|6|e66||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -1/240*(-71+16*Zeta(3))/eps^3+3/80/eps^5-37/240/eps^4-1/240/eps^6+1/1800*(-1320+Pi^4-1020*Zeta(3)+420*Zeta(5))/eps-1/1800*(-45+2*Pi^4-600*Zeta(3))/eps^2];
Z4[6,489] := ["ee12|e23|45|446|e|666||", 1, 1/729*(7*n^2+72*n+164)*(2+n), 2447/7680/eps-1/160/eps^5+23/480/eps^4-27/1280/eps^2-37/320/eps^3];
Z4[6,490] := ["ee12|e23|45|456|56|6|e|", 6, 1/2187*(22+5*n)*(n^2+20*n+60), -1/6*Zeta(3)/eps^4-1/240*(3*Pi^4+780*Zeta(3)-460*Zeta(5))/eps^2+1/360*(Pi^4+360*Zeta(3))/eps^3+1/3780*(84*Pi^4-4*Pi^6+20790*Zeta(3)-17388*Zeta(5)+5103*Zeta(3)^2)/eps];
Z4[6,491] := ["ee12|e23|45|456|e6|66||", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -1/300*(-2100+Pi^4+520*Zeta(3)+830*Zeta(5))/eps-1/240*(-235+112*Zeta(3))/eps^3+1/48/eps^5-25/144/eps^4+1/1800*(-6565+Pi^4+3420*Zeta(3))/eps^2-1/720/eps^6];
Z4[6,492] := ["ee12|e23|45|466|55|6|e|", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, -1/1800*(2600+11*Pi^4-4140*Zeta(3)+420*Zeta(5))/eps+1/360*(243+Pi^4-420*Zeta(3))/eps^2+7/144/eps^5-9/80/eps^4-1/144/eps^6+1/144*(-7+24*Zeta(3))/eps^3];
Z4[6,493] := ["ee12|e23|45|466|56|e6||", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -1/1800*(6565+4*Pi^4-4320*Zeta(3))/eps^2-1/240*(-235+32*Zeta(3))/eps^3-1/300*(-2100+Pi^4+1820*Zeta(3)-640*Zeta(5))/eps+1/48/eps^5-25/144/eps^4-1/720/eps^6];
Z4[6,494] := ["ee12|e23|45|466|e5|66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, -1/1200*(620+7*Pi^4-660*Zeta(3))/eps^2+1/360*(368+3*Pi^4-72*Zeta(3)-342*Zeta(5))/eps-1/180*(-55+18*Zeta(3))/eps^3+1/36/eps^5-1/8/eps^4-1/360/eps^6];
Z4[6,495] := ["ee12|e23|45|666|e55|6||", 1, 1/729*(7*n^2+72*n+164)*(2+n), -1/120/eps^5+49/960/eps^4+1/115200*(-16905+64*Pi^4-21120*Zeta(3))/eps-83/640/eps^3+1/3840*(689+128*Zeta(3))/eps^2];
Z4[6,496] := ["ee12|e23|45|e44|6|666||", 1, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 1/11520*(10057+8*Pi^4-5760*Zeta(3))/eps-7/720/eps^5+19/240/eps^4+1/960*(-29+40*Zeta(3))/eps^2-103/480/eps^3];
Z4[6,497] := ["ee12|e23|45|e45|66|66||", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, 1/180*(-97+114*Zeta(3))/eps^3-1/900*(8045+2*Pi^4-5490*Zeta(3)-2280*Zeta(5))/eps+7/180/eps^5-1/20/eps^4-1/180/eps^6+1/900*(3165+2*Pi^4-3090*Zeta(3))/eps^2];
Z4[6,498] := ["ee12|e23|45|e46|56|66||", 6, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, -1/60*(-38+Zeta(3))/eps^3-1/300*(1185+2*Pi^4-1130*Zeta(3)-460*Zeta(5))/eps+1/30/eps^5-37/180/eps^4+7/1800*(-5+Pi^4-270*Zeta(3))/eps^2-1/360/eps^6];
Z4[6,499] := ["ee12|e23|45|e66|556|6||", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, 1/900*(-475+2*Pi^4-150*Zeta(3))/eps^2-1/90*(-280+Pi^4+12*Zeta(3)+159*Zeta(5))/eps+13/180/eps^5+1/60*(5+8*Zeta(3))/eps^3-31/180/eps^4-1/90/eps^6];
Z4[6,500] := ["ee12|e23|e4|445|6|666||", 1/2, 1/243*(22+5*n)*(2+n)^2, 2789/2560/eps-1/192/eps^4-61/128/eps^2+31/384/eps^3];
Z4[6,501] := ["ee12|e23|e4|455|66|66||", 3/4, 1/2187*(22+5*n)*(n^2+6*n+20)*(2+n), 7/40*(1+Zeta(3))/eps^2-1/80/eps^5+13/160/eps^4+1/9600*(-345+4*Pi^4-6600*Zeta(3))/eps-13/64/eps^3];
Z4[6,502] := ["ee12|e23|e4|456|56|66||", 3/2, 1/2187*(22+5*n)^2*(2+n), 7/160*(13+8*Zeta(3))/eps^2-1/240/eps^5+23/480/eps^4-1/9600*(4655+8*Pi^4+11760*Zeta(3))/eps-47/192/eps^3];
Z4[6,503] := ["ee12|e23|e4|555|666|6||", 1/6, 1/243*(22+5*n)*(2+n)^2, -1/96/eps^4+1/768*(-5+64*Zeta(3))/eps-1/12/eps^2+11/192/eps^3];
Z4[6,504] := ["ee12|e23|e4|556|566|6||", 3/2, 1/2187*(22+5*n)^2*(2+n), -3/160*(-79+16*Zeta(3))/eps^2-1/120/eps^5+3/40/eps^4+1/4800*(-14375+8*Pi^4+2800*Zeta(3))/eps-19/48/eps^3];
Z4[6,505] := ["ee12|e33|344|5|56|66|e|", 3/2, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, 1/240*(-17+8*Zeta(3))/eps^3-1/600*(-160+Pi^4+340*Zeta(3)+60*Zeta(5))/eps+5/48/eps^5-43/240/eps^4+1/1800*(780+Pi^4-180*Zeta(3))/eps^2-1/48/eps^6];
Z4[6,506] := ["ee12|e33|344|5|66|e66||", 3/4, 5/2187*n^4+62/2187*n^3+320/2187*n^2+824/2187*n+976/2187, 7/60/eps^5-1/60*(5+8*Zeta(3))/eps^3-1/120/eps^4-1/24/eps^6-1/900*(75+Pi^4+240*Zeta(3)-135*Zeta(5))/eps+1/3600*(-480+7*Pi^4+660*Zeta(3))/eps^2];
Z4[6,507] := ["ee12|e33|344|5|e6|666||", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), 1/115200*(-11205+64*Pi^4+17280*Zeta(3))/eps+1/3840*(-811+128*Zeta(3))/eps^2-11/480/eps^5+1/12/eps^4+1/160/eps^3];
Z4[6,508] := ["ee12|e33|345|4|56|66|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -227/90/eps+47/720/eps^5-77/240/eps^4-1/144/eps^6-101/180/eps^2+211/240/eps^3];
Z4[6,509] := ["ee12|e33|345|4|66|e66||", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, -1/900*(510+Pi^4+570*Zeta(3)+105*Zeta(5))/eps+7/90*(-1+3*Zeta(3))/eps^3+7/90/eps^5-49/360/eps^4-1/72/eps^6-1/3600*(-1540+Pi^4+1140*Zeta(3))/eps^2];
Z4[6,510] := ["ee12|e33|345|4|e6|666||", 1, 1/729*(11*n^2+76*n+156)*(2+n), 7369/7680/eps-19/1440/eps^5+169/1440/eps^4+3767/11520/eps^2-1163/2880/eps^3];
Z4[6,511] := ["ee12|e33|345|6|556|6|e|", 3/2, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, -1/30*(-19+21*Zeta(3))/eps^2-1/900*(-1580+3*Pi^4+1440*Zeta(3)+900*Zeta(5))/eps+11/120/eps^5-79/360/eps^4-1/72/eps^6+1/360*(-41+180*Zeta(3))/eps^3];
Z4[6,512] := ["ee12|e33|345|6|e56|66||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, 1/900*(-2270+Pi^4+720*Zeta(3)+510*Zeta(5))/eps+1/1800*(-1010+Pi^4+1020*Zeta(3))/eps^2+47/720/eps^5-77/240/eps^4-1/240*(-211+112*Zeta(3))/eps^3-1/144/eps^6];
Z4[6,513] := ["ee12|e33|444|55|6|66|e|", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -1/1920*(-191+272*Zeta(3))/eps^2-7/120/eps^5+11/160/eps^4-1/57600*(-9915+136*Pi^4-5760*Zeta(3))/eps+73/960/eps^3];
Z4[6,514] := ["ee12|e33|444|56|5|66|e|", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), -1/3840*(111+128*Zeta(3))/eps^2-7/240/eps^5+77/960/eps^4-1/115200*(-3645+64*Pi^4-13440*Zeta(3))/eps-27/640/eps^3];
Z4[6,515] := ["ee12|e33|444|e5|6|666||", 1/6, 1/243*(22+5*n)*(2+n)^2, -1/768*(-21+64*Zeta(3))/eps-11/480/eps^4+7/192/eps^2+37/960/eps^3];
Z4[6,516] := ["ee12|e33|445|45|6|66|e|", 3/2, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, 1/450*(-255+Pi^4+30*Zeta(3)+465*Zeta(5))/eps-1/90*(7+6*Zeta(3))/eps^3+7/90/eps^5-49/360/eps^4-1/72/eps^6-1/900*(-385+Pi^4-120*Zeta(3))/eps^2];
Z4[6,517] := ["ee12|e33|445|46|5|66|e|", 3/2, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, -1/240*(17+8*Zeta(3))/eps^3+1/600*(160+Pi^4+100*Zeta(3)-140*Zeta(5))/eps+5/48/eps^5-43/240/eps^4-1/1800*(-780+Pi^4-180*Zeta(3))/eps^2-1/48/eps^6];
Z4[6,518] := ["ee12|e33|445|46|6|e66||", 3/2, 1/729*n^4+4/243*n^3+76/729*n^2+800/2187*n+1120/2187, -1/720*(-308+Pi^4-12*Zeta(3))/eps^2+1/900*(-510+4*Pi^4+570*Zeta(3)-525*Zeta(5))/eps+1/90*(-7+15*Zeta(3))/eps^3+7/90/eps^5-49/360/eps^4-1/72/eps^6];
Z4[6,519] := ["ee12|e33|445|46|e|666||", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), -249/2560/eps-11/480/eps^5+1/12/eps^4-811/3840/eps^2+1/160/eps^3];
Z4[6,520] := ["ee12|e33|445|55|66|6|e|", 3/4, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, 1/300*(110+Pi^4-60*Zeta(3))/eps+13/90/eps^5+1/45/eps^4-1/18/eps^6-19/90/eps^3+1/45*(-7+9*Zeta(3))/eps^2];
Z4[6,521] := ["ee12|e33|445|56|56|6|e|", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, 47/720/eps^5+1/900*(-2270+7*Pi^4+1620*Zeta(3)-1920*Zeta(5))/eps-77/240/eps^4-1/144/eps^6-1/240*(-211+16*Zeta(3))/eps^3-1/900*(505+Pi^4-420*Zeta(3))/eps^2];
Z4[6,522] := ["ee12|e33|445|56|66|e6||", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, 1/300*(-170+Pi^4-150*Zeta(3)+285*Zeta(5))/eps+7/90/eps^5-49/360/eps^4-1/72/eps^6+1/90*(-7+9*Zeta(3))/eps^3-1/3600*(-1540+9*Pi^4+180*Zeta(3))/eps^2];
Z4[6,523] := ["ee12|e33|445|56|e6|66||", 3/2, 29/2187*n^3+250/2187*n^2+92/243*n+40/81, 1/1800*(-130+Pi^4+60*Zeta(3))/eps^2+1/720*(-143+24*Zeta(3))/eps^3+1/1800*(1140+Pi^4-1140*Zeta(3)+420*Zeta(5))/eps+19/144/eps^5-59/720/eps^4-5/144/eps^6];
Z4[6,524] := ["ee12|e33|445|66|55|6|e|", 3/4, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), -1/14400*(6965+24*Pi^4-4320*Zeta(3))/eps-2/45/eps^5+11/120/eps^4+1/48/eps^3-1/1440*(91+144*Zeta(3))/eps^2];
Z4[6,525] := ["ee12|e33|445|66|56|e6||", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, -1/60*(-9+5*Zeta(3))/eps^3-1/720*(-238+Pi^4-168*Zeta(3))/eps^2+13/90/eps^5-13/40/eps^4-1/36/eps^6+1/1800*(2210+7*Pi^4-1620*Zeta(3)-2250*Zeta(5))/eps];
Z4[6,526] := ["ee12|e33|445|66|e5|66||", 3/4, 1/243*n^4+10/243*n^3+368/2187*n^2+808/2187*n+304/729, 1/300*(-115+2*Pi^4-20*Zeta(3)-45*Zeta(5))/eps+1/5/eps^5-7/120/eps^4-1/60*(5+7*Zeta(3))/eps^3-1/12/eps^6-1/3600*(570+7*Pi^4-1440*Zeta(3))/eps^2];
Z4[6,527] := ["ee12|e33|445|e4|6|666||", 1/2, 1/243*(22+5*n)*(2+n)^2, -1069/2560/eps-11/960/eps^4-53/480/eps^2+59/640/eps^3];
Z4[6,528] := ["ee12|e33|445|e5|66|66||", 3/4, 1/2187*(22+5*n)*(n^2+6*n+20)*(2+n), -1/9600*(-465+4*Pi^4-3240*Zeta(3))/eps-1/320*(79+8*Zeta(3))/eps^2-3/80/eps^5+3/32/eps^4+13/320/eps^3];
Z4[6,529] := ["ee12|e33|445|e6|56|66||", 3/2, 1/2187*(22+5*n)^2*(2+n), -1/4800*(-5515+8*Pi^4-80*Zeta(3))/eps-1/160*(-19+16*Zeta(3))/eps^2-1/40/eps^5+13/120/eps^4-61/240/eps^3];
Z4[6,530] := ["ee12|e33|456|44|5|66|e|", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, -1/3600*(-1190+Pi^4-600*Zeta(3))/eps^2+13/90/eps^5-13/40/eps^4+1/360*(442+Pi^4-396*Zeta(3)-42*Zeta(5))/eps-1/36/eps^6-1/60*(-9+Zeta(3))/eps^3];
Z4[6,531] := ["ee12|e33|456|45|56|6|e|", 3, 1/2187*(22+5*n)*(3*n^2+22*n+56), -1/7560*(63*Pi^4-8*Pi^6+12600*Zeta(3)-5796*Zeta(5)+10206*Zeta(3)^2)/eps-13/30*Zeta(3)/eps^4+1/1800*(7*Pi^4+2040*Zeta(3))/eps^3-1/3600*(17*Pi^4+2100*Zeta(3)-1380*Zeta(5))/eps^2];
Z4[6,532] := ["ee12|e33|456|45|e6|66||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -1/240*(-211+128*Zeta(3))/eps^3+1/450*(-1135+Pi^4-90*Zeta(3)+1245*Zeta(5))/eps-1/1800*(1010+Pi^4-1140*Zeta(3))/eps^2+47/720/eps^5-77/240/eps^4-1/144/eps^6];
Z4[6,533] := ["ee12|e33|456|e4|56|66||", 3/2, 1/2187*(22+5*n)^2*(2+n), -1/80/eps^5+37/480/eps^4+1/960*(-35+48*Zeta(3))/eps^2-29/192/eps^3+1/9600*(95+8*Pi^4+5040*Zeta(3))/eps];
Z4[6,534] := ["ee12|e33|e34|5|566|66||", 3/2, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), 1/2880*(283+48*Zeta(3))/eps^2-7/360/eps^5+9/80/eps^4+1/28800*(27545+8*Pi^4+2880*Zeta(3))/eps-127/480/eps^3];
Z4[6,535] := ["ee12|e33|e44|45|6|666||", 1/4, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -1/11520*(4977+8*Pi^4-4800*Zeta(3))/eps-1/1152*(199+48*Zeta(3))/eps^2-13/360/eps^5+223/1440/eps^4-317/2880/eps^3];
Z4[6,536] := ["ee12|e33|e44|55|66|66||", 3/16, 1/729*n^5+4/243*n^4+20/243*n^3+160/729*n^2+752/2187*n+736/2187, 1/6/eps^5+1/6/eps^4+1/180*(30+Pi^4+60*Zeta(3)-180*Zeta(5))/eps-1/6/eps^6-1/6*(-1+2*Zeta(3))/eps^3-1/180*(-30+Pi^4-60*Zeta(3))/eps^2];
Z4[6,537] := ["ee12|e33|e44|56|56|66||", 3/8, 1/243*n^4+10/243*n^3+368/2187*n^2+808/2187*n+304/729, 1/450*(-815+3*Pi^4-30*Zeta(3)+795*Zeta(5))/eps-1/1800*(570+Pi^4-720*Zeta(3))/eps^2+1/5/eps^5-7/36/eps^4-1/90*(2+3*Zeta(3))/eps^3-1/18/eps^6];
Z4[6,538] := ["ee12|e33|e45|44|6|666||", 1/2, 1/729*(3*n^3+24*n^2+80*n+136)*(2+n), -1/11520*(4977+8*Pi^4-4800*Zeta(3))/eps-1/1152*(199+48*Zeta(3))/eps^2-13/360/eps^5+223/1440/eps^4-317/2880/eps^3];
Z4[6,539] := ["ee12|e33|e45|45|66|66||", 3/4, 1/729*n^4+52/2187*n^3+308/2187*n^2+832/2187*n+992/2187, 1/900*(335+Pi^4-570*Zeta(3))/eps^2-1/900*(-3615+2*Pi^4+1590*Zeta(3)+2280*Zeta(5))/eps+19/180/eps^5+1/180*(-121+102*Zeta(3))/eps^3+1/36/eps^4-1/36/eps^6];
Z4[6,540] := ["ee12|e33|e45|46|56|66||", 3, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, -1/900*(-2390+Pi^4+1440*Zeta(3)+1380*Zeta(5))/eps+19/180/eps^5-2/5/eps^4-1/72/eps^6+1/1800*(-385+2*Pi^4+330*Zeta(3))/eps^2-1/60*(-38+11*Zeta(3))/eps^3];
Z4[6,541] := ["ee12|e33|e45|66|556|6||", 3/4, 1/243*n^4+10/243*n^3+368/2187*n^2+808/2187*n+304/729, 1/450*(-815+3*Pi^4-30*Zeta(3)+795*Zeta(5))/eps-1/1800*(570+Pi^4-720*Zeta(3))/eps^2+1/5/eps^5-7/36/eps^4-1/90*(2+3*Zeta(3))/eps^3-1/18/eps^6];
Z4[6,542] := ["ee12|e34|334|5|56|66|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -1/1800*(-45+Pi^4-480*Zeta(3))/eps^2-1/240*(-71+8*Zeta(3))/eps^3+3/80/eps^5-37/240/eps^4+1/450*(-330+2*Pi^4-690*Zeta(3)-255*Zeta(5))/eps-1/240/eps^6];
Z4[6,543] := ["ee12|e34|334|5|66|e66||", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, 1/720*(-168+Pi^4+396*Zeta(3))/eps^2+1/20/eps^5-13/120/eps^4-1/120/eps^6-1/60*(-7+10*Zeta(3))/eps^3-1/600*(-250+Pi^4+340*Zeta(3)+890*Zeta(5))/eps];
Z4[6,544] := ["ee12|e34|334|5|e6|666||", 1, 1/729*(7*n^2+72*n+164)*(2+n), -1/160/eps^5+23/480/eps^4-1/23040*(-7341+32*Pi^4-15360*Zeta(3))/eps-37/320/eps^3-1/3840*(81+320*Zeta(3))/eps^2];
Z4[6,545] := ["ee12|e34|335|4|56|66|e|", 3, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, 1/1800*(-1320+13*Pi^4-2820*Zeta(3)-840*Zeta(5))/eps+1/1800*(45+Pi^4-480*Zeta(3))/eps^2+1/240*(71+8*Zeta(3))/eps^3+3/80/eps^5-37/240/eps^4-1/240/eps^6];
Z4[6,546] := ["ee12|e34|335|4|66|e66||", 3/2, 1/729*n^4+40/2187*n^3+80/729*n^2+800/2187*n+368/729, 1/600*(250+Pi^4-380*Zeta(3)-770*Zeta(5))/eps+1/20/eps^5+1/3600*(-840+13*Pi^4+540*Zeta(3))/eps^2-13/120/eps^4-1/60*(-7+2*Zeta(3))/eps^3-1/120/eps^6];
Z4[6,547] := ["ee12|e34|335|4|e6|666||", 1, 1/729*(7*n^2+72*n+164)*(2+n), -1/115200*(-36705+224*Pi^4-78720*Zeta(3))/eps-1/160/eps^5+23/480/eps^4-37/320/eps^3+1/3840*(-81+320*Zeta(3))/eps^2];
Z4[6,548] := ["ee12|e34|335|5|566|6|e|", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, 7/120/eps^5+1/600*(480+Pi^4-900*Zeta(3)-600*Zeta(5))/eps-7/40/eps^4+1/60*(-25+6*Zeta(3))/eps^2-1/120/eps^6+11/40/eps^3];
Z4[6,549] := ["ee12|e34|335|5|666|e6||", 1, 1/729*(7*n^2+72*n+164)*(2+n), -1/120/eps^5+49/960/eps^4-1/3840*(-689+192*Zeta(3))/eps^2-1/38400*(5635+32*Pi^4-24960*Zeta(3))/eps-83/640/eps^3];
Z4[6,550] := ["ee12|e34|335|5|e66|66||", 3/2, 1/729*n^4+16/729*n^3+280/2187*n^2+272/729*n+1040/2187, -1/600*(-400+Pi^4+120*Zeta(3)+990*Zeta(5))/eps-1/1200*(10+Pi^4-480*Zeta(3))/eps^2-1/60*(-1+3*Zeta(3))/eps^3+1/12/eps^5-17/120/eps^4-1/60/eps^6];
Z4[6,551] := ["ee12|e34|335|6|556|6|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -1/240*(-71+40*Zeta(3))/eps^3+3/80/eps^5-37/240/eps^4-1/240/eps^6-1/360*(-9+Pi^4-120*Zeta(3))/eps^2+1/450*(-330+4*Pi^4-390*Zeta(3)-195*Zeta(5))/eps];
Z4[6,552] := ["ee12|e34|335|6|566|e6||", 3, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, 1/120*(-88+Pi^4-468*Zeta(3)+440*Zeta(5))/eps+3/80/eps^5-37/240/eps^4-1/240*(-71+24*Zeta(3))/eps^3-1/240/eps^6-1/600*(-15+Pi^4-480*Zeta(3))/eps^2];
Z4[6,553] := ["ee12|e34|335|6|e56|66||", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, 1/1800*(1215+4*Pi^4-1500*Zeta(3))/eps^2+7/144/eps^5-9/80/eps^4+1/720*(-35+96*Zeta(3))/eps^3-1/144/eps^6-1/1800*(2600+Pi^4-1980*Zeta(3)+840*Zeta(5))/eps];
Z4[6,554] := ["ee12|e34|335|e|566|66||", 3/2, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), -1/2880*(541+192*Zeta(3))/eps^2+1/14400/eps*(13935+8*Pi^4+3360*Zeta(3))-1/72/eps^5+53/720/eps^4-19/160/eps^3];
Z4[6,555] := ["ee12|e34|345|45|6|66|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, -1/10*Zeta(3)/eps^4-1/600*(Pi^4-480*Zeta(3))/eps^3+1/1200*(Pi^4-2700*Zeta(3)-140*Zeta(5))/eps^2+1/113400*(189*Pi^4+160*Pi^6+362880*Zeta(3)-234360*Zeta(5)+100170*Zeta(3)^2)/eps];
Z4[6,556] := ["ee12|e34|345|46|6|e66||", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, 1/5400*(9*Pi^4+10*Pi^6+17280*Zeta(3)-2160*Zeta(5)-6210*Zeta(3)^2)/eps-1/10*Zeta(3)/eps^4-1/600*(Pi^4-480*Zeta(3))/eps^3+1/1200*(Pi^4-2700*Zeta(3)-1140*Zeta(5))/eps^2];
Z4[6,557] := ["ee12|e34|345|55|66|6|e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, 1/150*(-110+Pi^4+180*Zeta(3)-150*Zeta(5))/eps-1/240*(-71+48*Zeta(3))/eps^3+3/80/eps^5-37/240/eps^4-1/240/eps^6-1/600*(-15+2*Pi^4-120*Zeta(3))/eps^2];
Z4[6,558] := ["ee12|e34|345|56|56|6|e|", 6, 2/2187*n^3+97/2187*n^2+236/729*n+460/729, -1/2268*(5*Pi^6+9450*Zeta(5)-2646*Zeta(3)^2)/eps^2+5/3*Zeta(5)/eps^3+1/56700*(200*Pi^6-144585*Zeta(7)+302400*Zeta(5)-105840*Zeta(3)^2-441*Zeta(3)*Pi^4)/eps];
Z4[6,559] := ["ee12|e34|345|56|66|e6||", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, 1/113400*(189*Pi^4+10*Pi^6+362880*Zeta(3)-801360*Zeta(5)+338310*Zeta(3)^2)/eps-1/10*Zeta(3)/eps^4-1/600*(Pi^4-480*Zeta(3))/eps^3+1/1200*(Pi^4-2700*Zeta(3)+2860*Zeta(5))/eps^2];
Z4[6,560] := ["ee12|e34|345|e4|6|666||", 2, 1/729*(7*n^2+72*n+164)*(2+n), -1/288/eps^5-1/23040*(64327+32*Pi^4-23040*Zeta(3))/eps+5/96/eps^4-1/768*(-1133+64*Zeta(3))/eps^2-71/192/eps^3];
Z4[6,561] := ["ee12|e34|345|e5|66|66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, -1/720*(372+5*Pi^4-444*Zeta(3))/eps^2+1/36/eps^5-1/8/eps^4-1/360/eps^6+1/1800*(1840+17*Pi^4+2880*Zeta(3)-6150*Zeta(5))/eps-1/36*(-11+6*Zeta(3))/eps^3];
Z4[6,562] := ["ee12|e34|345|e6|56|66||", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -1/48*(-47+24*Zeta(3))/eps^3+1/360*(-1313+756*Zeta(3))/eps^2-1/3*(-21+6*Zeta(3)+11*Zeta(5))/eps+1/48/eps^5-25/144/eps^4-1/720/eps^6];
Z4[6,563] := ["ee12|e34|355|44|6|66|e|", 3/2, 1/2187*n^4+26/2187*n^3+232/2187*n^2+824/2187*n+368/729, 1/360*(-15+Pi^4+30*Zeta(3))/eps^2-1/60*(4+5*Zeta(3))/eps^3-1/900*(45+7*Pi^4+30*Zeta(3)-1020*Zeta(5))/eps+1/10/eps^5-1/12/eps^4-1/40/eps^6];
Z4[6,564] := ["ee12|e34|355|45|66|6|e|", 3, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, 1/600*(-440+7*Pi^4-420*Zeta(3)+780*Zeta(5))/eps+3/80/eps^5-37/240/eps^4-1/240/eps^6+1/40/eps^2+71/240/eps^3];
Z4[6,565] := ["ee12|e34|355|46|56|6|e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, 1/113400*(189*Pi^4+160*Pi^6+362880*Zeta(3)-234360*Zeta(5)-353430*Zeta(3)^2)/eps-1/10*Zeta(3)/eps^4-1/600*(Pi^4-480*Zeta(3))/eps^3+1/1200*(Pi^4-2700*Zeta(3)-140*Zeta(5))/eps^2];
Z4[6,566] := ["ee12|e34|355|46|66|e6||", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, 17/240/eps^5-161/720/eps^4-7/720/eps^6-1/600*(-140+3*Pi^4+420*Zeta(3)-420*Zeta(5))/eps+47/240/eps^3-1/45*(-17+9*Zeta(3))/eps^2];
Z4[6,567] := ["ee12|e34|355|46|e6|66||", 3, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, -1/1200*(620+3*Pi^4+60*Zeta(3))/eps^2+1/180*(55+18*Zeta(3))/eps^3+1/36/eps^5-1/8/eps^4+1/1800*(1840+33*Pi^4-5040*Zeta(3)+1770*Zeta(5))/eps-1/360/eps^6];
Z4[6,568] := ["ee12|e34|355|56|566||e|", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -1/240*(-71+16*Zeta(3))/eps^3-1/1800*(-45+2*Pi^4-960*Zeta(3))/eps^2+3/80/eps^5-37/240/eps^4-1/240/eps^6+1/225*(-165+2*Pi^4-150*Zeta(3)+270*Zeta(5))/eps];
Z4[6,569] := ["ee12|e34|355|56|666|e||", 1, 1/729*(11*n^2+76*n+156)*(2+n), -4267/23040/eps-13/720/eps^5+101/960/eps^4+35/256/eps^2-389/1920/eps^3];
Z4[6,570] := ["ee12|e34|355|56|e66|6||", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, -1/3600*(-970+3*Pi^4-1440*Zeta(3))/eps^2+1/300/eps*(-730+2*Pi^4+330*Zeta(3)+95*Zeta(5))+1/20/eps^5-79/360/eps^4-1/180/eps^6-1/20*(-9+Zeta(3))/eps^3];
Z4[6,571] := ["ee12|e34|355|66|556||e|", 3/2, 1/2187*n^4+26/2187*n^3+8/81*n^2+808/2187*n+1136/2187, 1/600*(250+Pi^4-380*Zeta(3)+430*Zeta(5))/eps+1/20/eps^5-13/120/eps^4-1/120/eps^6+1/3600*(-840+Pi^4+2700*Zeta(3))/eps^2-7/60*(-1+2*Zeta(3))/eps^3];
Z4[6,572] := ["ee12|e34|355|66|566|e||", 3/2, 1/2187*n^4+26/2187*n^3+232/2187*n^2+824/2187*n+368/729, -1/900*(-1505+12*Pi^4-900*Zeta(3)+1485*Zeta(5))/eps+1/1200*(7*Pi^4-780*Zeta(3))/eps^2+1/90*(-28+9*Zeta(3))/eps^3+7/90/eps^5-1/120/eps^4-7/360/eps^6];
Z4[6,573] := ["ee12|e34|355|66|e56|6||", 3, 1/2187*n^4+2/243*n^3+176/2187*n^2+88/243*n+400/729, -1/3600*(1860+17*Pi^4-4620*Zeta(3))/eps^2-1/180*(-55+6*Zeta(3))/eps^3+1/36/eps^5-1/8/eps^4-1/360/eps^6+1/1800*(1840+19*Pi^4-6840*Zeta(3)+5010*Zeta(5))/eps];
Z4[6,574] := ["ee12|e34|355|e4|66|66||", 3/2, 5/2187*n^4+62/2187*n^3+304/2187*n^2+808/2187*n+112/243, 1/720*(-168+Pi^4+108*Zeta(3))/eps^2+1/20/eps^5-13/120/eps^4-1/120/eps^6-1/60*(-7+10*Zeta(3))/eps^3+1/600*(250+Pi^4+500*Zeta(3)-930*Zeta(5))/eps];
Z4[6,575] := ["ee12|e34|355|e5|666|6||", 1, 1/729*(7*n^2+72*n+164)*(2+n), -1/3840*(-689+320*Zeta(3))/eps^2-1/23040*(3381+32*Pi^4-7680*Zeta(3))/eps-1/120/eps^5+49/960/eps^4-83/640/eps^3];
Z4[6,576] := ["ee12|e34|355|e6|566|6||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -1/240*(-71+40*Zeta(3))/eps^3+3/80/eps^5-1/360*(-9+Pi^4-264*Zeta(3))/eps^2-37/240/eps^4+1/1800*(-1320+13*Pi^4-2820*Zeta(3)+3360*Zeta(5))/eps-1/240/eps^6];
Z4[6,577] := ["ee12|e34|356|44|5|66|e|", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, 1/240*(21+8*Zeta(3))/eps^3+19/240/eps^5-1/600*(920+3*Pi^4-1020*Zeta(3)-340*Zeta(5))/eps-47/240/eps^4+1/1800*(1155+Pi^4-540*Zeta(3))/eps^2-1/80/eps^6];
Z4[6,578] := ["ee12|e34|356|45|56|6|e|", 12, 4/2187*n^3+37/729*n^2+716/2187*n+452/729, 1/113400*(400*Pi^6-719145*Zeta(7)+604800*Zeta(5)-30240*Zeta(3)^2-126*Zeta(3)*Pi^4)/eps+5/3*Zeta(5)/eps^3-1/2268*(5*Pi^6+9450*Zeta(5)-378*Zeta(3)^2)/eps^2];
Z4[6,579] := ["ee12|e34|356|45|66|e6||", 6, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, 1/1200*(Pi^4-2700*Zeta(3)+1860*Zeta(5))/eps^2-1/10*Zeta(3)/eps^4-1/600*(Pi^4-480*Zeta(3))/eps^3+1/37800*(63*Pi^4+20*Pi^6+120960*Zeta(3)-204120*Zeta(5)+51030*Zeta(3)^2)/eps];
Z4[6,580] := ["ee12|e34|356|45|e6|66||", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, 1/48/eps^5-25/144/eps^4-1/720/eps^6+1/300*(2100+Pi^4-2380*Zeta(3)+1160*Zeta(5))/eps+1/1800*(-6565+4*Pi^4+3780*Zeta(3))/eps^2-1/240*(-235+88*Zeta(3))/eps^3];
Z4[6,581] := ["ee12|e34|356|55|566||e|", 3, 13/2187*n^3+170/2187*n^2+796/2187*n+1208/2187, -1/1800*(-45+4*Pi^4-1200*Zeta(3))/eps^2+3/80/eps^5-37/240/eps^4+1/1800*(-1320+11*Pi^4-3300*Zeta(3)+4380*Zeta(5))/eps-1/240/eps^6-1/240*(-71+32*Zeta(3))/eps^3];
Z4[6,582] := ["ee12|e34|356|55|666|e||", 1, 1/729*(7*n^2+72*n+164)*(2+n), -1127/7680/eps-1/120/eps^5+49/960/eps^4+689/3840/eps^2-83/640/eps^3];
Z4[6,583] := ["ee12|e34|356|55|e66|6||", 3, 1/2187*n^4+22/2187*n^3+68/729*n^2+808/2187*n+128/243, -1/60*(-27+11*Zeta(3))/eps^3-1/3600*(-970+11*Pi^4-1440*Zeta(3))/eps^2+1/300*(-730+Pi^4-50*Zeta(3)+635*Zeta(5))/eps+1/20/eps^5-79/360/eps^4-1/180/eps^6];
Z4[6,584] := ["ee12|e34|356|56|556||e|", 6, 7/2187*n^3+136/2187*n^2+748/2187*n+16/27, 1/113400*(189*Pi^4+10*Pi^6+362880*Zeta(3)-801360*Zeta(5)+338310*Zeta(3)^2)/eps-1/10*Zeta(3)/eps^4-1/600*(Pi^4-480*Zeta(3))/eps^3+1/1200*(Pi^4-2700*Zeta(3)+2860*Zeta(5))/eps^2];
Z4[6,585] := ["ee12|e34|356|56|e56|6||", 6, 1/2187*(22+5*n)*(n^2+20*n+60), -1/6*Zeta(3)/eps^4+1/3780*(84*Pi^4-4*Pi^6+20790*Zeta(3)-17388*Zeta(5)-10017*Zeta(3)^2)/eps-1/240*(3*Pi^4+780*Zeta(3)-460*Zeta(5))/eps^2+1/360*(Pi^4+360*Zeta(3))/eps^3];
Z4[6,586] := ["ee12|e34|356|e4|56|66||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -1/360*(-422+Pi^4+672*Zeta(3))/eps^2+1/120/eps^3*(23+40*Zeta(3))+11/360/eps^5-53/360/eps^4-1/360/eps^6+1/450*(-1840+7*Pi^4+1380*Zeta(3)+240*Zeta(5))/eps];
Z4[6,587] := ["ee12|e34|356|e5|566|6||", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -1/360*(1313+Pi^4-936*Zeta(3))/eps^2-1/48*(-47+8*Zeta(3))/eps^3+1/48/eps^5-25/144/eps^4-1/720/eps^6-1/30*(-210+190*Zeta(3)-17*Zeta(5))/eps];
Z4[6,588] := ["ee12|e34|555|446|6|6|e|", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), 1/640*(-11+32*Zeta(3))/eps^2+1/57600*(-7645+48*Pi^4-17280*Zeta(3))/eps-7/360/eps^5+113/1440/eps^4-277/2880/eps^3];
Z4[6,589] := ["ee12|e34|555|456|66||e|", 1, 1/729*(7*n^2+72*n+164)*(2+n), 2767/23040/eps-7/720/eps^5+11/192/eps^4+155/768/eps^2-949/5760/eps^3];
Z4[6,590] := ["ee12|e34|555|e46|66|6||", 1, 1/729*(7*n^2+72*n+164)*(2+n), -1/23040*(-2767+32*Pi^4-11520*Zeta(3))/eps-7/720/eps^5+11/192/eps^4-949/5760/eps^3-1/768*(-155+64*Zeta(3))/eps^2];
Z4[6,591] := ["ee12|e34|555|e56|666|||", 1/3, 1/243*(22+5*n)*(2+n)^2, -1/32/eps-1/72/eps^4-41/384/eps^2+7/96/eps^3];
Z4[6,592] := ["ee12|e34|555|e66|566|||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), 1/1152*(-101+48*Zeta(3))/eps^2-7/360/eps^5+1/11520*(957+8*Pi^4-1920*Zeta(3))/eps+17/288/eps^4-13/960/eps^3];
Z4[6,593] := ["ee12|e34|556|445|6|6|e|", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, -1/120*(-77+12*Zeta(3))/eps^2+19/240/eps^5-47/240/eps^4-1/80/eps^6-1/600*(920+Pi^4-780*Zeta(3)-400*Zeta(5))/eps+7/80/eps^3];
Z4[6,594] := ["ee12|e34|556|446|6|e6||", 3/2, 29/2187*n^3+250/2187*n^2+92/243*n+40/81, 1/45*(-34+45*Zeta(3)+45*Zeta(5))/eps+5/36/eps^5-23/90/eps^4-1/36/eps^6-23/180/eps^2+11/60/eps^3];
Z4[6,595] := ["ee12|e34|556|455|66||e|", 3/2, 1/729*n^4+40/2187*n^3+80/729*n^2+800/2187*n+368/729, -1/60*(-7+6*Zeta(3))/eps^3+1/1200*(-280+3*Pi^4+420*Zeta(3))/eps^2+1/20/eps^5-13/120/eps^4+1/600*(250+3*Pi^4-420*Zeta(3)+150*Zeta(5))/eps-1/120/eps^6];
Z4[6,596] := ["ee12|e34|556|456|56||e|", 3, 11/2187*n^3+148/2187*n^2+748/2187*n+1280/2187, -1/10*Zeta(3)/eps^4-1/600*(Pi^4-480*Zeta(3))/eps^3+1/1200*(Pi^4-2700*Zeta(3)-1140*Zeta(5))/eps^2+1/5400*(9*Pi^4+10*Pi^6+17280*Zeta(3)-2160*Zeta(5)-27810*Zeta(3)^2)/eps];
Z4[6,597] := ["ee12|e34|556|456|66|e||", 3, 13/2187*n^3+62/729*n^2+812/2187*n+392/729, 17/240/eps^5-1/600*(-140+3*Pi^4-780*Zeta(3)+1380*Zeta(5))/eps-161/720/eps^4-7/720/eps^6+47/240/eps^3-1/45*(-17+9*Zeta(3))/eps^2];
Z4[6,598] := ["ee12|e34|556|e44|6|66||", 3/2, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), -1/2880*(-101+48*Zeta(3))/eps^2-1/45/eps^5+59/720/eps^4-47/480/eps^3-1/28800*(5925+8*Pi^4-960*Zeta(3))/eps];
Z4[6,599] := ["ee12|e34|556|e45|66|6||", 3, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -1/240*(-71+8*Zeta(3))/eps^3+3/80/eps^5+1/1800*(-1320+23*Pi^4-780*Zeta(3)-480*Zeta(5))/eps-1/1800*(-45+Pi^4-120*Zeta(3))/eps^2-37/240/eps^4-1/240/eps^6];
Z4[6,600] := ["ee12|e34|556|e46|56|6||", 6, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, 1/48/eps^5-1/1800*(6565+Pi^4-1080*Zeta(3))/eps^2-25/144/eps^4-1/240*(-235+8*Zeta(3))/eps^3-1/720/eps^6+1/300*(2100+3*Pi^4-1640*Zeta(3)-1070*Zeta(5))/eps];
Z4[6,601] := ["ee12|e34|556|e55|666|||", 1/2, 1/729*(n^3+14*n^2+76*n+152)*(2+n), -1/60/eps^5+29/480/eps^4-1/640/eps^2*(7+80*Zeta(3))-19/960/eps^3+1/19200*(-5525+24*Pi^4+960*Zeta(3))/eps];
Z4[6,602] := ["ee12|e34|556|e56|566|||", 3, 1/243*n^3+158/2187*n^2+796/2187*n+136/243, -1/180*(-55+36*Zeta(3))/eps^3+1/900*(920+9*Pi^4-2160*Zeta(3)+1050*Zeta(5))/eps-1/300*(155+Pi^4-360*Zeta(3))/eps^2+1/36/eps^5-1/8/eps^4-1/360/eps^6];
Z4[6,603] := ["ee12|e34|556|e66|556|||", 3/2, 1/2187*n^4+10/729*n^3+244/2187*n^2+824/2187*n+1088/2187, 1/450*(-305+Pi^4-180*Zeta(3)+930*Zeta(5))/eps+11/180/eps^5-1/10/eps^4-1/90/eps^6-1/1800/eps^2*(-660+Pi^4-420*Zeta(3))-1/180*(11+6*Zeta(3))/eps^3];
Z4[6,604] := ["ee12|e34|e34|45|6|666||", 1/2, 1/729*(11*n^2+76*n+156)*(2+n), 1/1152*(1439+96*Zeta(3))/eps^2+1/11520*(-5391+16*Pi^4-12480*Zeta(3))/eps-1/144/eps^5+13/144/eps^4-149/288/eps^3];
Z4[6,605] := ["ee12|e34|e34|55|66|66||", 3/8, 5/2187*n^4+62/2187*n^3+320/2187*n^2+824/2187*n+976/2187, -1/450*(285+11*Pi^4-690*Zeta(3)-495*Zeta(5))/eps+1/30*(-13+8*Zeta(3))/eps^3+1/15/eps^5+1/60/eps^4-1/60/eps^6+1/1800*(1200+23*Pi^4-2820*Zeta(3))/eps^2];
Z4[6,606] := ["ee12|e34|e34|56|56|66||", 3/4, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, 1/180*(-61+156*Zeta(3))/eps^3+1/20/eps^5-29/180/eps^4-1/180/eps^6-1/450*(-1725+Pi^4+1710*Zeta(3))/eps^2+1/45*(-386+240*Zeta(3)+111*Zeta(5))/eps];
Z4[6,607] := ["ee12|e34|e35|44|6|666||", 1, 1/729*(11*n^2+76*n+156)*(2+n), 1/1440*(885+2*Pi^4-1080*Zeta(3))/eps-7/480/eps^5+1/48*(-13+4*Zeta(3))/eps^2+71/960/eps^4-119/1920/eps^3];
Z4[6,608] := ["ee12|e34|e35|45|66|66||", 3/2, 1/729*n^4+40/2187*n^3+256/2187*n^2+272/729*n+1072/2187, -1/450*(1020+Pi^4+120*Zeta(3)-1425*Zeta(5))/eps-1/1800*(-1460+7*Pi^4+1140*Zeta(3))/eps^2+2/45/eps^5-23/180/eps^4+1/90*(-1+24*Zeta(3))/eps^3-1/180/eps^6];
Z4[6,609] := ["ee12|e34|e35|46|56|66||", 6, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, 1/900*(-2335+2*Pi^4+1140*Zeta(3))/eps^2-1/900*(-280+11*Pi^4-540*Zeta(3)-1110*Zeta(5))/eps-1/120*(-141+44*Zeta(3))/eps^3+13/360/eps^5-31/120/eps^4-1/360/eps^6];
Z4[6,610] := ["ee12|e34|e35|66|556|6||", 3/2, 7/729*n^3+226/2187*n^2+92/243*n+1112/2187, 1/360*(726+Pi^4-612*Zeta(3))/eps^2+7/120/eps^5-17/120/eps^4-1/120/eps^6-1/300*(1400+3*Pi^4-1700*Zeta(3)+360*Zeta(5))/eps+1/120*(-23+20*Zeta(3))/eps^3];
Z4[6,611] := ["ee12|e34|e56|445|6|66||", 3/4, 29/2187*n^3+250/2187*n^2+92/243*n+40/81, 1/1800*(20+Pi^4-300*Zeta(3))/eps^2-1/360*(-360+Pi^4-12*Zeta(3)+36*Zeta(5))/eps+1/9/eps^5-13/90/eps^4-1/45/eps^6+1/90*(-10+3*Zeta(3))/eps^3];
Z4[6,612] := ["ee12|e34|e56|455|66|6||", 3/4, 1/729*n^4+4/243*n^3+76/729*n^2+800/2187*n+1120/2187, -1/450*(1020+Pi^4-1680*Zeta(3)+1275*Zeta(5))/eps-1/1800*(-1460+7*Pi^4+1140*Zeta(3))/eps^2+2/45/eps^5-23/180/eps^4+1/90*(-1+24*Zeta(3))/eps^3-1/180/eps^6];
Z4[6,613] := ["ee12|e34|e56|456|56|6||", 3/2, 1/2187*(22+5*n)*(3*n^2+22*n+56), 1/6300*(42*Pi^4-5*Pi^6-10500*Zeta(3)-13440*Zeta(5)+23940*Zeta(3)^2)/eps-1/72*(Pi^4+132*Zeta(3)-96*Zeta(5))/eps^2-1/3*Zeta(3)/eps^4+1/180*(Pi^4+240*Zeta(3))/eps^3];
Z4[6,614] := ["ee12|e34|e56|555|666|||", 1/12, 1/243*(22+5*n)*(2+n)^2, -5/768/eps-1/96/eps^4-1/12/eps^2+11/192/eps^3];
Z4[6,615] := ["ee12|e34|e56|556|566|||", 3/4, 17/2187*n^3+22/243*n^2+812/2187*n+1160/2187, -1/90*(1+6*Zeta(3))/eps^3+2/45/eps^5-23/180/eps^4-1/450*(1020+2*Pi^4-2280*Zeta(3)+1455*Zeta(5))/eps-1/180/eps^6-1/900*(-730+Pi^4+420*Zeta(3))/eps^2];
Z4[6,616] := ["ee12|ee3|334|5|566|66||", 3/8, 1/729*(8+n)^2*(2+n)^2, -1/180/eps^4+1/720*(677+24*Zeta(3))/eps-83/240/eps^2+11/180/eps^3];
Z4[6,617] := ["ee12|ee3|344|45|6|666||", 1/2, 1/729*(8+n)^2*(2+n)^2, 1/480*(93+20*Zeta(3))/eps-7/720/eps^4-103/480/eps^2+19/240/eps^3];
Z4[6,618] := ["ee12|ee3|344|55|66|66||", 3/16, 1/2187*(8+n)*(n^3+8*n^2+24*n+48)*(2+n), 1/7200*(-1545+16*Pi^4+720*Zeta(3))/eps-1/30/eps^5+1/10/eps^4-1/30/eps^3-1/30*(1+2*Zeta(3))/eps^2];
Z4[6,619] := ["ee12|ee3|344|56|56|66||", 3/4, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), -1/90/eps^5+13/180/eps^4+1/2880*(-11+4*Pi^4-1272*Zeta(3))/eps+1/60*(5+8*Zeta(3))/eps^2-31/180/eps^3];
Z4[6,620] := ["ee12|ee3|345|45|66|66||", 3/8, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), 1/180*(-97+114*Zeta(3))/eps^2-1/180/eps^5+7/180/eps^4+1/14400*(34395+8*Pi^4-33600*Zeta(3))/eps-1/20/eps^3];
Z4[6,621] := ["ee12|ee3|345|46|56|66||", 3/2, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), -1/60*(-38+Zeta(3))/eps^2-1/360/eps^5+1/5760*(-2401+8*Pi^4-3168*Zeta(3))/eps+1/30/eps^4-37/180/eps^3];
Z4[6,622] := ["ee12|ee3|444|556|6|66||", 1/4, 1/729*(8+n)^2*(2+n)^2, -1/144*(5+6*Zeta(3))/eps-13/720/eps^4-1/32/eps^2+19/360/eps^3];
Z4[6,623] := ["ee12|ee3|445|446||666||", 1/8, 1/729*(8+n)^2*(2+n)^2, -1/120*(34+9*Zeta(3))/eps-1/80/eps^4-7/160/eps^2+3/40/eps^3];
Z4[6,624] := ["ee12|ee3|445|456|6|66||", 3/2, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), 1/28800*(-41845+24*Pi^4+20640*Zeta(3))/eps-1/120/eps^5+11/180/eps^4-19/90/eps^3-1/180*(-109+45*Zeta(3))/eps^2];
Z4[6,625] := ["ee12|ee3|445|466|5|66||", 3/4, 1/2187*(8+n)*(2+n)*(3*n^2+22*n+56), -1/28800*(2025+64*Pi^4-3120*Zeta(3))/eps+1/180*(31+3*Zeta(3))/eps^2-7/360/eps^5+17/180/eps^4-1/5/eps^3];
Z4[6,626] := ["ee12|ee3|445|566|56|6||", 3/4, 1/2187*(8+n)*(n^2+20*n+60)*(2+n), -1/900*(1525+2*Pi^4-1110*Zeta(3))/eps-1/90/eps^5+1/12/eps^4-1/60*(-65+8*Zeta(3))/eps^2-67/180/eps^3];
Z4[6,627] := ["ee12|ee3|456|456|56|6||", 1/2, 1/729*(8+n)*(22+5*n)*(2+n), -1/3*Zeta(3)/eps^3-1/300*(4*Pi^4+285*Zeta(3)-60*Zeta(5))/eps+1/180*(Pi^4+180*Zeta(3))/eps^2];


==> anc/expanded.m <==
RG[beta] = SeriesData[g, 0, {-2*eps, (8 + n)/3, -14/3 - n, 
     (2960 + 33*n^2 + 2112*Zeta[3] + n*(922 + 480*Zeta[3]))/216, 
     (25*n^3 + 80*n^2*(-395 + Pi^4 - 378*Zeta[3] - 240*Zeta[5]) + 
       8*n*(124*Pi^4 - 5*(10057 + 9168*Zeta[3] + 13200*Zeta[5])) + 
       8*(352*Pi^4 - 5*(24581 + 27984*Zeta[3] + 44640*Zeta[5])))/19440, 
     -(n^4*(-13 + 144*Zeta[3]))/62208 + 
      n^3*((-7*Pi^4)/2160 - (5*Pi^6)/15309 + (6289 + 9984*Zeta[3] - 
          2304*Zeta[3]^2 + 39040*Zeta[5])/31104) - 
      (n^2*(87444*Pi^4 + 14200*Pi^6 + 315*(-50531 - 67640*Zeta[3] + 
           2832*Zeta[3]^2 - 119456*Zeta[5] - 98784*Zeta[7])))/1224720 - 
      (2*(2772*Pi^4 + 620*Pi^6 - 63*(8579 + 13691*Zeta[3] + 1632*Zeta[3]^2 + 
           27514*Zeta[5] + 38661*Zeta[7])))/5103 - 
      (n*(150129*Pi^4 + 31300*Pi^6 - 315*(103849 + 138070*Zeta[3] + 
           5352*Zeta[3]^2 + 267944*Zeta[5] + 333396*Zeta[7])))/306180, 
     -3117059/3240 + (166564*Pi^6)/76545 + (7087432*Pi^8)/9568125 - 
      (959744*Z35)/675 - (7366714*Zeta[3])/3645 - (490552*Zeta[3]^2)/405 - 
      (384512*Zeta[3]^3)/729 + (Pi^4*(43311 + 8704*Zeta[3]))/6075 - 
      (n^5*(24*Pi^4 - 5*(29 + 528*Zeta[3])))/4665600 - 
      (2940908*Zeta[5])/729 - (276736*Zeta[3]*Zeta[5])/81 + 
      (n^4*(13600*Pi^6 - 432*Pi^4*(-49 + 24*Zeta[3]) + 
         135*(5661 + 11880*Zeta[3] + 24064*Zeta[3]^2 - 150336*Zeta[5] - 
           28160*Zeta[7])))/31492800 - (3306904*Zeta[7])/405 - 
      (68824768*Zeta[9])/6561 + (n^3*(3864000*Pi^6 + 396096*Pi^8 - 
         600*Pi^4*(-22241 + 2568*Zeta[3]) - 25*(10450944*Z35 + 
           5*(7258257 - 152064*Zeta[3]^2 + 737280*Zeta[3]^3 + 
             37966176*Zeta[5] - 720*Zeta[3]*(-23887 + 3072*Zeta[5]) + 
             72976320*Zeta[7] + 18626560*Zeta[9]))))/262440000 + 
      (n^2*(11579750*Pi^6 + 2461449*Pi^8 - 2100*Pi^4*(-20060 + 39*Zeta[3]) - 
         175*(20396448*Z35 + 5*(6216948 + 3361068*Zeta[3]^2 + 
             1497600*Zeta[3]^3 + 20258154*Zeta[5] + 9*Zeta[3]*
              (1260521 + 609600*Zeta[5]) + 39269880*Zeta[7] + 
             31303360*Zeta[9]))))/57408750 + 
      (n*(1580792000*Pi^6 + 461070288*Pi^8 + 12600*Pi^4*
          (424631 + 40992*Zeta[3]) - 525*(1559803392*Z35 + 
           5*(301961565 + 248429952*Zeta[3]^2 + 114094080*Zeta[3]^3 + 
             1055344032*Zeta[5] + 3600*Zeta[3]*(152543 + 175680*Zeta[5]) + 
             2061093888*Zeta[7] + 2306690560*Zeta[9]))))/1377810000}, 1, 8, 1]
 
RG[m^2] = SeriesData[g, 0, {(-2 - n)/3, (5*(2 + n))/18, 
     (-74 - 47*n - 5*n^2)/36, ((2 + n)*(10*n*(3789 + 8*Pi^4 + 240*Zeta[3]) + 
        n^2*(-5 + 720*Zeta[3]) + 4*(38825 + 88*Pi^4 + 4080*Zeta[3])))/38880, 
     ((2 + n)*(189*n^3*(16*Pi^4 - 5*(7 + 272*Zeta[3])) - 
        192*(14007*Pi^4 + 3100*Pi^6 - 105*(-49477 - 23886*Zeta[3] + 
            6984*Zeta[3]^2 - 864*Zeta[5])) - 128*n*(6426*Pi^4 + 1375*Pi^6 - 
          945*(-2805 - 1026*Zeta[3] + 290*Zeta[3]^2 - 28*Zeta[5])) - 
        2*n^2*(14616*Pi^4 + 3200*Pi^6 - 315*(-22627 - 22560*Zeta[3] + 
            768*Zeta[3]^2 + 1920*Zeta[5]))))/58786560, 
     -((2 + n)*(1575*n^4*(376*Pi^4 + 15*(43 + 816*Zeta[3] - 2880*Zeta[5])) - 
         48*(65344000*Pi^6 + 13021656*Pi^8 + 4200*Pi^4*
            (30583 + 33072*Zeta[3]) - 1575*(5453568*Z35 - 
             5*(9092683 + 2560512*Zeta[3]^2 + Zeta[3]*(8997136 - 
                 8271360*Zeta[5]) + 3012160*Zeta[5] - 6512496*Zeta[7]))) - 
         16*n*(73768000*Pi^6 + 14036652*Pi^8 + 12600*Pi^4*
            (12145 + 10048*Zeta[3]) - 4725*(1959552*Z35 - 
             5*(3946299 + 836608*Zeta[3]^2 + 830832*Zeta[5] - 32*Zeta[3]*
                (-104459 + 86040*Zeta[5]) - 2276200*Zeta[7]))) - 
         8*n^2*(14356000*Pi^6 + 2079504*Pi^8 + 12600*Pi^4*
            (685 + 1256*Zeta[3]) - 4725*(290304*Z35 - 
             5*(644277 + 138496*Zeta[3]^2 + 97616*Zeta[5] - 72*Zeta[3]*
                (-11641 + 4800*Zeta[5]) - 402880*Zeta[7]))) - 
         150*n^3*(30400*Pi^6 - 168*Pi^4*(1303 + 64*Zeta[3]) + 
           315*(-24117 + 73664*Zeta[3] + 13824*Zeta[3]^2 + 115904*Zeta[5] - 
             69120*Zeta[7]))))/44089920000}, 1, 7, 1]
 
RG[phi] = SeriesData[g, 0, {(2 + n)/36, (-16 - 10*n - n^2)/432, 
     (-5*(2 + n)*(-100 - 18*n + n^2))/5184, 
     ((2 + n)*(-128*(3010 + 11*Pi^4 - 345*Zeta[3]) - 
        160*n*(711 + 2*Pi^4 - 96*Zeta[3]) + 15*n^3*(-13 + 16*Zeta[3]) - 
        40*n^2*(37 + 36*Zeta[3])))/933120, 
     ((2 + n)*(126*n^3*(-5955 + 8*Pi^4) + 63*n^4*(-435 + 8*Pi^4 - 
          240*Zeta[3]) + 8*n^2*(20664*Pi^4 + 1600*Pi^6 - 
          945*(-3773 - 1872*Zeta[3] + 128*Zeta[3]^2 + 2960*Zeta[5])) + 
        16*n*(141624*Pi^4 + 22000*Pi^6 - 945*(-34319 - 4368*Zeta[3] + 
            1760*Zeta[3]^2 + 18352*Zeta[5])) + 
        48*(135576*Pi^4 + 24800*Pi^6 - 315*(-88159 - 18592*Zeta[3] + 
            5952*Zeta[3]^2 + 52096*Zeta[5]))))/705438720}, 2, 7, 1]
 
RG[beta, n == 0] = -2.*eps*g + 2.6666666666666665*g^2 - 
    4.666666666666667*g^3 + 25.457148979041957*g^4 - 200.92636905107892*g^5 + 
    2003.9761883982078*g^6 - 23314.703037043124*g^7
 
RG[beta, n == 1] = -2.*eps*g + 3.*g^2 - 5.666666666666667*g^3 + 
    32.54968283791513*g^4 - 271.6057841901856*g^5 + 2848.5682557785913*g^6 - 
    34776.13127957033*g^7
 
RG[beta, n == 2] = -2.*eps*g + 3.3333333333333335*g^2 - 
    6.666666666666667*g^3 + 39.94777225234385*g^4 - 350.5147761160802*g^5 + 
    3844.507557826687*g^6 - 48999.14914510909*g^7
 
RG[beta, n == 3] = -2.*eps*g + 3.6666666666666665*g^2 - 
    7.666666666666667*g^3 + 47.651417222328135*g^4 - 437.64562877938005*g^5 + 
    4998.618406604397*g^6 - 66242.69565420304*g^7
 
RG[beta, n == 4] = -2.*eps*g + 4.*g^2 - 8.666666666666666*g^3 + 
    55.660617747867974*g^4 - 532.9906261307025*g^5 + 6317.663348666658*g^6 - 
    86768.37934322197*g^7
 
RG[m^2, n == 0] = -0.6666666666666666*g + 0.5555555555555556*g^2 - 
    2.0555555555555554*g^3 + 10.76160332837106*g^4 - 75.700970100381*g^5 + 
    636.7324537534063*g^6
 
RG[m^2, n == 1] = -1.*g + 0.8333333333333334*g^2 - 3.5*g^3 + 
    19.956305055872804*g^4 - 150.75554882825702*g^5 + 1354.6352586054404*g^6
 
RG[m^2, n == 2] = -1.3333333333333333*g + 1.1111111111111112*g^2 - 
    5.222222222222222*g^3 + 31.870660523172788*g^4 - 255.8452975070502*g^5 + 
    2433.679799973359*g^6
 
RG[m^2, n == 3] = -1.6666666666666667*g + 1.3888888888888888*g^2 - 
    7.222222222222222*g^3 + 46.637460003461584*g^4 - 394.9052770785971*g^5 + 
    3949.9228270529325*g^6
 
RG[m^2, n == 4] = -2.*g + 1.6666666666666667*g^2 - 9.5*g^3 + 
    64.38949376992976*g^4 - 571.8791327387278*g^5 + 5983.359098686917*g^6
 
RG[phi, n == 0] = 0.05555555555555555*g^2 - 0.037037037037037035*g^3 + 
    0.19290123456790123*g^4 - 1.0059781535758483*g^5 + 7.094597161008008*g^6
 
RG[phi, n == 1] = 0.08333333333333333*g^2 - 0.0625*g^3 + 
    0.3385416666666667*g^4 - 1.925584975290923*g^5 + 14.38399910839251*g^6
 
RG[phi, n == 2] = 0.1111111111111111*g^2 - 0.09259259259259259*g^3 + 
    0.5092592592592593*g^4 - 3.1480611112704877*g^5 + 24.705792702283993*g^6
 
RG[phi, n == 3] = 0.1388888888888889*g^2 - 0.12731481481481483*g^3 + 
    0.699266975308642*g^4 - 4.689243834447177*g^5 + 38.43638319897722*g^6
 
RG[phi, n == 4] = 0.16666666666666666*g^2 - 0.16666666666666666*g^3 + 
    0.9027777777777778*g^4 - 6.562565745511902*g^5 + 55.931423742101245*g^6
Crit[alpha] = SeriesData[eps, 0, {(4 - n)/(8 + n), 
     -(((2 + n)^2*(28 + n))/(8 + n)^3), 
     -(((2 + n)*(50*n^3 + n^4 + n^2*(920 - 480*Zeta[3]) + 
         192*(25 - 88*Zeta[3]) - 496*n*(-7 + 12*Zeta[3])))/(8 + n)^5), 
     -((2 + n)*(5*n^6 + n^5*(350 - 120*Zeta[3]) - 
         2*n^3*(568*Pi^4 + 15*(-4801 + 576*Zeta[3] - 9280*Zeta[5])) - 
         32*n*(-37315 + 1696*Pi^4 + 150760*Zeta[3] - 649600*Zeta[5]) - 
         8*n^2*(-78545 + 1488*Pi^4 + 113760*Zeta[3] - 477600*Zeta[5]) - 
         128*(-8195 + 704*Pi^4 + 48720*Zeta[3] - 297600*Zeta[5]) + 
         5*n^4*(2021 - 8*Pi^4 + 640*Zeta[3] + 1280*Zeta[5])))/(5*(8 + n)^7), 
     -((2 + n)*(945*n^8 - 378*n^7*(Pi^4 - 5*(45 + 8*Zeta[3])) + 
         4*n^6*(1008*Pi^4 + 800*Pi^6 + 945*(981 - 8*Zeta[3] + 128*Zeta[3]^2 - 
             2000*Zeta[5])) + 320*n^2*(-1394568*Pi^4 + 961280*Pi^6 + 
           189*(185819 - 805608*Zeta[3] + 745504*Zeta[3]^2 + 
             2081680*Zeta[5] - 12365640*Zeta[7])) + 
         256*n*(-5026896*Pi^4 + 3788800*Pi^6 + 945*(47971 - 590340*Zeta[3] + 
             634624*Zeta[3]^2 + 1935840*Zeta[5] - 10901520*Zeta[7])) + 
         16*n^3*(-4034268*Pi^4 + 3116800*Pi^6 + 
           945*(339695 - 317616*Zeta[3] + 381472*Zeta[3]^2 + 389000*Zeta[5] - 
             6835500*Zeta[7])) + 3072*(-409248*Pi^4 + 396800*Pi^6 + 
           315*(6265 - 151528*Zeta[3] + 187008*Zeta[3]^2 + 522432*Zeta[5] - 
             3711456*Zeta[7])) + 8*n^4*(-386568*Pi^4 + 542800*Pi^6 + 
           945*(140413 + 48976*Zeta[3] + 44704*Zeta[3]^2 - 247800*Zeta[5] - 
             926100*Zeta[7])) + 56*n^5*(1476*Pi^4 + 3400*Pi^6 + 
           135*(11373 + 7320*Zeta[3] + 1600*Zeta[3]^2 - 31688*Zeta[5] - 
             24696*Zeta[7]))))/(945*(8 + n)^9), 
     -((2 + n)*(94500*n^10 + 12600*n^9*(825 + 2*Pi^4 + 180*Zeta[3] - 
           540*Zeta[5]) - 25*n^8*(75200*Pi^6 - 2016*Pi^4*(7 + 32*Zeta[3]) + 
           945*(-24583 - 448*Zeta[3] + 18944*Zeta[3]^2 - 36288*Zeta[5] - 
             36352*Zeta[7])) - 6*n^7*(14688000*Pi^6 + 1386336*Pi^8 - 
           16800*Pi^4*(923 + 656*Zeta[3]) - 175*(5225472*Z35 + 
             5*(3837087 - 1859328*Zeta[3]^2 + 294912*Zeta[3]^3 - 3380832*
                Zeta[5] + 1728*Zeta[3]*(21 + 208*Zeta[5]) + 31038912*
                Zeta[7] + 7450624*Zeta[9]))) - 24*n^6*(60282000*Pi^6 + 
           20457636*Pi^8 - 126000*Pi^4*(691 + 620*Zeta[3]) - 
           175*(112689792*Z35 + 5*(19694331 - 5368032*Zeta[3]^2 + 7151616*
                Zeta[3]^3 - 66930912*Zeta[5] + 288*Zeta[3]*(47317 + 
                 63192*Zeta[5]) + 233665488*Zeta[7] + 159775744*Zeta[9]))) - 
         3072*n^3*(-297740000*Pi^6 + 414889944*Pi^8 - 42525*Pi^4*
            (-15689 + 31744*Zeta[3]) - 525*(1184875776*Z35 + 
             5*(8691150 + 92593440*Zeta[3]^2 + 81211392*Zeta[3]^3 + 11583498*
                Zeta[5] + 3*Zeta[3]*(-7384711 + 68174880*Zeta[5]) - 77064855*
                Zeta[7] + 1660321280*Zeta[9]))) - 
         16*n^5*(473102000*Pi^6 + 756595764*Pi^8 - 25200*Pi^4*
            (19277 + 98788*Zeta[3]) - 525*(1715976576*Z35 + 
             5*(113875749 + 33388128*Zeta[3]^2 + 113651712*Zeta[3]^3 - 
               472308336*Zeta[5] + 576*Zeta[3]*(132431 + 521796*Zeta[5]) + 
               1364909616*Zeta[7] + 2421700096*Zeta[9]))) - 
         8192*n^2*(-589748000*Pi^6 + 718330392*Pi^8 - 
           7875*Pi^4*(-143383 + 285376*Zeta[3]) - 525*(2196626688*Z35 + 
             5*(4203756 + 187177680*Zeta[3]^2 + 151971840*Zeta[3]^3 + 
               86057874*Zeta[5] + 27*Zeta[3]*(-1435999 + 14564896*Zeta[5]) - 
               415061703*Zeta[7] + 3071932672*Zeta[9]))) - 
         192*n^4*(-276820000*Pi^6 + 844219512*Pi^8 - 4200*Pi^4*
            (-210533 + 657256*Zeta[3]) - 525*(2193723648*Z35 + 
             5*(51517887 + 125722368*Zeta[3]^2 + 148432896*Zeta[3]^3 - 
               178805568*Zeta[5] + 24*Zeta[3]*(-395323 + 15840000*Zeta[5]) + 
               474671064*Zeta[7] + 3083680000*Zeta[9]))) - 
         344064*(-28096000*Pi^6 + 44832384*Pi^8 - 2400*Pi^4*
            (-18941 + 46752*Zeta[3]) - 25*(3142250496*Z35 + 
             5*(-75069 + 240357888*Zeta[3]^2 + 221478912*Zeta[3]^3 + 
               105340608*Zeta[5] + 3456*Zeta[3]*(-8777 + 197592*Zeta[5]) - 
               626036256*Zeta[7] + 4404785152*Zeta[9]))) - 
         12288*n*(-918752000*Pi^6 + 1200186048*Pi^8 - 
           8400*Pi^4*(-185467 + 410816*Zeta[3]) - 175*(11580143616*Z35 + 
             5*(3753603 + 960809472*Zeta[3]^2 + 808058880*Zeta[3]^3 + 
               466188192*Zeta[5] + 288*Zeta[3]*(-535703 + 7812528*Zeta[5]) - 
               2552220144*Zeta[7] + 16190980096*Zeta[9])))))/
      (94500*(8 + n)^11)}, 1, 7, 1]
 
Crit[beta] = SeriesData[eps, 0, {1/2, -3/(8 + n), (2*(2 + 5*n + 2*n^2))/
      (8 + n)^3, ((2 + n)*(848 + 3*n^3 - 4224*Zeta[3] - 
        8*n^2*(-16 + 15*Zeta[3]) - 8*n*(-61 + 186*Zeta[3])))/(8 + n)^5, 
     -((2 + n)*(10*n^5*(-1 + 3*Zeta[3]) + 2*n^2*(-37105 + 1488*Pi^4 + 
           81360*Zeta[3] - 477600*Zeta[5]) + 32*(-6565 + 704*Pi^4 + 
           38160*Zeta[3] - 297600*Zeta[5]) + 64*n*(-2465 + 212*Pi^4 + 
           15005*Zeta[3] - 81200*Zeta[5]) + 5*n^4*(-131 + 2*Pi^4 - 
           220*Zeta[3] - 320*Zeta[5]) + n^3*(284*Pi^4 - 
           5*(3419 + 600*Zeta[3] + 13920*Zeta[5]))))/(5*(8 + n)^7), 
     ((2 + n)*(-189*n^7*(-10 + Pi^4 - 80*Zeta[3]) + 
        n^6*(3906*Pi^4 + 1600*Pi^6 + 945*(391 + 32*Zeta[3] + 256*Zeta[3]^2 - 
            4320*Zeta[5])) + 32*n^2*(-5315688*Pi^4 + 4806400*Pi^6 + 
          945*(85467 - 631448*Zeta[3] + 745504*Zeta[3]^2 + 1441360*Zeta[5] - 
            12365640*Zeta[7])) + 1280*n*(-398664*Pi^4 + 378880*Pi^6 + 
          189*(14599 - 256290*Zeta[3] + 317312*Zeta[3]^2 + 748720*Zeta[5] - 
            5450760*Zeta[7])) + 1536*(-320544*Pi^4 + 396800*Pi^6 + 
          315*(8119 - 144808*Zeta[3] + 187008*Zeta[3]^2 + 403392*Zeta[5] - 
            3711456*Zeta[7])) + 32*n^3*(-663831*Pi^4 + 779200*Pi^6 + 
          945*(40380 - 41028*Zeta[3] + 95368*Zeta[3]^2 - 20790*Zeta[5] - 
            1708875*Zeta[7])) + 8*n^4*(-34902*Pi^4 + 271400*Pi^6 + 
          945*(33417 + 38764*Zeta[3] + 22352*Zeta[3]^2 - 169940*Zeta[5] - 
            463050*Zeta[7])) + 14*n^5*(8406*Pi^4 + 6800*Pi^6 + 
          135*(7623 + 16400*Zeta[3] + 3200*Zeta[3]^2 - 72256*Zeta[5] - 
            49392*Zeta[7]))))/(1890*(8 + n)^9), 
     ((2 + n)*(12600*n^9*(Pi^4 + 45*(Zeta[3] - 3*Zeta[5])) - 
        75*n^8*(6800*Pi^6 - 336*Pi^4*(9 + 16*Zeta[3]) + 
          315*(-595 - 528*Zeta[3] + 4992*Zeta[3]^2 - 12752*Zeta[5] - 
            9088*Zeta[7])) - 7*n^7*(3556000*Pi^6 + 297072*Pi^8 - 
          3600*Pi^4*(1073 + 656*Zeta[3]) - 75*(2612736*Z35 + 
            5*(494595 - 1014912*Zeta[3]^2 + 147456*Zeta[3]^3 - 
              376128*Zeta[5] + 216*Zeta[3]*(-523 + 832*Zeta[5]) + 
              16408512*Zeta[7] + 3725312*Zeta[9]))) - 
        6*n^6*(74302000*Pi^6 + 20457636*Pi^8 - 21000*Pi^4*
           (5231 + 3720*Zeta[3]) - 175*(112689792*Z35 + 
            5*(7667685 - 6529248*Zeta[3]^2 + 7151616*Zeta[3]^3 - 
              59337504*Zeta[5] + 288*Zeta[3]*(46031 + 63192*Zeta[5]) + 
              255669624*Zeta[7] + 159775744*Zeta[9]))) - 
        24*n^5*(135137000*Pi^6 + 126099294*Pi^8 - 4200*Pi^4*
           (44907 + 98788*Zeta[3]) - 175*(857988288*Z35 + 
            5*(28247571 + 11033712*Zeta[3]^2 + 56825856*Zeta[3]^3 - 
              239043456*Zeta[5] + 36*Zeta[3]*(1295125 + 4174368*Zeta[5]) + 
              797539932*Zeta[7] + 1210850048*Zeta[9]))) - 
        2304*n^3*(-65300000*Pi^6 + 138296648*Pi^8 - 
          175*Pi^4*(-923705 + 2571264*Zeta[3]) - 
          175*(1184875776*Z35 + 5*(4344948 + 88248456*Zeta[3]^2 + 
              81211392*Zeta[3]^3 - 8380782*Zeta[5] + 3*Zeta[3]*(-4478939 + 
                68174880*Zeta[5]) + 15439305*Zeta[7] + 1660321280*Zeta[
                9]))) - 8192*n*(-274852000*Pi^6 + 450069768*Pi^8 - 
          3150*Pi^4*(-164347 + 410816*Zeta[3]) - 
          525*(1447517952*Z35 + 5*(520965 + 117801360*Zeta[3]^2 + 
              101007360*Zeta[3]^3 + 48390948*Zeta[5] + 36*Zeta[3]*(-476341 + 
                7812528*Zeta[5]) - 244918350*Zeta[7] + 2023872512*Zeta[
                9]))) - 16*n^4*(-14060000*Pi^6 + 2532658536*Pi^8 - 
          12600*Pi^4*(-83459 + 657256*Zeta[3]) - 
          1575*(2193723648*Z35 + 5*(26393181 + 114899712*Zeta[3]^2 + 
              148432896*Zeta[3]^3 - 216961488*Zeta[5] + 24*Zeta[3]*(556447 + 
                15840000*Zeta[5]) + 694130304*Zeta[7] + 3083680000*Zeta[
                9]))) - 12288*(-156992000*Pi^6 + 313826688*Pi^8 - 
          16800*Pi^4*(-18101 + 46752*Zeta[3]) - 175*(3142250496*Z35 + 
            5*(876213 + 237959424*Zeta[3]^2 + 221478912*Zeta[3]^3 + 
              99055296*Zeta[5] + 3456*Zeta[3]*(-8887 + 197592*Zeta[5]) - 
              492423840*Zeta[7] + 4404785152*Zeta[9]))) - 
        1536*n^2*(-601584000*Pi^6 + 957773856*Pi^8 - 10500*Pi^4*
           (-118023 + 285376*Zeta[3]) - 175*(8786506752*Z35 + 
            5*(8982387 + 726227424*Zeta[3]^2 + 607887360*Zeta[3]^3 + 
              237164328*Zeta[5] + 36*Zeta[3]*(-3325573 + 43694688*Zeta[5]) - 
              1109921148*Zeta[7] + 12287730688*Zeta[9])))))/
      (94500*(8 + n)^11)}, 0, 7, 1]
 
Crit[delta] = SeriesData[eps, 0, {3, 2, (2*(60 + 14*n + n^2))/(8 + n)^2, 
     (2*(3168 + 1376*n + 276*n^2 + 30*n^3 + n^4))/(8 + n)^4, 
     (2*(889*n^4 + 48*n^5 + n^6 + 20*n^3*(319 + 48*Zeta[3]) + 
        192*(685 + 352*Zeta[3]) + 12*n^2*(2095 + 1152*Zeta[3]) + 
        32*n*(2299 + 1800*Zeta[3])))/(8 + n)^6, 
     (2*(5*n^8 - 20*n^7*(-17 + Zeta[3]) - 80*n^6*(-124 + 5*Zeta[3]) + 
        160*n^2*(976*Pi^4 + 5*(3783 + 39472*Zeta[3] - 71072*Zeta[5])) + 
        512*(704*Pi^4 + 5*(5201 + 34080*Zeta[3] - 59520*Zeta[5])) + 
        16*n^3*(183125 + 1772*Pi^4 + 235120*Zeta[3] - 547200*Zeta[5]) + 
        512*n*(5265 + 776*Pi^4 + 179660*Zeta[3] - 311200*Zeta[5]) + 
        8*n^4*(125365 + 304*Pi^4 - 700*Zeta[3] - 72800*Zeta[5]) + 
        20*n^5*(7547 + 4*Pi^4 - 976*Zeta[3] - 640*Zeta[5])))/(5*(8 + n)^8), 
     -(-3780*n^10 + 252*n^9*(-1350 + Pi^4 + 60*Zeta[3]) + 
        189*n^8*(-73235 + 48*Pi^4 + 10880*Zeta[3]) + 
        40*n^7*(8568*Pi^4 + 640*Pi^6 + 189*(-42859 + 6788*Zeta[3] + 
            512*Zeta[3]^2 - 10280*Zeta[5])) + 
        224*n^4*(-5141808*Pi^4 + 2091200*Pi^6 + 
          135*(-3405875 + 278872*Zeta[3] + 2520896*Zeta[3]^2 + 
            5216800*Zeta[5] - 31046400*Zeta[7])) + 
        4096*n*(-22403808*Pi^4 + 6169600*Pi^6 + 
          945*(399457 - 3583536*Zeta[3] + 1593280*Zeta[3]^2 + 
            9240224*Zeta[5] - 18324432*Zeta[7])) + 
        18432*n^2*(-2447256*Pi^4 + 688000*Pi^6 + 
          105*(324593 - 3125460*Zeta[3] + 1536216*Zeta[3]^2 + 
            8141040*Zeta[5] - 17084340*Zeta[7])) + 
        46080*n^3*(-229138*Pi^4 + 70720*Pi^6 + 21*(-51420 - 1038890*Zeta[3] + 
            699024*Zeta[3]^2 + 3050090*Zeta[5] - 7891695*Zeta[7])) + 
        122880*(-572544*Pi^4 + 158720*Pi^6 + 63*(108389 - 1445248*Zeta[3] + 
            614784*Zeta[3]^2 + 3764224*Zeta[5] - 7422912*Zeta[7])) + 
        12*n^6*(360696*Pi^4 + 131200*Pi^6 + 315*(-1193353 + 477936*Zeta[3] + 
            33408*Zeta[3]^2 - 682048*Zeta[5] - 395136*Zeta[7])) + 
        144*n^5*(-212016*Pi^4 + 262400*Pi^6 + 105*(1332824*Zeta[3] + 
            275712*Zeta[3]^2 - 9*(232477 + 140496*Zeta[5] + 433552*Zeta[
                7]))))/(1890*(8 + n)^10)}, 0, 7, 1]
 
Crit[eta] = SeriesData[eps, 0, {(2*(2 + n))/(8 + n)^2, 
     -(((2 + n)*(-272 - 56*n + n^2))/(8 + n)^4), 
     -((2 + n)*(230*n^3 + 5*n^4 + 256*n*(-70 + 93*Zeta[3]) + 
         4*n^2*(-281 + 480*Zeta[3]) + 64*(-721 + 1056*Zeta[3])))/
      (2*(8 + n)^6), ((2 + n)*(n^6*(-65 + 80*Zeta[3]) + 
        10*n^5*(-473 + 144*Zeta[3]) - 512*n*(848*Pi^4 + 
          5*(-5689 + 22520*Zeta[3] - 64960*Zeta[5])) - 
        128*n^2*(744*Pi^4 + 5*(-2051 + 9720*Zeta[3] - 47760*Zeta[5])) - 
        1024*(704*Pi^4 + 15*(-1841 + 7136*Zeta[3] - 19840*Zeta[5])) - 
        128*n^3*(4745 + 71*Pi^4 - 5390*Zeta[3] - 17400*Zeta[5]) - 
        20*n^4*(6905 + 16*Pi^4 - 5200*Zeta[3] - 2560*Zeta[5])))/
      (20*(8 + n)^8), ((2 + n)*(63*n^8*(-435 + 8*Pi^4 - 240*Zeta[3]) + 
        252*n^7*(-10305 + 68*Pi^4 + 9960*Zeta[3]) + 
        16*n^6*(52038*Pi^4 + 3200*Pi^6 + 945*(-6907 + 2256*Zeta[3] + 
            512*Zeta[3]^2 - 12200*Zeta[5])) + 
        24576*(-1798272*Pi^4 + 793600*Pi^6 + 315*(69013 - 669568*Zeta[3] + 
            614784*Zeta[3]^2 + 2335744*Zeta[5] - 7422912*Zeta[7])) + 
        32*n^4*(2258928*Pi^4 + 2171200*Pi^6 + 
          945*(-535279 + 1268312*Zeta[3] + 260032*Zeta[3]^2 - 
            2246720*Zeta[5] - 3704400*Zeta[7])) + 
        16384*n*(-2093112*Pi^4 + 947200*Pi^6 + 945*(19721 - 224684*Zeta[3] + 
            244624*Zeta[3]^2 + 800680*Zeta[5] - 2725380*Zeta[7])) + 
        8192*n^2*(-1099854*Pi^4 + 600800*Pi^6 + 945*(1027 - 65065*Zeta[3] + 
            139430*Zeta[3]^2 + 305780*Zeta[5] - 1545705*Zeta[7])) + 
        224*n^5*(68796*Pi^4 + 13600*Pi^6 + 135*(-76899 + 88200*Zeta[3] + 
            7840*Zeta[3]^2 - 217352*Zeta[5] - 98784*Zeta[7])) + 
        1024*n^3*(-695394*Pi^4 + 779200*Pi^6 + 945*(128234*Zeta[3] + 
            141304*Zeta[3]^2 - 5*(8930 + 16494*Zeta[5] + 341775*Zeta[7])))))/
      (7560*(8 + n)^10)}, 2, 7, 1]
 
Crit[g0] = SeriesData[eps, 0, {6/(8 + n), (36*(14 + 3*n))/(8 + n)^3, 
     (-3*(33*n^3 + 10*n^2*(-11 + 48*Zeta[3]) + 32*n*(-55 + 186*Zeta[3]) + 
        64*(-71 + 264*Zeta[3])))/(8 + n)^5, 
     -(25*n^5 + 64*n*(-24165 + 1696*Pi^4 + 295740*Zeta[3] - 974400*Zeta[5]) + 
        128*(-20695 + 1408*Pi^4 + 271920*Zeta[3] - 892800*Zeta[5]) + 
        16*n^2*(-16495 + 1488*Pi^4 + 133560*Zeta[3] - 716400*Zeta[5]) + 
        16*n^3*(1745 + 142*Pi^4 - 12660*Zeta[3] - 52200*Zeta[5]) + 
        10*n^4*(1335 + 8*Pi^4 - 3024*Zeta[3] - 1920*Zeta[5]))/(5*(8 + n)^7), 
     (315*n^7*(-13 + 144*Zeta[3]) + 2*n^6*(31752*Pi^4 + 3200*Pi^6 + 
         315*(-631 - 8256*Zeta[3] + 2304*Zeta[3]^2 - 39040*Zeta[5])) + 
       256*n^2*(-3567312*Pi^4 + 2403200*Pi^6 + 315*(14045 - 999712*Zeta[3] + 
           2019648*Zeta[3]^2 + 5420960*Zeta[5] - 24731280*Zeta[7])) + 
       128*n^3*(-557172*Pi^4 + 779200*Pi^6 + 315*(5923 + 198972*Zeta[3] + 
           538272*Zeta[3]^2 + 187240*Zeta[5] - 6835500*Zeta[7])) + 
       4096*n*(-843192*Pi^4 + 473600*Pi^6 + 315*(-2057 - 336410*Zeta[3] + 
           428928*Zeta[3]^2 + 1574960*Zeta[5] - 5450760*Zeta[7])) + 
       16*n^4*(461412*Pi^4 + 542800*Pi^6 + 315*(-39069 + 674984*Zeta[3] + 
           274656*Zeta[3]^2 - 1546400*Zeta[5] - 3704400*Zeta[7])) + 
       24576*(-177408*Pi^4 + 99200*Pi^6 + 315*(-861 - 78808*Zeta[3] + 
           87168*Zeta[3]^2 + 369472*Zeta[5] - 1237152*Zeta[7])) + 
       560*n^5*(2628*Pi^4 + 680*Pi^6 + 9*(-11213 + 36760*Zeta[3] + 
           9744*Zeta[3]^2 - 167456*Zeta[5] - 98784*Zeta[7])))/
      (840*(8 + n)^9), -(-4725*n^9*(24*Pi^4 - 5*(29 + 528*Zeta[3])) + 
        175*n^8*(54400*Pi^6 - 1728*Pi^4*(-37 + 24*Zeta[3]) + 
          135*(23817 + 19056*Zeta[3] + 96256*Zeta[3]^2 - 601344*Zeta[5] - 
            112640*Zeta[7])) + 46080*n^3*(-83486000*Pi^6 + 117782176*Pi^8 - 
          245*Pi^4*(-249889 + 1949568*Zeta[3]) - 
          175*(4921118 + 1107551232*Z35 + 757680984*Zeta[3]^2 + 
            406056960*Zeta[3]^3 - 497069046*Zeta[5] + 6*Zeta[3]*
             (22380719 + 80869200*Zeta[5]) - 1034118435*Zeta[7] + 
            8301606400*Zeta[9])) + 1600*n^4*(-28271800*Pi^6 + 
          427183776*Pi^8 - 126*Pi^4*(3228457 + 14437920*Zeta[3]) - 
          315*(-6142099 + 2027566080*Z35 + 1116017040*Zeta[3]^2 + 
            742164480*Zeta[3]^3 - 2428744320*Zeta[5] + 12*Zeta[3]*
             (52336471 + 65347200*Zeta[5]) + 2038572480*Zeta[7] + 
            15418400000*Zeta[9])) + 28*n^7*(17072000*Pi^6 + 1188288*Pi^8 - 
          900*Pi^4*(9515 + 14352*Zeta[3]) - 75*(10450944*Z35 + 
            5*(-2406567 - 3816576*Zeta[3]^2 + 737280*Zeta[3]^3 + 
              19270944*Zeta[5] - 72*Zeta[3]*(114691 + 30720*Zeta[5]) + 
              81086400*Zeta[7] + 18626560*Zeta[9]))) + 
        12*n^6*(732228000*Pi^6 + 167491872*Pi^8 - 4200*Pi^4*
           (286165 + 222096*Zeta[3]) - 175*(987116544*Z35 + 
            5*(-59129103 - 7148736*Zeta[3]^2 + 71516160*Zeta[3]^3 - 
              564228864*Zeta[5] + 4608*Zeta[3]*(18113 + 1740*Zeta[5]) + 
              2568988800*Zeta[7] + 1597757440*Zeta[9]))) + 
        32*n^5*(2017412000*Pi^6 + 1574996328*Pi^8 - 
          9450*Pi^4*(592831 + 760704*Zeta[3]) - 525*(3892292352*Z35 + 
            5*(-40477707 + 255030912*Zeta[3]^2 + 284129280*Zeta[3]^3 - 
              1792797120*Zeta[5] + 108*Zeta[3]*(4162947 + 2186560*Zeta[5]) + 
              3720392424*Zeta[7] + 6054250240*Zeta[9]))) + 
        8192*n^2*(-3079081000*Pi^6 + 3082322016*Pi^8 - 
          99225*Pi^4*(-37165 + 118336*Zeta[3]) - 
          525*(10343199744*Z35 + 5*(9522828 + 1528782264*Zeta[3]^2 + 
              759859200*Zeta[3]^3 - 96804846*Zeta[5] + 54*Zeta[3]*(1144147 + 
                19420240*Zeta[5]) - 3979332315*Zeta[7] + 15359663360*Zeta[
                9]))) + 49152*(-1470864000*Pi^6 + 1360786944*Pi^8 - 
          33600*Pi^4*(-56389 + 124944*Zeta[3]) - 
          175*(14925938688*Z35 + 5*(9533157 + 2092082688*Zeta[3]^2 + 
              1107394560*Zeta[3]^3 + 596710080*Zeta[5] + 288*Zeta[3]*(
                -216157 + 7719840*Zeta[5]) - 7408291104*Zeta[7] + 
              22023925760*Zeta[9]))) + 8192*n*(-8499056000*Pi^6 + 
          7770923136*Pi^8 - 12600*Pi^4*(-866545 + 2150016*Zeta[3]) - 
          525*(27404365824*Z35 + 5*(21434637 + 4033013184*Zeta[3]^2 + 
              2020147200*Zeta[3]^3 + 735371856*Zeta[5] + 72*Zeta[3]*(
                -596963 + 46433760*Zeta[5]) - 12947013720*Zeta[7] + 
              40477450240*Zeta[9]))))/(157500*(8 + n)^11)}, 1, 7, 1]
 
Crit[gamma] = SeriesData[eps, 0, {1, (2 + n)/(8 + n), 
     (104 + 96*n + 24*n^2 + n^3)/(8 + n)^3, 
     ((2 + n)*(3104 + 44*n^3 + n^4 - 8448*Zeta[3] - 
        8*n^2*(-83 + 30*Zeta[3]) - 96*n*(-26 + 31*Zeta[3])))/(8 + n)^5, 
     ((2 + n)*(5*n^6 + n^5*(330 - 60*Zeta[3]) - 
        12*n^2*(496*Pi^4 + 5*(-7999 + 9744*Zeta[3] - 31840*Zeta[5])) - 
        32*n*(-27455 + 848*Pi^4 + 90740*Zeta[3] - 324800*Zeta[5]) - 
        64*(-9825 + 704*Pi^4 + 59280*Zeta[3] - 297600*Zeta[5]) - 
        8*n^3*(-13730 + 71*Pi^4 + 2910*Zeta[3] - 17400*Zeta[5]) + 
        5*n^4*(1759 - 4*Pi^4 + 200*Zeta[3] + 640*Zeta[5])))/(5*(8 + n)^7), 
     ((2 + n)*(945*n^8 - 189*n^7*(-440 + Pi^4) + 
        n^6*(126*Pi^4 + 1600*Pi^6 + 945*(3533 - 64*Zeta[3] + 256*Zeta[3]^2 - 
            3680*Zeta[5])) + 16*n^3*(-2706606*Pi^4 + 1558400*Pi^6 + 
          945*(-235560*Zeta[3] + 190736*Zeta[3]^2 + 
            5*(51787 + 86116*Zeta[5] - 683550*Zeta[7]))) + 
        32*n^2*(-8629992*Pi^4 + 4806400*Pi^6 + 945*(286171 - 979768*Zeta[3] + 
            745504*Zeta[3]^2 + 2722000*Zeta[5] - 12365640*Zeta[7])) + 
        1536*(-497952*Pi^4 + 396800*Pi^6 + 315*(4411 - 158248*Zeta[3] + 
            187008*Zeta[3]^2 + 641472*Zeta[5] - 3711456*Zeta[7])) + 
        16*n^4*(-175833*Pi^4 + 135700*Pi^6 + 945*(53498 + 5106*Zeta[3] + 
            11176*Zeta[3]^2 - 38930*Zeta[5] - 231525*Zeta[7])) + 
        14*n^5*(-2502*Pi^4 + 6800*Pi^6 + 135*(37869 + 12880*Zeta[3] + 
            3200*Zeta[3]^2 - 54496*Zeta[5] - 49392*Zeta[7])) + 
        512*n*(-1516788*Pi^4 + 947200*Pi^6 + 945*(-167025*Zeta[3] + 
            158656*Zeta[3]^2 + 593560*Zeta[5] - 5562*(-3 + 490*Zeta[7])))))/
      (945*(8 + n)^9), ((2 + n)*(94500*n^10 + 189000*n^9*
         (55 + 6*Zeta[3] - 18*Zeta[5]) - 25*n^8*(34400*Pi^6 - 
          4032*Pi^4*(-1 + 8*Zeta[3]) + 945*(-23393 + 608*Zeta[3] + 
            8960*Zeta[3]^2 - 10784*Zeta[5] - 18176*Zeta[7])) - 
        8*n^7*(4793000*Pi^6 + 519876*Pi^8 - 6300*Pi^4*(773 + 656*Zeta[3]) - 
          525*(653184*Z35 + 5*(835623 - 211104*Zeta[3]^2 + 36864*Zeta[3]^3 - 
              751176*Zeta[5] + 54*Zeta[3]*(691 + 832*Zeta[5]) + 
              3657600*Zeta[7] + 931328*Zeta[9]))) - 
        12*n^6*(46262000*Pi^6 + 20457636*Pi^8 - 21000*Pi^4*
           (3061 + 3720*Zeta[3]) - 175*(112689792*Z35 + 
            5*(31720977 - 4206816*Zeta[3]^2 + 7151616*Zeta[3]^3 - 
              74524320*Zeta[5] + 864*Zeta[3]*(16201 + 21064*Zeta[5]) + 
              211661352*Zeta[7] + 159775744*Zeta[9]))) - 
        32*n^5*(33845500*Pi^6 + 189148941*Pi^8 - 6300*Pi^4*
           (-6353 + 98788*Zeta[3]) - 525*(428994144*Z35 + 
            5*(42814089 + 11177208*Zeta[3]^2 + 28412928*Zeta[3]^3 - 
              116632440*Zeta[5] + 18*Zeta[3]*(823771 + 4174368*Zeta[5]) + 
              283684842*Zeta[7] + 605425024*Zeta[9]))) - 
        1536*n^3*(-399580000*Pi^6 + 414889944*Pi^8 - 
          525*Pi^4*(-1617913 + 2571264*Zeta[3]) - 
          525*(1184875776*Z35 + 5*(13037352 + 96938424*Zeta[3]^2 + 
              81211392*Zeta[3]^3 + 31547778*Zeta[5] + 9*Zeta[3]*(-3430161 + 
                22724960*Zeta[5]) - 169569015*Zeta[7] + 1660321280*Zeta[
                9]))) - 32*n^4*(-1646860000*Pi^6 + 2532658536*Pi^8 - 
          12600*Pi^4*(-337607 + 657256*Zeta[3]) - 
          1575*(2193723648*Z35 + 5*(76642593 + 136545024*Zeta[3]^2 + 
              148432896*Zeta[3]^3 - 140649648*Zeta[5] + 2376*Zeta[3]*(
                -13607 + 160000*Zeta[5]) + 255211824*Zeta[7] + 
              3083680000*Zeta[9]))) - 24576*(-236352000*Pi^6 + 
          313826688*Pi^8 - 16800*Pi^4*(-19781 + 46752*Zeta[3]) - 
          175*(3142250496*Z35 + 5*(-1026351 + 242756352*Zeta[3]^2 + 
              221478912*Zeta[3]^3 + 111625920*Zeta[5] + 10368*Zeta[3]*(
                -2889 + 65864*Zeta[5]) - 759648672*Zeta[7] + 4404785152*Zeta[
                9]))) - 4096*n*(-1656848000*Pi^6 + 1800279072*Pi^8 - 
          1650600*Pi^4*(-1577 + 3136*Zeta[3]) - 525*(5790071808*Z35 + 
            5*(1669743 + 489604032*Zeta[3]^2 + 404029440*Zeta[3]^3 + 
              272624400*Zeta[5] + 432*Zeta[3]*(-198355 + 2604176*Zeta[5]) - 
              1572546744*Zeta[7] + 8095490048*Zeta[9]))) - 
        1024*n^2*(-2913232000*Pi^6 + 2873321568*Pi^8 - 
          31500*Pi^4*(-168743 + 285376*Zeta[3]) - 
          525*(8786506752*Z35 + 5*(24647661 + 771194016*Zeta[3]^2 + 
              607887360*Zeta[3]^3 + 451298664*Zeta[5] + 36*Zeta[3]*(
                -5290421 + 43694688*Zeta[5]) - 2210572476*Zeta[7] + 
              12287730688*Zeta[9])))))/(94500*(8 + n)^11)}, 0, 7, 1]
 
Crit[nu^(-1)] = SeriesData[eps, 0, {2, (-2*(2 + n))/(8 + n), 
     (-2*(2 + n)*(44 + 13*n))/(8 + n)^3, 
     ((2 + n)*(3*n^3 + 64*(-83 + 264*Zeta[3]) + 16*n*(-167 + 372*Zeta[3]) + 
        n^2*(-452 + 480*Zeta[3])))/(8 + n)^5, 
     ((2 + n)*(15*n^5*(1 + 16*Zeta[3]) + 64*n*(-17185 + 1696*Pi^4 + 
          119080*Zeta[3] - 649600*Zeta[5]) + 256*(-6975 + 704*Pi^4 + 
          48720*Zeta[3] - 297600*Zeta[5]) + 48*n^2*(-8495 + 496*Pi^4 + 
          17760*Zeta[3] - 159200*Zeta[5]) + 10*n^4*(199 + 8*Pi^4 - 
          1360*Zeta[3] - 1280*Zeta[5]) + 4*n^3*(568*Pi^4 - 
          15*(1075 + 1872*Zeta[3] + 9280*Zeta[5]))))/(10*(8 + n)^7), 
     -((2 + n)*(-189*n^7*(15 + 8*Pi^4 - 1040*Zeta[3]) + 
         2*n^6*(30744*Pi^4 + 6400*Pi^6 + 945*(599 - 1648*Zeta[3] + 
             1024*Zeta[3]^2 - 19840*Zeta[5])) + 
         5120*n*(-845712*Pi^4 + 757760*Pi^6 + 189*(-6835 - 415332*Zeta[3] + 
             634624*Zeta[3]^2 + 1578720*Zeta[5] - 10901520*Zeta[7])) + 
         512*n^2*(-2325204*Pi^4 + 2403200*Pi^6 + 
           945*(10267 - 182652*Zeta[3] + 372752*Zeta[3]^2 + 561800*Zeta[5] - 
             6182820*Zeta[7])) + 12288*(-409248*Pi^4 + 396800*Pi^6 + 
           315*(153 - 132520*Zeta[3] + 187008*Zeta[3]^2 + 522432*Zeta[5] - 
             3711456*Zeta[7])) + 16*n^4*(714672*Pi^4 + 1085600*Pi^6 + 
           945*(65959 + 254432*Zeta[3] + 89408*Zeta[3]^2 - 949200*Zeta[5] - 
             1852200*Zeta[7])) + 256*n^3*(-346311*Pi^4 + 779200*Pi^6 + 
           945*(20477 + 27354*Zeta[3] + 95368*Zeta[3]^2 - 143470*Zeta[5] - 
             1708875*Zeta[7])) + 28*n^5*(70776*Pi^4 + 27200*Pi^6 + 
           135*(6871 + 66096*Zeta[3] + 12800*Zeta[3]^2 - 352384*Zeta[5] - 
             197568*Zeta[7]))))/(3780*(8 + n)^9), 
     -((2 + n)*(1575*n^9*(104*Pi^4 - 45*(1 + 16*Zeta[3] + 192*Zeta[5])) - 
         200*n^8*(23600*Pi^6 - 126*Pi^4*(1 + 128*Zeta[3]) + 
           945*(-67 - 644*Zeta[3] + 5504*Zeta[3]^2 - 21392*Zeta[5] - 
             9088*Zeta[7])) - 96*n^7*(2511000*Pi^6 + 173292*Pi^8 - 
           525*Pi^4*(3515 + 2624*Zeta[3]) - 175*(653184*Z35 + 
             5*(59967 - 289440*Zeta[3]^2 + 36864*Zeta[3]^3 + 611172*Zeta[5] + 
               54*Zeta[3]*(-4287 + 832*Zeta[5]) + 4546656*Zeta[7] + 931328*
                Zeta[9]))) - 96*n^6*(48471000*Pi^6 + 10228818*Pi^8 - 
           12600*Pi^4*(5267 + 3100*Zeta[3]) - 175*(56344896*Z35 + 
             5*(1954773 - 4495824*Zeta[3]^2 + 3575808*Zeta[3]^3 - 23543928*
                Zeta[5] + 1152*Zeta[3]*(3023 + 7899*Zeta[5]) + 147171780*
                Zeta[7] + 79887872*Zeta[9]))) - 
         32*n^5*(1266302000*Pi^6 + 756595764*Pi^8 - 12600*Pi^4*
            (173941 + 197576*Zeta[3]) - 525*(1715976576*Z35 + 
             5*(36905499 - 5887584*Zeta[3]^2 + 113651712*Zeta[3]^3 - 
               527733216*Zeta[5] + 432*Zeta[3]*(234921 + 695728*Zeta[5]) + 
               1934064216*Zeta[7] + 2421700096*Zeta[9]))) - 
         384*n^4*(275180000*Pi^6 + 844219512*Pi^8 - 4200*Pi^4*
            (136261 + 657256*Zeta[3]) - 525*(2193723648*Z35 + 
             5*(18632727 + 88026048*Zeta[3]^2 + 148432896*Zeta[3]^3 - 
               314686848*Zeta[5] + 24*Zeta[3]*(1880819 + 15840000*Zeta[5]) + 
               943330584*Zeta[7] + 3083680000*Zeta[9]))) - 
         3072*n^3*(-260440000*Pi^6 + 829779888*Pi^8 - 85050*Pi^4*
            (-4441 + 31744*Zeta[3]) - 525*(2369751552*Z35 + 
             5*(5086917 + 156575520*Zeta[3]^2 + 162422784*Zeta[3]^3 - 
               96950604*Zeta[5] + 6*Zeta[3]*(-14689 + 68174880*Zeta[5]) + 
               166565490*Zeta[7] + 3320642560*Zeta[9]))) - 
         688128*(-28096000*Pi^6 + 44832384*Pi^8 - 2400*Pi^4*
            (-16565 + 46752*Zeta[3]) - 25*(3142250496*Z35 + 
             5*(-1243593 + 235339776*Zeta[3]^2 + 221478912*Zeta[3]^3 + 
               86056128*Zeta[5] + 5184*Zeta[3]*(-4531 + 131728*Zeta[5]) - 
               626036256*Zeta[7] + 4404785152*Zeta[9]))) - 
         4096*n^2*(-1701392000*Pi^6 + 2873321568*Pi^8 - 
           6300*Pi^4*(-406883 + 1426880*Zeta[3]) - 
           525*(8786506752*Z35 + 5*(-468081 + 681942528*Zeta[3]^2 + 607887360*
                Zeta[3]^3 + 62516232*Zeta[5] + 36*Zeta[3]*(-1643491 + 
                 43694688*Zeta[5]) - 971355420*Zeta[7] + 12287730688*
                Zeta[9]))) - 24576*n*(-799712000*Pi^6 + 1200186048*Pi^8 - 
           8400*Pi^4*(-136963 + 410816*Zeta[3]) - 175*(11580143616*Z35 + 
             5*(-6026751 + 913925376*Zeta[3]^2 + 808058880*Zeta[3]^3 + 
               276605856*Zeta[5] + 576*Zeta[3]*(-158239 + 3906264*Zeta[5]) - 
               2151382896*Zeta[7] + 16190980096*Zeta[9])))))/
      (189000*(8 + n)^11)}, 0, 7, 1]
 
Crit[nu] = SeriesData[eps, 0, {1/2, (2 + n)/(16 + 2*n), 
     (120 + 106*n + 25*n^2 + n^3)/(2*(8 + n)^3), 
     ((2 + n)*(89*n^3 + 2*n^4 + n*(5904 - 5952*Zeta[3]) + 
        n^2*(1412 - 480*Zeta[3]) + 192*(45 - 88*Zeta[3])))/(4*(8 + n)^5), 
     ((2 + n)*(20*n^6 - 15*n^5*(-87 + 16*Zeta[3]) - 
        4*n^3*(568*Pi^4 + 5*(-22951 + 5136*Zeta[3] - 27840*Zeta[5])) - 
        64*n*(-77635 + 1696*Pi^4 + 201640*Zeta[3] - 649600*Zeta[5]) - 
        256*(-18995 + 704*Pi^4 + 69840*Zeta[3] - 297600*Zeta[5]) - 
        48*n^2*(-46335 + 496*Pi^4 + 52800*Zeta[3] - 159200*Zeta[5]) + 
        10*n^4*(3503 - 8*Pi^4 + 400*Zeta[3] + 1280*Zeta[5])))/(40*(8 + n)^7), 
     ((2 + n)*(7560*n^8 - 189*n^7*(-3425 + 8*Pi^4 - 80*Zeta[3]) + 
        2*n^6*(504*Pi^4 + 6400*Pi^6 + 945*(13567 - 48*Zeta[3] + 
            1024*Zeta[3]^2 - 14720*Zeta[5])) + 
        1024*n*(-6841296*Pi^4 + 3788800*Pi^6 + 945*(125275 - 807524*Zeta[3] + 
            634624*Zeta[3]^2 + 2693600*Zeta[5] - 10901520*Zeta[7])) + 
        2560*n^2*(-951300*Pi^4 + 480640*Pi^6 + 189*(181465 - 553804*Zeta[3] + 
            372752*Zeta[3]^2 + 1521480*Zeta[5] - 6182820*Zeta[7])) + 
        12288*(-586656*Pi^4 + 396800*Pi^6 + 315*(21461 - 207400*Zeta[3] + 
            187008*Zeta[3]^2 + 760512*Zeta[5] - 3711456*Zeta[7])) + 
        128*n^3*(-2954574*Pi^4 + 1558400*Pi^6 + 
          945*(279115 - 252604*Zeta[3] + 190736*Zeta[3]^2 + 506180*Zeta[5] - 
            3417750*Zeta[7])) + 16*n^4*(-1544256*Pi^4 + 1085600*Pi^6 + 
          945*(428455 + 48928*Zeta[3] + 89408*Zeta[3]^2 - 278480*Zeta[5] - 
            1852200*Zeta[7])) + 28*n^5*(-12168*Pi^4 + 27200*Pi^6 + 
          135*(146135 + 55856*Zeta[3] + 12800*Zeta[3]^2 - 215424*Zeta[5] - 
            197568*Zeta[7]))))/(15120*(8 + n)^9), 
     ((2 + n)*(378000*n^10 + 1575*n^9*(25395 + 8*Pi^4 + 3120*Zeta[3] - 
          8640*Zeta[5]) - 100*n^8*(34400*Pi^6 - 252*Pi^4*(5 + 128*Zeta[3]) + 
          945*(-21943 - 264*Zeta[3] + 8960*Zeta[3]^2 - 10784*Zeta[5] - 
            18176*Zeta[7])) - 56*n^7*(2716000*Pi^6 + 297072*Pi^8 - 
          900*Pi^4*(3483 + 2624*Zeta[3]) - 75*(2612736*Z35 + 
            5*(3113883 - 835200*Zeta[3]^2 + 147456*Zeta[3]^3 - 
              3189744*Zeta[5] + 216*Zeta[3]*(1245 + 832*Zeta[5]) + 
              14630400*Zeta[7] + 3725312*Zeta[9]))) - 
        96*n^6*(22231000*Pi^6 + 10228818*Pi^8 - 12600*Pi^4*
           (2833 + 3100*Zeta[3]) - 175*(56344896*Z35 + 
            5*(14894055 - 2014416*Zeta[3]^2 + 3575808*Zeta[3]^3 - 
              39126168*Zeta[5] + 1152*Zeta[3]*(6977 + 7899*Zeta[5]) + 
              104941620*Zeta[7] + 79887872*Zeta[9]))) - 
        32*n^5*(62062000*Pi^6 + 756595764*Pi^8 - 12600*Pi^4*
           (-10759 + 197576*Zeta[3]) - 525*(1715976576*Z35 + 
            5*(165294369 + 47613600*Zeta[3]^2 + 113651712*Zeta[3]^3 - 
              489646944*Zeta[5] + 144*Zeta[3]*(518965 + 2087184*Zeta[5]) + 
              1094287320*Zeta[7] + 2421700096*Zeta[9]))) - 
        128*n^4*(-1911260000*Pi^6 + 2532658536*Pi^8 - 
          12600*Pi^4*(-366591 + 657256*Zeta[3]) - 
          1575*(2193723648*Z35 + 5*(77375907 + 141496512*Zeta[3]^2 + 
              148432896*Zeta[3]^3 - 142934688*Zeta[5] + 120*Zeta[3]*(
                -225701 + 3168000*Zeta[5]) + 191972424*Zeta[7] + 
              3083680000*Zeta[9]))) - 3072*n^3*(-891160000*Pi^6 + 
          829779888*Pi^8 - 28350*Pi^4*(-67211 + 95232*Zeta[3]) - 
          525*(2369751552*Z35 + 5*(28812045 + 200614464*Zeta[3]^2 + 
              162422784*Zeta[3]^3 + 79911636*Zeta[5] + 30*Zeta[3]*(-2202821 + 
                13634976*Zeta[5]) - 417247950*Zeta[7] + 3320642560*Zeta[
                9]))) - 98304*(-276032000*Pi^6 + 313826688*Pi^8 - 
          16800*Pi^4*(-25925 + 46752*Zeta[3]) - 175*(3142250496*Z35 + 
            5*(1470123 + 253822464*Zeta[3]^2 + 221478912*Zeta[3]^3 + 
              160097472*Zeta[5] + 576*Zeta[3]*(-78587 + 1185552*Zeta[5]) - 
              893261088*Zeta[7] + 4404785152*Zeta[9]))) - 
        4096*n^2*(-3248272000*Pi^6 + 2873321568*Pi^8 - 
          6300*Pi^4*(-983491 + 1426880*Zeta[3]) - 
          525*(8786506752*Z35 + 5*(34583553 + 800078400*Zeta[3]^2 + 
              607887360*Zeta[3]^3 + 557592264*Zeta[5] + 36*Zeta[3]*(
                -6274979 + 43694688*Zeta[5]) - 2531267676*Zeta[7] + 
              12287730688*Zeta[9]))) - 8192*n*(-3752096000*Pi^6 + 
          3600558144*Pi^8 - 25200*Pi^4*(-253731 + 410816*Zeta[3]) - 
          525*(11580143616*Z35 + 5*(14318595 + 1019966976*Zeta[3]^2 + 
              808058880*Zeta[3]^3 + 714884256*Zeta[5] + 576*Zeta[3]*(
                -394717 + 3906264*Zeta[5]) - 3604354416*Zeta[7] + 
              16190980096*Zeta[9])))))/(756000*(8 + n)^11)}, 0, 7, 1]
 
Crit[omega] = SeriesData[eps, 0, {2, (-12*(14 + 3*n))/(8 + n)^2, 
     (2*(33*n^3 + 64*n*(67 + 93*Zeta[3]) + n^2*(538 + 480*Zeta[3]) + 
        32*(299 + 528*Zeta[3])))/(8 + n)^4, 
     (25*n^5 + 80*n^4*(Pi^4 - 3*(31 + 126*Zeta[3] + 80*Zeta[5])) + 
       64*n*(1696*Pi^4 - 75*(1823 + 1920*Zeta[3] + 12992*Zeta[5])) + 
       8*n^3*(284*Pi^4 - 5*(5827 + 12624*Zeta[3] + 20880*Zeta[5])) + 
       128*(1408*Pi^4 - 5*(20309 + 23232*Zeta[3] + 178560*Zeta[5])) + 
       8*n^2*(2976*Pi^4 - 5*(52441 + 75600*Zeta[3] + 286560*Zeta[5])))/
      (5*(8 + n)^6), -(315*n^7*(-13 + 144*Zeta[3]) + 
        4*n^6*(15876*Pi^4 + 1600*Pi^6 + 315*(-1799 - 4128*Zeta[3] + 
            1152*Zeta[3]^2 - 19520*Zeta[5])) + 
        256*n^2*(2919168*Pi^4 + 2403200*Pi^6 + 
          315*(-874133 - 1806832*Zeta[3] + 809184*Zeta[3]^2 - 
            5440240*Zeta[5] - 24731280*Zeta[7])) + 
        6144*(325248*Pi^4 + 396800*Pi^6 + 105*(-367393 - 920880*Zeta[3] + 
            209664*Zeta[3]^2 - 1815936*Zeta[5] - 14845824*Zeta[7])) + 
        8*n^4*(3422664*Pi^4 + 1085600*Pi^6 + 315*(-470097 - 674096*Zeta[3] + 
            376512*Zeta[3]^2 - 5867200*Zeta[5] - 7408800*Zeta[7])) + 
        128*n^3*(1475208*Pi^4 + 779200*Pi^6 + 315*(-303727 - 545520*Zeta[3] + 
            270432*Zeta[3]^2 - 2692760*Zeta[5] - 6835500*Zeta[7])) + 
        4096*n*(424368*Pi^4 + 473600*Pi^6 + 315*(-161228 - 357659*Zeta[3] + 
            134304*Zeta[3]^2 - 799840*Zeta[5] - 5450760*Zeta[7])) + 
        280*n^5*(7416*Pi^4 + 1360*Pi^6 + 9*(-30041 - 40960*Zeta[3] + 
            19488*Zeta[3]^2 - 392512*Zeta[5] - 197568*Zeta[7])))/
      (630*(8 + n)^8), (-4725*n^9*(24*Pi^4 - 5*(29 + 528*Zeta[3])) + 
       350*n^8*(27200*Pi^6 - 864*Pi^4*(-37 + 24*Zeta[3]) + 
         135*(12083 + 17952*Zeta[3] + 48128*Zeta[3]^2 - 300672*Zeta[5] - 
           56320*Zeta[7])) + 92160*n^3*(61152000*Pi^6 + 58891088*Pi^8 - 
         105*Pi^4*(-1085177 + 989568*Zeta[3]) - 
         175*(38224947 + 553775616*Z35 + 310369536*Zeta[3]^2 + 
           203028480*Zeta[3]^3 + 69181962*Zeta[5] + 9*Zeta[3]*
            (17239583 + 68375200*Zeta[5]) + 1267810005*Zeta[7] + 
           4150803200*Zeta[9])) + 1600*n^4*(741003200*Pi^6 + 427183776*Pi^8 - 
         2016*Pi^4*(-469949 + 465708*Zeta[3]) - 
         315*(164420127 + 2027566080*Z35 + 1077148416*Zeta[3]^2 + 
           742164480*Zeta[3]^3 + 223528560*Zeta[5] + 288*Zeta[3]*
            (2871363 + 6706240*Zeta[5]) + 8354045280*Zeta[7] + 
           15418400000*Zeta[9])) + 8*n^7*(66772000*Pi^6 + 4159008*Pi^8 - 
         50400*Pi^4*(-1138 + 897*Zeta[3]) - 525*(5225472*Z35 + 
           5*(-758169 - 2514816*Zeta[3]^2 + 368640*Zeta[3]^3 + 
             21528432*Zeta[5] - 720*Zeta[3]*(-653 + 1536*Zeta[5]) + 
             40543200*Zeta[7] + 9313280*Zeta[9]))) + 
       192*n^6*(64533000*Pi^6 + 10468242*Pi^8 - 1575*Pi^4*
          (-30449 + 30216*Zeta[3]) - 175*(61694784*Z35 + 
           5*(186003 + 1261008*Zeta[3]^2 + 4469760*Zeta[3]^3 + 
             29457468*Zeta[5] + 18*Zeta[3]*(631549 + 191040*Zeta[5]) + 
             186566688*Zeta[7] + 99859840*Zeta[9]))) + 
       32*n^5*(4886252000*Pi^6 + 1574996328*Pi^8 - 302400*Pi^4*
          (-14411 + 15102*Zeta[3]) - 525*(3892292352*Z35 + 
           5*(68086431 + 340191936*Zeta[3]^2 + 284129280*Zeta[3]^3 + 
             284049072*Zeta[5] + 288*Zeta[3]*(1702537 + 1960320*Zeta[5]) + 
             5913471312*Zeta[7] + 6054250240*Zeta[9]))) + 
       49152*(560256000*Pi^6 + 1360786944*Pi^8 - 302400*Pi^4*
          (-6395 + 2912*Zeta[3]) - 175*(14925938688*Z35 + 
           5*(126767025 + 1586729088*Zeta[3]^2 + 1107394560*Zeta[3]^3 + 
             534054528*Zeta[5] + 576*Zeta[3]*(764899 + 8033760*Zeta[5]) + 
             1710756288*Zeta[7] + 22023925760*Zeta[9]))) + 
       4096*n^2*(4148368000*Pi^6 + 6164644032*Pi^8 - 
         18900*Pi^4*(-558763 + 457536*Zeta[3]) - 
         525*(20686399488*Z35 + 5*(243198531 + 2315666952*Zeta[3]^2 + 
             1519718400*Zeta[3]^3 + 642682728*Zeta[5] + 36*Zeta[3]*
              (24112523 + 143993760*Zeta[5]) + 5376580020*Zeta[7] + 
             30719326720*Zeta[9]))) + 8192*n*(3809344000*Pi^6 + 
         7770923136*Pi^8 - 277200*Pi^4*(-42979 + 29184*Zeta[3]) - 
         525*(27404365824*Z35 + 5*(275791617 + 2989159488*Zeta[3]^2 + 
             2020147200*Zeta[3]^3 + 936397728*Zeta[5] + 144*Zeta[3]*
              (6457049 + 53200800*Zeta[5]) + 4353666768*Zeta[7] + 
             40477450240*Zeta[9]))))/(94500*(8 + n)^10)}, 1, 7, 1]
 
Crit[alpha, n == 0] = eps*(0.5 - 0.21875*eps + 0.9466524313833315*eps^2 - 
     4.629992371113128*eps^3 + 30.851642369588*eps^4 - 
     248.43665728600433*eps^5)
 
Crit[alpha, n == 1] = eps*(0.3333333333333333 - 0.35802469135802467*eps + 
     0.9550669835343705*eps^2 - 4.841254653300378*eps^3 + 
     30.04656733482643*eps^4 - 226.19322106206383*eps^5)
 
Crit[alpha, n == 2] = eps*(0.2 - 0.48*eps + 0.8434875226025095*eps^2 - 
     4.770564520261104*eps^3 + 27.186260658501727*eps^4 - 
     193.45124238150217*eps^5)
 
Crit[alpha, n == 3] = eps*(0.09090909090909091 - 0.5822689706987227*eps + 
     0.6842480742203298*eps^2 - 4.609954044428153*eps^3 + 
     23.877371578142935*eps^4 - 162.32279455359338*eps^5)
 
Crit[alpha, n == 4] = eps^2*(-0.6666666666666666 + 0.513510831463971*eps - 
     4.424044757133097*eps^2 + 20.71075945698138*eps^3 - 
     135.77920564397832*eps^4)
 
Crit[beta, n == 0] = 0.5 - 0.375*eps + 0.0078125*eps^2 - 
    0.2581474828458329*eps^3 + 1.2250256861459907*eps^4 - 
    8.04125553848716*eps^5 + 64.3135460927351*eps^6
 
Crit[beta, n == 1] = 0.5 - 0.3333333333333333*eps + 
    0.024691358024691357*eps^2 - 0.2816336868986818*eps^3 + 
    1.2720335324059537*eps^4 - 7.877286346853995*eps^5 + 
    58.80774547690747*eps^6
 
Crit[beta, n == 2] = 0.5 - 0.3*eps + 0.04*eps^2 - 0.2748718806506274*eps^3 + 
    1.2355026942604643*eps^4 - 7.181939427526114*eps^5 + 
    50.475912428600424*eps^6
 
Crit[beta, n == 3] = 0.5 - 0.2727272727272727*eps + 
    0.05259203606311044*eps^2 - 0.2544750367915417*eps^3 + 
    1.1708576821522922*eps^4 - 6.3683412483587505*eps^5 + 
    42.47243089366613*eps^6
 
Crit[beta, n == 4] = 0.5 - 0.25*eps + 0.0625*eps^2 - 
    0.2290721523104372*eps^3 + 1.0984565363497163*eps^4 - 
    5.587195805527665*eps^5 + 35.59880971411322*eps^6
 
Crit[delta, n == 0] = 3. + 2.*eps + 1.875*eps^2 + 1.546875*eps^3 + 
    1.6232285594416656*eps^4 - 0.11203861748454998*eps^5 + 
    10.625373526728135*eps^6
 
Crit[delta, n == 1] = 3. + 2.*eps + 1.8518518518518519*eps^2 + 
    1.4787379972565158*eps^3 + 1.5271516522866775*eps^4 - 
    0.17481329229584122*eps^5 + 9.363356168052297*eps^6
 
Crit[delta, n == 2] = 3. + 2.*eps + 1.84*eps^2 + 1.456*eps^3 + 
    1.4829950090410038*eps^4 - 0.07417114761748676*eps^5 + 
    7.913577756587731*eps^6
 
Crit[delta, n == 3] = 3. + 2.*eps + 1.834710743801653*eps^2 + 
    1.4576873164401338*eps^3 + 1.4730666042010596*eps^4 + 
    0.09249765722533193*eps^5 + 6.6805368040754045*eps^6
 
Crit[delta, n == 4] = 3. + 2.*eps + 1.8333333333333333*eps^2 + 
    1.4722222222222223*eps^3 + 1.4836702771546568*eps^4 + 
    0.2799599707975339*eps^5 + 5.718054257547674*eps^6
 
Crit[eta, n == 0] = eps^2*(0.0625 + 0.1328125*eps - 
     0.1338799047208329*eps^2 + 0.8481477595735243*eps^3 - 
     5.806747776780864*eps^4)
 
Crit[eta, n == 1] = eps^2*(0.07407407407407407 + 0.149519890260631*eps - 
     0.1332603254574677*eps^2 + 0.8210064266168027*eps^3 - 
     5.201449120285234*eps^4)
 
Crit[eta, n == 2] = eps^2*(0.08 + 0.152*eps - 0.12629750452050187*eps^2 + 
     0.7426918305894962*eps^3 - 4.392111415498748*eps^4)
 
Crit[eta, n == 3] = eps^2*(0.08264462809917356 + 0.14718939963117272*eps - 
     0.11919159046881066*eps^2 + 0.6522502689649929*eps^3 - 
     3.6495484756631273*eps^4)
 
Crit[eta, n == 4] = eps^2*(0.08333333333333333 + 0.1388888888888889*eps - 
     0.1133629163551063*eps^2 + 0.564207907652411*eps^3 - 
     3.0312217184730685*eps^4)
 
Crit[gamma, n == 0] = 1. + 0.25*eps + 0.203125*eps^2 - 
    0.4303574656916658*eps^3 + 2.1799409988211482*eps^4 - 
    14.769131292613677*eps^5 + 119.80956510053394*eps^6
 
Crit[gamma, n == 1] = 1. + 0.3333333333333333*eps + 
    0.30864197530864196*eps^2 - 0.3917996097370069*eps^3 + 
    2.2971875884884723*eps^4 - 14.291994641118444*eps^5 + 
    108.57773010824876*eps^6
 
Crit[gamma, n == 2] = 1. + 0.4*eps + 0.4*eps^2 - 0.29374376130125474*eps^3 + 
    2.2995591317401756*eps^4 - 12.822381803449503*eps^5 + 
    92.49941752430128*eps^6
 
Crit[gamma, n == 3] = 1. + 0.45454545454545453*eps + 
    0.47708489857250186*eps^2 - 0.1752980006372464*eps^3 + 
    2.2682386801235688*eps^4 - 11.140689081425437*eps^5 + 
    77.3779327662611*eps^6
 
Crit[gamma, n == 4] = 1. + 0.5*eps + 0.5416666666666666*eps^2 - 
    0.05536652684309664*eps^3 + 2.227131684433664*eps^4 - 
    9.536367845926046*eps^5 + 64.58158621575186*eps^6
 
Crit[nu^(-1), n == 0] = 2. - 0.5*eps - 0.34375*eps^2 + 
    0.9154024313833315*eps^3 - 4.600207214863128*eps^4 + 
    30.596260631073942*eps^5 - 246.76829114904044*eps^6
 
Crit[nu^(-1), n == 1] = 2. - 0.6666666666666666*eps - 
    0.4691358024691358*eps^2 + 0.996219246908856*eps^3 - 
    4.9095926728850205*eps^4 + 30.439689838379902*eps^5 - 
    228.6452531676655*eps^6
 
Crit[nu^(-1), n == 2] = 2. - 0.8*eps - 0.56*eps^2 + 
    0.9794875226025095*eps^3 - 4.8756107770418575*eps^4 + 
    28.13567187714868*eps^5 - 198.59318205309484*eps^6
 
Crit[nu^(-1), n == 3] = 2. - 0.9090909090909091*eps - 
    0.6235912847483095*eps^2 + 0.9205707297766443*eps^3 - 
    4.697582844512182*eps^4 + 25.277923288282807*eps^5 - 
    168.90720743688985*eps^6
 
Crit[nu^(-1), n == 4] = 2. - 1.*eps - 0.6666666666666666*eps^2 + 
    0.8468441647973044*eps^3 - 4.4585779506428596*eps^4 + 
    22.4693301701275*eps^5 - 142.95627931095095*eps^6
 
Crit[nu, n == 0] = 0.5 + 0.125*eps + 0.1171875*eps^2 - 
    0.1780693578458329*eps^3 + 1.068463413855366*eps^4 - 
    7.178678885469318*eps^5 + 58.51982487876641*eps^6
 
Crit[nu, n == 1] = 0.5 + 0.16666666666666666*eps + 0.1728395061728395*eps^2 - 
    0.15234699279717287*eps^3 + 1.1341401669265083*eps^4 - 
    6.9445717502433535*eps^5 + 53.07601939039427*eps^6
 
Crit[nu, n == 2] = 0.5 + 0.2*eps + 0.22*eps^2 - 0.10087188065062737*eps^3 + 
    1.1422051897399625*eps^4 - 6.22546256975545*eps^5 + 
    45.25007931049782*eps^6
 
Crit[nu, n == 3] = 0.5 + 0.22727272727272727*eps + 
    0.25920360631104433*eps^2 - 0.04146021539956028*eps^3 + 
    1.1317584034072583*eps^4 - 5.403463692832105*eps^5 + 
    37.87896679198229*eps^6
 
Crit[nu, n == 4] = 0.5 + 0.25*eps + 0.2916666666666667*eps^2 + 
    0.017455625467340568*eps^3 + 1.1147390020169443*eps^4 - 
    4.620320363236871*eps^5 + 31.634641229376147*eps^6
 
Crit[omega, n == 0] = eps*(2. - 2.625*eps + 14.588844451066652*eps^2 - 
     100.56572553585391*eps^3 + 859.9421077011883*eps^4 - 
     8320.489910112561*eps^5)
 
Crit[omega, n == 1] = eps*(2. - 2.5185185185185186*eps + 
     12.94576541286603*eps^2 - 83.76217551700122*eps^3 + 
     663.9947650173797*eps^4 - 5959.122280244207*eps^5)
 
Crit[omega, n == 2] = eps*(2. - 2.4*eps + 11.497437613012547*eps^2 - 
     70.72444441147177*eps^3 + 523.9623067601996*eps^4 - 
     4401.733427961835*eps^5)
 
Crit[omega, n == 3] = eps*(2. - 2.28099173553719*eps + 
     10.263201601017919*eps^2 - 60.49783645408989*eps^3 + 
     421.81960268712675*eps^4 - 3341.0783686322884*eps^5)
 
Crit[omega, n == 4] = eps*(2. - 2.1666666666666665*eps + 
     9.22070999252255*eps^2 - 52.35086020968675*eps^3 + 
     345.6521114207721*eps^4 - 2596.2574707899366*eps^5)


==> anc/expanded.mpl <==
# Renormalization group functions:

RG[m^2] := series((-2/3-1/3*n)*g+(5/18*n+5/9)*g^2+(-1/36*(5*n+37)*(2+n))*g^3+1/38880*(2+n)*(80*n*Pi^4+352*Pi^4+720*n^2*Zeta(3)+2400*n*Zeta(3)-5*n^2+16320*Zeta(3)+37890*n+155300)*g^4+1/58786560*(2+n)*(-6400*n^2*Pi^6-176000*n*Pi^6+3024*n^3*Pi^4-595200*Pi^6-29232*n^2*Pi^4-822528*n*Pi^4+483840*n^2*Zeta(3)^2-257040*n^3*Zeta(3)-2689344*Pi^4+35078400*n*Zeta(3)^2-14212800*n^2*Zeta(3)+1209600*n^2*Zeta(5)-6615*n^3+140797440*Zeta(3)^2-124104960*n*Zeta(3)-3386880*n*Zeta(5)-14255010*n^2-481541760*Zeta(3)-17418240*Zeta(5)-339292800*n-997456320)*g^5+1/44089920000*(2+n)*(1491701022000*n+3400917408000*Zeta(3)+6165532800*Pi^4+1138596480000*Zeta(5)+3136512000*Pi^6+967873536000*Zeta(3)^2-592200*n^4*Pi^4-32835600*n^3*Pi^4+4560000*n^3*Pi^6+653184000*n^3*Zeta(3)^2+114848000*n^2*Pi^6+26175744000*n^2*Zeta(3)^2+1180288000*n*Pi^6+316237824000*n*Zeta(3)^2+3480624000*n^3*Zeta(3)-19278000*n^4*Zeta(3)+69048000*n^2*Pi^4+2448432000*n*Pi^4+5476464000*n^3*Zeta(5)+18449424000*n^2*Zeta(5)+314054496000*n*Zeta(5)+158410728000*n^2*Zeta(3)+1263536064000*n*Zeta(3)+6667315200*Zeta(3)*Pi^4-1612800*n^3*Zeta(3)*Pi^4-65318400000*n^2*Zeta(3)*Zeta(5)+126604800*n^2*Zeta(3)*Pi^4-1040739840000*n*Zeta(3)*Zeta(5)+2025676800*n*Zeta(3)*Pi^4-2461723488000*Zeta(7)+68040000*n^4*Zeta(5)-3265920000*n^3*Zeta(7)-76144320000*n^2*Zeta(7)-10973491200*n^2*mzv(3,5)+16636032*n^2*Pi^8-860403600000*n*Zeta(7)-148142131200*n*mzv(3,5)+224586432*n*Pi^8+625039488*Pi^8-412289740800*mzv(3,5)+121768353000*n^2-1139528250*n^3-3126574080000*Zeta(3)*Zeta(5)-1015875*n^4+3437034174000)*g^6+O(g^7),g,7);
RG[m^2, n=0] := series(-.6666666667*g+.5555555556*g^2-2.055555556*g^3+10.76160333*g^4-75.70097012*g^5+636.7324542*g^6+O(g^7),g,7);
RG[m^2, n=1] := series(-1.*g+.8333333333*g^2-3.500000000*g^3+19.95630506*g^4-150.7555489*g^5+1354.635259*g^6+O(g^7),g,7);
RG[m^2, n=2] := series(-1.333333333*g+1.111111111*g^2-5.222222222*g^3+31.87066053*g^4-255.8452976*g^5+2433.679801*g^6+O(g^7),g,7);
RG[m^2, n=3] := series(-1.666666667*g+1.388888889*g^2-7.222222222*g^3+46.63746001*g^4-394.9052771*g^5+3949.922830*g^6+O(g^7),g,7);
RG[m^2, n=4] := series(-2.*g+1.666666667*g^2-9.500000000*g^3+64.38949377*g^4-571.8791328*g^5+5983.359105*g^6+O(g^7),g,7);

RG[beta] := series((-2*eps)*g+(8/3+1/3*n)*g^2+(-n-14/3)*g^3+(11/72*n^2+461/108*n+20/9*n*Zeta(3)+88/9*Zeta(3)+370/27)*g^4+(-1528/81*n*Zeta(3)+62/1215*n*Pi^4-14/9*n^2*Zeta(3)+1/243*n^2*Pi^4+5/3888*n^3-395/243*n^2-10057/486*n+176/1215*Pi^4-4664/81*Zeta(3)-80/81*n^2*Zeta(5)-2200/81*n*Zeta(5)-2480/27*Zeta(5)-24581/486)*g^5+(103849/972*n+27382/81*Zeta(3)-88/81*Pi^4+55028/81*Zeta(5)-1240/5103*Pi^6+1088/27*Zeta(3)^2-7/2160*n^3*Pi^4-5/15309*n^3*Pi^6-2/27*n^3*Zeta(3)^2-355/30618*n^2*Pi^6-59/81*n^2*Zeta(3)^2-1565/15309*n*Pi^6+446/81*n*Zeta(3)^2+26/81*n^3*Zeta(3)-1/432*n^4*Zeta(3)-347/4860*n^2*Pi^4-2383/4860*n*Pi^4+305/243*n^3*Zeta(5)+7466/243*n^2*Zeta(5)+66986/243*n*Zeta(5)+8455/486*n^2*Zeta(3)+69035/486*n*Zeta(3)+25774/27*Zeta(7)+686/27*n^2*Zeta(7)+343*n*Zeta(7)+50531/3888*n^2+6289/31104*n^3+13/62208*n^4+17158/81)*g^6+(-6710257/11664*n-7366714/3645*Zeta(3)+14437/2025*Pi^4-2940908/729*Zeta(5)+166564/76545*Pi^6-490552/405*Zeta(3)^2-1/194400*n^5*Pi^4+49/72900*n^4*Pi^4+22241/437400*n^3*Pi^4+161/10935*n^3*Pi^6+88/1215*n^3*Zeta(3)^2+6617/32805*n^2*Pi^6-62242/1215*n^2*Zeta(3)^2+790396/688905*n*Pi^6-1725208/3645*n*Zeta(3)^2-23887/2916*n^3*Zeta(3)+11/216*n^4*Zeta(3)+8024/10935*n^2*Pi^4+424631/109350*n*Pi^4+11/19440*n^5*Zeta(3)-131827/7290*n^3*Zeta(5)-375151/1215*n^2*Zeta(5)-2442926/1215*n*Zeta(5)-1260521/7290*n^2*Zeta(3)-762715/729*n*Zeta(3)+8704/6075*Zeta(3)*Pi^4-2/6075*n^4*Zeta(3)*Pi^4+256/243*n^3*Zeta(3)*Zeta(5)-107/18225*n^3*Zeta(3)*Pi^4-20320/243*n^2*Zeta(3)*Zeta(5)-26/18225*n^2*Zeta(3)*Pi^4-97600/81*n*Zeta(3)*Zeta(5)+6832/18225*n*Zeta(3)*Pi^4-3306904/405*Zeta(7)-29/45*n^4*Zeta(5)-88/729*n^4*Zeta(7)+17/39366*n^4*Pi^6+376/3645*n^4*Zeta(3)^2-25339/729*n^3*Zeta(7)-224/225*n^3*mzv(3,5)+2063/1366875*n^3*Pi^8-145444/243*n^2*Zeta(7)-41968/675*n^2*mzv(3,5)+820483/19136250*n^2*Pi^8-14313152/3645*n*Zeta(7)-44576/75*n*mzv(3,5)+457411/1366875*n*Pi^8+7087432/9568125*Pi^8-959744/675*mzv(3,5)-345386/3645*n^2-806473/233280*n^3-276736/81*Zeta(3)*Zeta(5)-68824768/6561*Zeta(9)-384512/729*Zeta(3)^3-256/729*n^3*Zeta(3)^3-58208/6561*n^3*Zeta(9)-16640/729*n^2*Zeta(3)^3-3130336/6561*n^2*Zeta(9)-158464/729*n*Zeta(3)^3-28833632/6561*n*Zeta(9)+29/933120*n^5+629/25920*n^4-3117059/3240)*g^7+O(g^8),g,8);
RG[beta, n=0] := series(-2.*eps*g+2.666666667*g^2-4.666666667*g^3+25.45714897*g^4-200.9263690*g^5+2003.976188*g^6-23314.70303*g^7+O(g^8),g,8);
RG[beta, n=1] := series(-2.*eps*g+3.*g^2-5.666666667*g^3+32.54968284*g^4-271.6057841*g^5+2848.568254*g^6-34776.13126*g^7+O(g^8),g,8);
RG[beta, n=2] := series(-2.*eps*g+3.333333333*g^2-6.666666667*g^3+39.94777225*g^4-350.5147761*g^5+3844.507557*g^6-48999.14912*g^7+O(g^8),g,8);
RG[beta, n=3] := series(-2.*eps*g+3.666666667*g^2-7.666666667*g^3+47.65141722*g^4-437.6456287*g^5+4998.618404*g^6-66242.69561*g^7+O(g^8),g,8);
RG[beta, n=4] := series(-2.*eps*g+4.*g^2-8.666666667*g^3+55.66061775*g^4-532.9906260*g^5+6317.663347*g^6-86768.37929*g^7+O(g^8),g,8);

RG[phi] := series((1/18+1/36*n)*g^2+(-1/432*(8+n)*(2+n))*g^3+(-5/5184*(2+n)*(n^2-18*n-100))*g^4+1/933120*(2+n)*(-320*n*Pi^4+240*n^3*Zeta(3)-1408*Pi^4-1440*n^2*Zeta(3)-195*n^3+15360*n*Zeta(3)-1480*n^2+44160*Zeta(3)-113760*n-385280)*g^5+(-1/705438720*(2+n)*(-12800*n^2*Pi^6-504*n^4*Pi^4-352000*n*Pi^6-1008*n^3*Pi^4-1190400*Pi^6-165312*n^2*Pi^4+15120*n^4*Zeta(3)-2265984*n*Pi^4+967680*n^2*Zeta(3)^2-6507648*Pi^4+27405*n^4+26611200*n*Zeta(3)^2-14152320*n^2*Zeta(3)+22377600*n^2*Zeta(5)+750330*n^3+89994240*Zeta(3)^2-66044160*n*Zeta(3)+277482240*n*Zeta(5)-28523880*n^2-281111040*Zeta(3)+787691520*Zeta(5)-518903280*n-1332964080))*g^6+O(g^7),g,7);
RG[phi, n=0] := series(.5555555556e-1*g^2-.3703703704e-1*g^3+.1929012346*g^4-1.005978154*g^5+7.094597164*g^6+O(g^7),g,7);
RG[phi, n=1] := series(.8333333333e-1*g^2-.6250000000e-1*g^3+.3385416667*g^4-1.925584976*g^5+14.38399911*g^6+O(g^7),g,7);
RG[phi, n=2] := series(.1111111111*g^2-.9259259259e-1*g^3+.5092592593*g^4-3.148061111*g^5+24.70579272*g^6+O(g^7),g,7);
RG[phi, n=3] := series(.1388888889*g^2-.1273148148*g^3+.6992669753*g^4-4.689243834*g^5+38.43638321*g^6+O(g^7),g,7);
RG[phi, n=4] := series(.1666666667*g^2-.1666666667*g^3+.9027777778*g^4-6.562565746*g^5+55.93142376*g^6+O(g^7),g,7);

# Critical coupling g0 and critical exponents:

Crit[alpha] := series((-(-4+n)/(8+n))*eps+(-(2+n)*(n^2+30*n+56)/(8+n)^3)*eps^2+(2+n)*(-n^4+480*n^2*Zeta(3)-50*n^3+5952*n*Zeta(3)-920*n^2+16896*Zeta(3)-3472*n-4800)/(8+n)^5*eps^3+1/5*(2+n)*(40*n^4*Pi^4+1136*n^3*Pi^4+120*n^5*Zeta(3)+11904*n^2*Pi^4-5*n^6-3200*n^4*Zeta(3)+54272*n*Pi^4-6400*n^4*Zeta(5)-350*n^5+17280*n^3*Zeta(3)+90112*Pi^4-278400*n^3*Zeta(5)-10105*n^4+910080*n^2*Zeta(3)-3820800*n^2*Zeta(5)-144030*n^3+4824320*n*Zeta(3)-20787200*n*Zeta(5)-628360*n^2+6236160*Zeta(3)-38092800*Zeta(5)-1194080*n-1048960)/(8+n)^7*eps^4+(-1/945*(2+n)*(11605144320*n-146630615040*Zeta(3)-1257209856*Pi^4+505546997760*Zeta(5)+1218969600*Pi^6+180963901440*Zeta(3)^2+82656*n^5*Pi^4-3092544*n^4*Pi^4-64548288*n^3*Pi^4+49868800*n^3*Pi^6+5767856640*n^3*Zeta(3)^2+307609600*n^2*Pi^6+45088081920*n^2*Zeta(3)^2+969932800*n*Pi^6+153528238080*n*Zeta(3)^2-4802353920*n^3*Zeta(3)+370258560*n^4*Zeta(3)-446261760*n^2*Pi^4-1286885376*n*Pi^4+55339200*n^5*Zeta(3)+5881680000*n^3*Zeta(5)+125900006400*n^2*Zeta(5)+468318412800*n*Zeta(5)-48723171840*n^2*Zeta(3)-142815052800*n*Zeta(3)-3591501742080*Zeta(7)-1873368000*n^4*Zeta(5)-7001316000*n^4*Zeta(7)+4342400*n^4*Pi^6+337962240*n^4*Zeta(3)^2-103352760000*n^3*Zeta(7)-747873907200*n^2*Zeta(7)-2637295718400*n*Zeta(7)+11238333120*n^2+5136188400*n^3+3200*Pi^6*n^6-378*Pi^4*n^7+4032*Pi^4*n^6+483840*Zeta(3)^2*n^6+15120*Zeta(3)*n^7-7560000*Zeta(5)*n^6-186701760*Zeta(7)*n^5+945*n^8+85050*n^7+190400*Pi^6*n^5+12096000*Zeta(3)^2*n^5-30240*Zeta(3)*n^6-239561280*n^5*Zeta(5)+3708180*n^6+85979880*n^5+1061522280*n^4+6062515200)/(8+n)^9)*eps^5+(-1/94500*(2+n)*(-3228567552000+40358739456000*n-1304575082496000*Zeta(3)-15640598937600*Pi^4+4530488868864000*Zeta(5)+9666822144000*Pi^6+10337312047104000*Zeta(3)^2+7772486400*n^5*Pi^4-169773811200*n^4*Pi^4-2049560755200*n^3*Pi^4+914657280000*n^3*Pi^6+746673500160000*n^3*Zeta(3)^2+4831215616000*n^2*Pi^6+4025068830720000*n^2*Zeta(3)^2+11289624576000*n*Pi^6+10330623442944000*n*Zeta(3)^2-178650928512000*n^3*Zeta(3)-4781827008000*n^4*Zeta(3)-9249924096000*n^2*Pi^4-19143755366400*n*Pi^4+3203770752000*n^5*Zeta(3)+93409327872000*n^3*Zeta(5)+1850588522496000*n^2*Zeta(5)+5012455440384000*n*Zeta(5)-833752507392000*n^2*Zeta(3)-1658845052928000*n*Zeta(3)+38605632307200*Zeta(3)*Pi^4+530011238400*n^4*Zeta(3)*Pi^4+1649286696960000*n^3*Zeta(3)*Zeta(5)+4146934579200*n^3*Zeta(3)*Pi^4+8456495136768000*n^2*Zeta(3)*Zeta(5)+18410176512000*n^2*Zeta(3)*Pi^4+24192086704128000*n*Zeta(3)*Zeta(5)+42404098867200*n*Zeta(3)*Pi^4-26924567298048000*Zeta(7)-90118006272000*n^4*Zeta(5)+239234216256000*n^4*Zeta(7)+53149440000*n^4*Pi^6+63364073472000*n^4*Zeta(3)^2-621450990720000*n^3*Zeta(7)+1910967651532800*n^3*mzv(3,5)-1274541907968*n^3*Pi^8-8925486861312000*n^2*Zeta(7)+9447252059750400*n^2*mzv(3,5)-5884562571264*n^2*Pi^8-27441470988288000*n*Zeta(7)+24901940831846400*n*mzv(3,5)-14747886157824*n*Pi^8-15425209368576*Pi^8+27028381866393600*mzv(3,5)+90397569024000*n^2+70085433600000*n^3+29369214959616000*Zeta(3)*Zeta(5)-8318016*Pi^8*n^7-1880000*Pi^6*n^8+25200*Pi^4*n^9+1548288000*Zeta(3)^3*n^7-447552000*Zeta(3)^2*n^8+2268000*Zeta(3)*n^9+857304000*Zeta(5)*n^8+858816000*Zeta(7)*n^8+39115776000*Zeta(9)*n^7+5486745600*mzv(3,5)*n^7-490983264*Pi^8*n^6-12105532224*Pi^8*n^5-88128000*Pi^6*n^7-162090146304*Pi^8*n^4-1446768000*Pi^6*n^6+352800*Pi^4*n^8+93038400*Pi^4*n^7+2089584000*Pi^4*n^6+150183936000*Zeta(3)^3*n^6-9761472000*Zeta(3)^2*n^7+10584000*Zeta(3)*n^8+4773371904000*Zeta(3)^3*n^5-112728672000*Zeta(3)^2*n^6+190512000*Zeta(3)*n^7-17749368000*Zeta(5)*n^7+162954288000*Zeta(7)*n^7+74810179584000*Zeta(3)^3*n^4-1405549152000*Zeta(5)*n^6+3355290624000*Zeta(9)*n^6+4906975248000*Zeta(7)*n^6+473297126400*mzv(3,5)*n^6+101711404032000*Zeta(9)*n^5+57326203872000*Zeta(7)*n^5+14414203238400*mzv(3,5)*n^5+1554174720000000*Zeta(9)*n^4+221127343718400*mzv(3,5)*n^4+10395000*n^9+189440999817216000*Zeta(9)+9525365047296000*Zeta(3)^3+1612800*Zeta(3)*Pi^4*n^8+1886976000*Zeta(3)*Zeta(5)*n^7+580773375*n^8+20144706750*n^7-7569632000*Pi^6*n^5+1402301376000*Zeta(3)^2*n^5+286173216000*Zeta(3)*n^6-19836950112000*n^5*Zeta(5)+66124800*Zeta(3)*Pi^4*n^7+1874880000*Zeta(3)*Pi^4*n^6+39831321600*Zeta(3)*Pi^4*n^5+382185216000*Zeta(3)*Zeta(5)*n^6+12623288832000*Zeta(3)*Zeta(5)*n^5+191600640000000*Zeta(3)*Zeta(5)*n^4+654888665088000*n^3*Zeta(3)^3+13388830801920000*n^3*Zeta(9)+3268002447360000*n^2*Zeta(3)^3+66058840178688000*n^2*Zeta(9)+8688249077760000*n*Zeta(3)^3+174085417992192000*n*Zeta(9)+413580951000*n^6-6804000*Zeta(5)*n^9+4782781458000*n^5+25965015048000*n^4+94500*n^10)/(8+n)^11)*eps^6+O(eps^7),eps,7);
Crit[alpha, n=0] := series(.5000000000*eps-.2187500000*eps^2+.9466524310*eps^3-4.629992369*eps^4+30.85164234*eps^5-248.4366571*eps^6+O(eps^7),eps,7);
Crit[alpha, n=1] := series(.3333333333*eps-.3580246914*eps^2+.9550669832*eps^3-4.841254652*eps^4+30.04656730*eps^5-226.1932208*eps^6+O(eps^7),eps,7);
Crit[alpha, n=2] := series(.2000000000*eps-.4800000000*eps^2+.8434875220*eps^3-4.770564519*eps^4+27.18626062*eps^5-193.4512420*eps^6+O(eps^7),eps,7);
Crit[alpha, n=3] := series(.9090909091e-1*eps-.5822689707*eps^2+.6842480740*eps^3-4.609954043*eps^4+23.87737155*eps^5-162.3227943*eps^6+O(eps^7),eps,7);
Crit[alpha, n=4] := series(-.6666666667*eps^2+.5135108321*eps^3-4.424044757*eps^4+20.71075943*eps^5-135.7792055*eps^6+O(eps^7),eps,7);

Crit[beta] := series(1/2+(-3/(8+n))*eps+2*(2+n)*(2*n+1)/(8+n)^3*eps^2+(-(2+n)*(120*n^2*Zeta(3)-3*n^3+1488*n*Zeta(3)-128*n^2+4224*Zeta(3)-488*n-848)/(8+n)^5)*eps^3+(-1/5*(2+n)*(10*n^4*Pi^4+284*n^3*Pi^4+30*n^5*Zeta(3)+2976*n^2*Pi^4-1100*n^4*Zeta(3)+13568*n*Pi^4-1600*n^4*Zeta(5)-10*n^5-3000*n^3*Zeta(3)+22528*Pi^4-69600*n^3*Zeta(5)-655*n^4+162720*n^2*Zeta(3)-955200*n^2*Zeta(5)-17095*n^3+960320*n*Zeta(3)-5196800*n*Zeta(5)-74210*n^2+1221120*Zeta(3)-9523200*Zeta(5)-157760*n-210080)/(8+n)^7)*eps^4+1/1890*(2+n)*(3531790080*n-70063902720*Zeta(3)-492355584*Pi^4+195177185280*Zeta(5)+609484800*Pi^6+90481950720*Zeta(3)^2+117684*n^5*Pi^4-279216*n^4*Pi^4-21242592*n^3*Pi^4+24934400*n^3*Pi^6+2883928320*n^3*Zeta(3)^2+153804800*n^2*Pi^6+22544040960*n^2*Zeta(3)^2+484966400*n*Pi^6+76764119040*n*Zeta(3)^2-1240686720*n^3*Zeta(3)+293055840*n^4*Zeta(3)-170102016*n^2*Pi^4-510289920*n*Pi^4+30996000*n^5*Zeta(3)-628689600*n^3*Zeta(5)+43586726400*n^2*Zeta(5)+181130342400*n*Zeta(5)-19094987520*n^2*Zeta(3)-62001676800*n*Zeta(3)-1795750871040*Zeta(7)-1284746400*n^4*Zeta(5)-3500658000*n^4*Zeta(7)+2171200*n^4*Pi^6+168981120*n^4*Zeta(3)^2-51676380000*n^3*Zeta(7)-373936953600*n^2*Zeta(7)-1318647859200*n*Zeta(7)+2584522080*n^2+1221091200*n^3+1600*Pi^6*n^6-189*Pi^4*n^7+3906*Pi^4*n^6+241920*Zeta(3)^2*n^6+15120*Zeta(3)*n^7-4082400*Zeta(5)*n^6-93350880*Zeta(7)*n^5+1890*n^7+95200*Pi^6*n^5+6048000*Zeta(3)^2*n^5+30240*Zeta(3)*n^6-136563840*n^5*Zeta(5)+369495*n^6+14407470*n^5+252632520*n^4+3928296960)/(8+n)^9*eps^5+1/94500*(2+n)*(11202831360000*n-330231250944000*Zeta(3)-3736741478400*Pi^4+1065042542592000*Zeta(5)+1929117696000*Pi^6+2558539726848000*Zeta(3)^2+4526625600*n^5*Pi^4-16825334400*n^4*Pi^4-372437856000*n^3*Pi^4+150451200000*n^3*Pi^6+177908887296000*n^3*Zeta(3)^2+924033024000*n^2*Pi^6+976049657856000*n^2*Zeta(3)^2+2251587584000*n*Pi^6+2533200445440000*n*Zeta(3)^2-27088623072000*n^3*Zeta(3)+1682695728000*n^4*Zeta(3)-1903474944000*n^2*Pi^4-4240941465600*n*Pi^4+979114500000*n^5*Zeta(3)-16895656512000*n^3*Zeta(5)+318748856832000*n^2*Zeta(5)+1040598945792000*n*Zeta(5)-160904524032000*n^2*Zeta(3)-368756527104000*n*Zeta(3)+9651408076800*Zeta(3)*Pi^4+132502809600*n^4*Zeta(3)*Pi^4+412321674240000*n^3*Zeta(3)*Zeta(5)+1036733644800*n^3*Zeta(3)*Pi^4+2114123784192000*n^2*Zeta(3)*Zeta(5)+4602544128000*n^2*Zeta(3)*Pi^4+6048021676032000*n*Zeta(3)*Zeta(5)+10601024716800*n*Zeta(3)*Pi^4-5294541127680000*Zeta(7)-27337147488000*n^4*Zeta(5)+87460418304000*n^4*Zeta(7)+224960000*n^4*Pi^6+14477363712000*n^4*Zeta(3)^2+31125638880000*n^3*Zeta(7)+477741912883200*n^3*mzv(3,5)-318635476992*n^3*Pi^8-1491734022912000*n^2*Zeta(7)+2361813014937600*n^2*mzv(3,5)-1471140642816*n^2*Pi^8-5266724198400000*n*Zeta(7)+6225485207961600*n*mzv(3,5)-3686971539456*n*Pi^8-3856302342144*Pi^8+6757095466598400*mzv(3,5)+12072328128000*n^2+8759415168000*n^3+7342303739904000*Zeta(3)*Zeta(5)-2079504*Pi^8*n^7-510000*Pi^6*n^8+12600*Pi^4*n^9+387072000*Zeta(3)^3*n^7-117936000*Zeta(3)^2*n^8+567000*Zeta(3)*n^9+301266000*Zeta(5)*n^8+214704000*Zeta(7)*n^8+9778944000*Zeta(9)*n^7+1371686400*mzv(3,5)*n^7-122745816*Pi^8*n^6-3026383056*Pi^8*n^5-24892000*Pi^6*n^7-40522536576*Pi^8*n^4-445812000*Pi^6*n^6+226800*Pi^4*n^8+27039600*Pi^4*n^7+659106000*Pi^4*n^6+37545984000*Zeta(3)^3*n^6-2664144000*Zeta(3)^2*n^7+12474000*Zeta(3)*n^8+1193342976000*Zeta(3)^3*n^5-34278552000*Zeta(3)^2*n^6-296541000*Zeta(3)*n^7-987336000*Zeta(5)*n^7+43072344000*Zeta(7)*n^7+18702544896000*Zeta(3)^3*n^4-311521896000*Zeta(5)*n^6+838822656000*Zeta(9)*n^6+1342265526000*Zeta(7)*n^6+118324281600*mzv(3,5)*n^6+25427851008000*Zeta(9)*n^5+16748338572000*Zeta(7)*n^5+3603550809600*mzv(3,5)*n^5+388543680000000*Zeta(9)*n^4+55281835929600*mzv(3,5)*n^4+47360249954304000*Zeta(9)+2381341261824000*Zeta(3)^3+403200*Zeta(3)*Pi^4*n^8+471744000*Zeta(3)*Zeta(5)*n^7+14056875*n^8+1298311875*n^7-3243288000*Pi^6*n^5+231707952000*Zeta(3)^2*n^5+69598872000*Zeta(3)*n^6-5019912576000*n^5*Zeta(5)+16531200*Zeta(3)*Pi^4*n^7+468720000*Zeta(3)*Pi^4*n^6+9957830400*Zeta(3)*Pi^4*n^5+95546304000*Zeta(3)*Zeta(5)*n^6+3155822208000*Zeta(3)*Zeta(5)*n^5+47900160000000*Zeta(3)*Zeta(5)*n^4+163722166272000*n^3*Zeta(3)^3+3347207700480000*n^3*Zeta(9)+817000611840000*n^2*Zeta(3)^3+16514710044672000*n^2*Zeta(9)+2172062269440000*n*Zeta(3)^3+43521354498048000*n*Zeta(9)+40255346250*n^6-1701000*Zeta(5)*n^9+593198991000*n^5+3325540806000*n^4+9421042176000)/(8+n)^11*eps^6+O(eps^7),eps,7);
Crit[beta, n=0] := series(.5000000000-.3750000000*eps+.7812500000e-2*eps^2-.2581474828*eps^3+1.225025686*eps^4-8.041255526*eps^5+64.31354606*eps^6+O(eps^7),eps,7);
Crit[beta, n=1] := series(.5000000000-.3333333333*eps+.2469135802e-1*eps^2-.2816336869*eps^3+1.272033532*eps^4-7.877286338*eps^5+58.80774537*eps^6+O(eps^7),eps,7);
Crit[beta, n=2] := series(.5000000000-.3000000000*eps+.4000000000e-1*eps^2-.2748718806*eps^3+1.235502694*eps^4-7.181939422*eps^5+50.47591236*eps^6+O(eps^7),eps,7);
Crit[beta, n=3] := series(.5000000000-.2727272727*eps+.5259203606e-1*eps^2-.2544750368*eps^3+1.170857681*eps^4-6.368341236*eps^5+42.47243084*eps^6+O(eps^7),eps,7);
Crit[beta, n=4] := series(.5000000000-.2500000000*eps+.6250000000e-1*eps^2-.2290721523*eps^3+1.098456536*eps^4-5.587195802*eps^5+35.59880967*eps^6+O(eps^7),eps,7);

Crit[eta] := series(2/(8+n)^2*(2+n)*eps^2+(-(2+n)*(n^2-56*n-272)/(8+n)^4)*eps^3+(-1/2*(2+n)*(5*n^4+1920*n^2*Zeta(3)+230*n^3+23808*n*Zeta(3)-1124*n^2+67584*Zeta(3)-17920*n-46144)/(8+n)^6)*eps^4+1/20*(2+n)*(-320*n^4*Pi^4+80*Zeta(3)*n^6-9088*n^3*Pi^4+1440*n^5*Zeta(3)-95232*n^2*Pi^4-65*n^6+104000*n^4*Zeta(3)-434176*n*Pi^4+51200*n^4*Zeta(5)-4730*n^5+689920*n^3*Zeta(3)-720896*Pi^4+2227200*n^3*Zeta(5)-138100*n^4-6220800*n^2*Zeta(3)+30566400*n^2*Zeta(5)-607360*n^3-57651200*n*Zeta(3)+166297600*n*Zeta(5)+1312640*n^2-109608960*Zeta(3)+304742400*Zeta(5)+14563840*n+28277760)/(8+n)^8*eps^5+1/7560*(2+n)*(305337876480*n-5183420497920*Zeta(3)-44194332672*Pi^4+18082022031360*Zeta(5)+19503513600*Pi^6+4759313448960*Zeta(3)^2+15410304*n^5*Pi^4+72285696*n^4*Pi^4-712083456*n^3*Pi^4+797900800*n^3*Pi^6+136737054720*n^3*Zeta(3)^2+4921753600*n^2*Pi^6+1079388979200*n^2*Zeta(3)^2+15518924800*n*Pi^6+3787484037120*n*Zeta(3)^2+124089477120*n^3*Zeta(3)+38353754880*n^4*Zeta(3)-9010003968*n^2*Pi^4-34293547008*n*Pi^4+2667168000*n^5*Zeta(3)-79804569600*n^3*Zeta(5)+2367177523200*n^2*Zeta(5)+12396832358400*n*Zeta(5)-503696793600*n^2*Zeta(3)-3478755409920*n*Zeta(3)-57464027873280*Zeta(7)-67940812800*n^4*Zeta(5)-112021056000*n^4*Zeta(7)+69478400*n^4*Pi^6+7863367680*n^4*Zeta(3)^2-1653644160000*n^3*Zeta(7)-11965982515200*n^2*Zeta(7)-42196731494400*n*Zeta(7)+7950458880*n^2-43206912000*n^3+51200*Pi^6*n^6+504*Pi^4*n^8+17136*Pi^4*n^7+832608*Pi^4*n^6-15120*Zeta(3)*n^8+7741440*Zeta(3)^2*n^6+2509920*Zeta(3)*n^7-184464000*Zeta(5)*n^6-2987228160*Zeta(7)*n^5-27405*n^8-2596860*n^7+3046400*Pi^6*n^5+237081600*Zeta(3)^2*n^5+34110720*Zeta(3)*n^6-6572724480*n^5*Zeta(5)-104433840*n^6-2325425760*n^5-16186836960*n^4+534259998720)/(8+n)^10*eps^6+O(eps^7),eps,7);
Crit[eta, n=0] := series(.6250000000e-1*eps^2+.1328125000*eps^3-.1338799047*eps^4+.848147759*eps^5-5.806747764*eps^6+O(eps^7),eps,7);
Crit[eta, n=1] := series(.7407407407e-1*eps^2+.1495198903*eps^3-.1332603254*eps^4+.8210064271*eps^5-5.201449109*eps^6+O(eps^7),eps,7);
Crit[eta, n=2] := series(.8000000000e-1*eps^2+.1520000000*eps^3-.1262975045*eps^4+.7426918301*eps^5-4.392111412*eps^6+O(eps^7),eps,7);
Crit[eta, n=3] := series(.8264462810e-1*eps^2+.1471893996*eps^3-.1191915905*eps^4+.6522502679*eps^5-3.649548470*eps^6+O(eps^7),eps,7);
Crit[eta, n=4] := series(.8333333333e-1*eps^2+.1388888889*eps^3-.1133629162*eps^4+.5642079078*eps^5-3.031221714*eps^6+O(eps^7),eps,7);

Crit[delta] := series(3+2*eps+2*(n^2+14*n+60)/(8+n)^2*eps^2+2*(n^4+30*n^3+276*n^2+1376*n+3168)/(8+n)^4*eps^3+2*(n^6+48*n^5+960*n^3*Zeta(3)+889*n^4+13824*n^2*Zeta(3)+6380*n^3+57600*n*Zeta(3)+25140*n^2+67584*Zeta(3)+73568*n+131520)/(8+n)^6*eps^4+(-2/5*(-13314560-2695680*n-87244800*Zeta(3)-360448*Pi^4+152371200*Zeta(5)-80*n^5*Pi^4-2432*n^4*Pi^4-28352*n^3*Pi^4-3761920*n^3*Zeta(3)+5600*n^4*Zeta(3)-156160*n^2*Pi^4-397312*n*Pi^4+19520*n^5*Zeta(3)+8755200*n^3*Zeta(5)+56857600*n^2*Zeta(5)+159334400*n*Zeta(5)-31577600*n^2*Zeta(3)-91985920*n*Zeta(3)+582400*n^4*Zeta(5)-3026400*n^2-2930000*n^3+20*Zeta(3)*n^7-5*n^8-340*n^7+400*Zeta(3)*n^6+12800*n^5*Zeta(5)-9920*n^6-150940*n^5-1002920*n^4)/(8+n)^8)*eps^5+(-1/1890*(1546186199040*n-11188300677120*Zeta(3)-70354206720*Pi^4+29140514242560*Zeta(5)+19503513600*Pi^6+4759313448960*Zeta(3)^2-30530304*n^5*Pi^4-1151764992*n^4*Pi^4-10558679040*n^3*Pi^4+3258777600*n^3*Pi^6+676431544320*n^3*Zeta(3)^2+12681216000*n^2*Pi^6+2973130997760*n^2*Zeta(3)^2+25270681600*n*Pi^6+6167140761600*n*Zeta(3)^2-1005313075200*n^3*Zeta(3)+8433089280*n^4*Zeta(3)-45107822592*n^2*Pi^4-91765997568*n*Pi^4+20152298880*n^5*Zeta(3)+2951511091200*n^3*Zeta(5)+15755843174400*n^2*Zeta(5)+35766319841280*n*Zeta(5)-6048890265600*n^2*Zeta(3)-13870864465920*n*Zeta(3)-57464027873280*Zeta(7)+157756032000*n^4*Zeta(5)-938843136000*n^4*Zeta(7)+468428800*n^4*Pi^6+76231895040*n^4*Zeta(3)^2-7636635417600*n^3*Zeta(7)-33064348262400*n^2*Zeta(7)-70928745431040*n*Zeta(7)+628204308480*n^2-49758105600*n^3+252*Pi^4*n^9+15120*Zeta(3)*n^9+25600*Pi^6*n^7+1574400*Pi^6*n^6+9072*Pi^4*n^8+342720*Pi^4*n^7+4328352*Pi^4*n^6+3870720*Zeta(3)^2*n^7+2056320*Zeta(3)*n^8+126282240*Zeta(3)^2*n^6+51317280*Zeta(3)*n^7-77716800*Zeta(5)*n^7-2578141440*Zeta(5)*n^6-1493614080*Zeta(7)*n^6-58997756160*Zeta(7)*n^5-340200*n^9-13841415*n^8-324014040*n^7+37785600*Pi^6*n^5+4168765440*Zeta(3)^2*n^5+1806598080*Zeta(3)*n^6-19118695680*n^5*Zeta(5)-4510874340*n^6-31635470160*n^5-102993660000*n^4-3780*n^10+839086940160)/(8+n)^10)*eps^6+O(eps^7),eps,7);
Crit[delta, n=0] := series(3.+2.*eps+1.875000000*eps^2+1.546875000*eps^3+1.623228560*eps^4-.112038616*eps^5+10.62537351*eps^6+O(eps^7),eps,7);
Crit[delta, n=1] := series(3.+2.*eps+1.851851852*eps^2+1.478737997*eps^3+1.527151652*eps^4-.174813292*eps^5+9.363356160*eps^6+O(eps^7),eps,7);
Crit[delta, n=2] := series(3.+2.*eps+1.840000000*eps^2+1.456000000*eps^3+1.482995009*eps^4-.74171147e-1*eps^5+7.913577750*eps^6+O(eps^7),eps,7);
Crit[delta, n=3] := series(3.+2.*eps+1.834710744*eps^2+1.457687316*eps^3+1.473066604*eps^4+.92497657e-1*eps^5+6.68053679*eps^6+O(eps^7),eps,7);
Crit[delta, n=4] := series(3.+2.*eps+1.833333333*eps^2+1.472222222*eps^3+1.483670277*eps^4+.279959971*eps^5+5.718054246*eps^6+O(eps^7),eps,7);

Crit[1/nu] := series(2+(-2*(2+n)/(8+n))*eps+(-2*(2+n)*(13*n+44)/(8+n)^3)*eps^2+(2+n)*(480*n^2*Zeta(3)+3*n^3+5952*n*Zeta(3)-452*n^2+16896*Zeta(3)-2672*n-5312)/(8+n)^5*eps^3+1/10*(2+n)*(80*n^4*Pi^4+2272*n^3*Pi^4+240*n^5*Zeta(3)+23808*n^2*Pi^4-13600*n^4*Zeta(3)+108544*n*Pi^4-12800*n^4*Zeta(5)+15*n^5-112320*n^3*Zeta(3)+180224*Pi^4-556800*n^3*Zeta(5)+1990*n^4+852480*n^2*Zeta(3)-7641600*n^2*Zeta(5)-64500*n^3+7621120*n*Zeta(3)-41574400*n*Zeta(5)-407760*n^2+12472320*Zeta(3)-76185600*Zeta(5)-1099840*n-1785600)/(8+n)^7*eps^4+(-1/3780*(2+n)*(592220160-6614092800*n-512947814400*Zeta(3)-5028839424*Pi^4+2022187991040*Zeta(5)+4875878400*Pi^6+723855605760*Zeta(3)^2+1981728*n^5*Pi^4+11434752*n^4*Pi^4-88655616*n^3*Pi^4+199475200*n^3*Pi^6+23071426560*n^3*Zeta(3)^2+1230438400*n^2*Pi^6+180352327680*n^2*Zeta(3)^2+3879731200*n*Pi^6+614112952320*n*Zeta(3)^2+6617479680*n^3*Zeta(3)+3847011840*n^4*Zeta(3)-1190504448*n^2*Pi^4-4330045440*n*Pi^4+249842880*n^5*Zeta(3)-34708262400*n^3*Zeta(5)+271821312000*n^2*Zeta(5)+1527695769600*n*Zeta(5)-88374343680*n^2*Zeta(3)-401908469760*n*Zeta(3)-14366006968320*Zeta(7)-14351904000*n^4*Zeta(5)-28005264000*n^4*Zeta(7)+17369600*n^4*Pi^6+1351848960*n^4*Zeta(3)^2-413411040000*n^3*Zeta(7)-2991495628800*n^2*Zeta(7)-10549182873600*n*Zeta(7)+4967585280*n^2+4953795840*n^3+12800*Pi^6*n^6-1512*Pi^4*n^7+61488*Pi^4*n^6+1935360*Zeta(3)^2*n^6+196560*Zeta(3)*n^7-37497600*Zeta(5)*n^6-746807040*Zeta(7)*n^5-2835*n^7+761600*Pi^6*n^5+48384000*Zeta(3)^2*n^5-3114720*Zeta(3)*n^6-1332011520*n^5*Zeta(5)+1132110*n^6+25972380*n^5+997300080*n^4)/(8+n)^9)*eps^5+(-1/189000*(2+n)*(-106968895488000-129599253504000*n-2020404363264000*Zeta(3)-27357216768000*Pi^4+7402203906048000*Zeta(5)+19333644288000*Pi^6+20242986172416000*Zeta(3)^2+70133011200*n^5*Pi^4+219761740800*n^4*Pi^4-1160316057600*n^3*Pi^4+800071680000*n^3*Pi^6+1262624993280000*n^3*Zeta(3)^2+6968901632000*n^2*Pi^6+7332246061056000*n^2*Zeta(3)^2+19653722112000*n*Pi^6+19653051285504000*n*Zeta(3)^2-710712576000*n^3*Zeta(3)+45500773248000*n^4*Zeta(3)-10499534438400*n^2*Pi^4-28274422579200*n*Pi^4+8524813248000*n^5*Zeta(3)-781809670656000*n^3*Zeta(5)+672174526464000*n^2*Zeta(5)+5948132327424000*n*Zeta(5)-636149348352000*n^2*Zeta(3)-1959996358656000*n*Zeta(3)+77211264614400*Zeta(3)*Pi^4+1060022476800*n^4*Zeta(3)*Pi^4+3298573393920000*n^3*Zeta(3)*Zeta(5)+8293869158400*n^3*Zeta(3)*Pi^4+16912990273536000*n^2*Zeta(3)*Zeta(5)+36820353024000*n^2*Zeta(3)*Pi^4+48384173408256000*n*Zeta(3)*Zeta(5)+84808197734400*n*Zeta(3)*Pi^4-53849134596096000*Zeta(7)-317204342784000*n^4*Zeta(5)+950877228672000*n^4*Zeta(7)-105669120000*n^4*Pi^6+88730256384000*n^4*Zeta(3)^2+1343184111360000*n^3*Zeta(7)+3821935303065600*n^3*mzv(3,5)-2549083815936*n^3*Pi^8-10444013475840000*n^2*Zeta(7)+18894504119500800*n^2*mzv(3,5)-11769125142528*n^2*Pi^8-46263337795584000*n*Zeta(7)+49803881663692800*n*mzv(3,5)-29495772315648*n*Pi^8-30850418737152*Pi^8+54056763732787200*mzv(3,5)-5032806912000*n^2+41020898688000*n^3+58738429919232000*Zeta(3)*Zeta(5)-16636032*Pi^8*n^7-4720000*Pi^6*n^8+163800*Pi^4*n^9+3096576000*Zeta(3)^3*n^7-1040256000*Zeta(3)^2*n^8-1134000*Zeta(3)*n^9+4043088000*Zeta(5)*n^8+1717632000*Zeta(7)*n^8+78231552000*Zeta(9)*n^7+10973491200*mzv(3,5)*n^7-981966528*Pi^8*n^6-24211064448*Pi^8*n^5-241056000*Pi^6*n^7-324180292608*Pi^8*n^4-4653216000*Pi^6*n^6+25200*Pi^4*n^8+177156000*Pi^4*n^7+6370963200*Pi^4*n^6+300367872000*Zeta(3)^3*n^6-24312960000*Zeta(3)^2*n^7+121716000*Zeta(3)*n^8+9546743808000*Zeta(3)^3*n^5-377649216000*Zeta(3)^2*n^6-19445832000*Zeta(3)*n^7+51338448000*Zeta(5)*n^7+381919104000*Zeta(7)*n^7+149620359168000*Zeta(3)^3*n^4-1977689952000*Zeta(5)*n^6+6710581248000*Zeta(9)*n^6+12362429520000*Zeta(7)*n^6+946594252800*mzv(3,5)*n^6+203422808064000*Zeta(9)*n^5+162461394144000*Zeta(7)*n^5+28828406476800*mzv(3,5)*n^5+3108349440000000*Zeta(9)*n^4+442254687436800*mzv(3,5)*n^4-70875*n^9+378881999634432000*Zeta(9)+19050730094592000*Zeta(3)^3+3225600*Zeta(3)*Pi^4*n^8+3773952000*Zeta(3)*Zeta(5)*n^7+12663000*n^8+5037228000*n^7-40521664000*Pi^6*n^5-494557056000*Zeta(3)^2*n^5+292529664000*Zeta(3)*n^6-44329590144000*n^5*Zeta(5)+132249600*Zeta(3)*Pi^4*n^7+3749760000*Zeta(3)*Pi^4*n^6+79662643200*Zeta(3)*Pi^4*n^5+764370432000*Zeta(3)*Zeta(5)*n^6+25246577664000*Zeta(3)*Zeta(5)*n^5+383201280000000*Zeta(3)*Zeta(5)*n^4+1309777330176000*n^3*Zeta(3)^3+26777661603840000*n^3*Zeta(9)+6536004894720000*n^2*Zeta(3)^3+132117680357376000*n^2*Zeta(9)+17376498155520000*n*Zeta(3)^3+348170835984384000*n*Zeta(9)+164200932000*n^6-13608000*Zeta(5)*n^9+3100061916000*n^5+18781788816000*n^4)/(8+n)^11)*eps^6+O(eps^7),eps,7);
Crit[1/nu, n=0] := series(2.-.5000000000*eps-.3437500000*eps^2+.9154024310*eps^3-4.600207213*eps^4+30.59626060*eps^5-246.7682910*eps^6+O(eps^7),eps,7);
Crit[1/nu, n=1] := series(2.-.6666666667*eps-.4691358025*eps^2+.9962192465*eps^3-4.909592671*eps^4+30.43968980*eps^5-228.6452528*eps^6+O(eps^7),eps,7);
Crit[1/nu, n=2] := series(2.-.8000000000*eps-.5600000000*eps^2+.9794875220*eps^3-4.875610776*eps^4+28.13567184*eps^5-198.5931816*eps^6+O(eps^7),eps,7);
Crit[1/nu, n=3] := series(2.-.9090909091*eps-.6235912847*eps^2+.9205707296*eps^3-4.697582843*eps^4+25.27792325*eps^5-168.9072072*eps^6+O(eps^7),eps,7);
Crit[1/nu, n=4] := series(2.-1.*eps-.6666666667*eps^2+.8468441654*eps^3-4.458577949*eps^4+22.46933014*eps^5-142.9562791*eps^6+O(eps^7),eps,7);

Crit[g0] := series(6/(8+n)*eps+36*(3*n+14)/(8+n)^3*eps^2+(-3*(480*n^2*Zeta(3)+33*n^3+5952*n*Zeta(3)-110*n^2+16896*Zeta(3)-1760*n-4544)/(8+n)^5)*eps^3+1/5*(-80*n^4*Pi^4-2272*n^3*Pi^4-23808*n^2*Pi^4+30240*n^4*Zeta(3)-108544*n*Pi^4+19200*n^4*Zeta(5)-25*n^5+202560*n^3*Zeta(3)-180224*Pi^4+835200*n^3*Zeta(5)-13350*n^4-2136960*n^2*Zeta(3)+11462400*n^2*Zeta(5)-27920*n^3-18927360*n*Zeta(3)+62361600*n*Zeta(5)+263920*n^2-34805760*Zeta(3)+114278400*Zeta(5)+1546560*n+2648960)/(8+n)^7*eps^4+1/840*(-6665379840-2654023680*n-610087403520*Zeta(3)-4359979008*Pi^4+2860245319680*Zeta(5)+2437939200*Pi^6+674805841920*Zeta(3)^2+1471680*n^5*Pi^4+7382592*n^4*Pi^4-71318016*n^3*Pi^4+99737600*n^3*Pi^6+21703127040*n^3*Zeta(3)^2+615219200*n^2*Pi^6+162864414720*n^2*Zeta(3)^2+1939865600*n*Pi^6+553420062720*n*Zeta(3)^2+8022551040*n^3*Zeta(3)+3401919360*n^4*Zeta(3)-913231872*n^2*Pi^4-3453714432*n*Pi^4+185270400*n^5*Zeta(3)+7549516800*n^3*Zeta(5)+437146214400*n^2*Zeta(5)+2032076390400*n*Zeta(5)-80616775680*n^2*Zeta(3)-434049638400*n*Zeta(3)-9577337978880*Zeta(7)-7793856000*n^4*Zeta(5)-18670176000*n^4*Zeta(7)+8684800*n^4*Pi^6+1384266240*n^4*Zeta(3)^2-275607360000*n^3*Zeta(7)-1994330419200*n^2*Zeta(7)-7032788582400*n*Zeta(7)+1132588800*n^2+238815360*n^3+6400*Pi^6*n^6+63504*Pi^4*n^6+1451520*Zeta(3)^2*n^6+45360*Zeta(3)*n^7-24595200*Zeta(5)*n^6-497871360*Zeta(7)*n^5-4095*n^7+380800*Pi^6*n^5+49109760*Zeta(3)^2*n^5-5201280*Zeta(3)*n^6-843978240*n^5*Zeta(5)-397530*n^6-56513520*n^5-196907760*n^4)/(8+n)^9*eps^5+1/157500*(460930434048000*n-2677386313728000*Zeta(3)-93126839500800*Pi^4+25663307120640000*Zeta(5)+72295907328000*Pi^6+89976292245504000*Zeta(3)^2+179272094400*n^5*Pi^4+650856931200*n^4*Pi^4-2821146854400*n^3*Pi^4+3847034880000*n^3*Pi^6+6109939454976000*n^3*Zeta(3)^2+25223831552000*n^2*Pi^6+32874933805056000*n^2*Zeta(3)^2+69624266752000*n*Pi^6+86725915508736000*n*Zeta(3)^2+1082868708096000*n^3*Zeta(3)+316530976608000*n^4*Zeta(3)-30209614848000*n^2*Pi^4-89444081664000*n*Pi^4+37766255184000*n^5*Zeta(3)-4008364786944000*n^3*Zeta(5)-2081691408384000*n^2*Zeta(5)+15813436391424000*n*Zeta(5)+1328601802752000*n^2*Zeta(3)-924270649344000*n*Zeta(3)+206345915596800*Zeta(3)*Pi^4+2910684672000*n^4*Zeta(3)*Pi^4+3912775372800000*n^3*Zeta(3)*Zeta(5)+22009842892800*n^3*Zeta(3)*Pi^4+22551093411840000*n^2*Zeta(3)*Zeta(5)+96189559603200*n^2*Zeta(3)*Pi^4+71892833402880000*n*Zeta(3)*Zeta(5)+221922931507200*n*Zeta(3)*Pi^4-318615783800832000*Zeta(7)-1224087137280000*n^4*Zeta(5)+1027440529920000*n^4*Zeta(7)+45234880000*n^4*Pi^6+562472588160000*n^4*Zeta(3)^2-8339131059840000*n^3*Zeta(7)+8931293134848000*n^3*mzv(3,5)-5427402670080*n^3*Pi^8-85571562101760000*n^2*Zeta(7)+44484033458995200*n^2*mzv(3,5)-25250381955072*n^2*Pi^8-278412583034880000*n*Zeta(7)+117860696535859200*n*mzv(3,5)-63659402330112*n*Pi^8-66885399871488*Pi^8+128386954218700800*mzv(3,5)+204778893312000*n^2+39683895552000*n^3+95620285071360000*Zeta(3)*Zeta(5)-33272064*Pi^8*n^7-9520000*Pi^6*n^8+113400*Pi^4*n^9+7741440000*Zeta(3)^3*n^7-2274048000*Zeta(3)^2*n^8-12474000*Zeta(3)*n^9+14206752000*Zeta(5)*n^8+2661120000*Zeta(7)*n^8+195578880000*Zeta(9)*n^7+21946982400*mzv(3,5)*n^7-2009902464*Pi^8*n^6-50399882496*Pi^8*n^5-478016000*Pi^6*n^7-683494041600*Pi^8*n^4-8786736000*Pi^6*n^6-11188800*Pi^4*n^8+239778000*Pi^4*n^7+14422716000*Pi^4*n^6+750919680000*Zeta(3)^3*n^6-40074048000*Zeta(3)^2*n^7-450198000*Zeta(3)*n^8+23866859520000*Zeta(3)^3*n^5-75061728000*Zeta(3)^2*n^6-86706396000*Zeta(3)*n^7+202344912000*Zeta(5)*n^7+851407200000*Zeta(7)*n^7+374050897920000*Zeta(3)^3*n^4-5924403072000*Zeta(5)*n^6+16776453120000*Zeta(9)*n^6+26974382400000*Zeta(7)*n^6+2072944742400*mzv(3,5)*n^6+508557020160000*Zeta(9)*n^5+312512963616000*Zeta(7)*n^5+65390511513600*mzv(3,5)*n^5+7770873600000000*Zeta(9)*n^4+1021893304320000*mzv(3,5)*n^4-685125*n^9+947204999086080000*Zeta(9)+47626825236480000*Zeta(3)^3+7257600*Zeta(3)*Pi^4*n^8-23224320000*Zeta(3)*Zeta(5)*n^7-562676625*n^8-25268953500*n^7-64557184000*Pi^6*n^5+21422596608000*Zeta(3)^2*n^5+876379392000*Zeta(3)*n^6-150594958080000*n^5*Zeta(5)+361670400*Zeta(3)*Pi^4*n^7+11193638400*Zeta(3)*Pi^4*n^6+230036889600*Zeta(3)*Pi^4*n^5+84188160000*Zeta(3)*Zeta(5)*n^6+19836472320000*Zeta(3)*Zeta(5)*n^5+395219865600000*Zeta(3)*Zeta(5)*n^4+3274443325440000*n^3*Zeta(3)^3+66944154009600000*n^3*Zeta(9)+16340012236800000*n^2*Zeta(3)^3+330294200893440000*n^2*Zeta(9)+43441245388800000*n*Zeta(3)^3+870427089960960000*n*Zeta(9)-620855581500*n^6-3400127388000*n^5-3095617896000*n^4+410002016256000)/(8+n)^11*eps^6+O(eps^7),eps,7);
Crit[g0, n=0] := series(.7500000000*eps+.9843750000*eps^2-1.443416147*eps^3+5.889267411*eps^4-40.24464744*eps^5+324.0000406*eps^6+O(eps^7),eps,7);
Crit[g0, n=1] := series(.6666666667*eps+.8395061728*eps^2-1.100471647*eps^3+4.298445952*eps^4-26.99790542*eps^5+201.8798762*eps^6+O(eps^7),eps,7);
Crit[g0, n=2] := series(.6000000000*eps+.7200000000*eps^2-.8606156420*eps^3+3.280320642*eps^4-18.91981022*eps^5+132.6035793*eps^6+O(eps^7),eps,7);
Crit[g0, n=3] := series(.5454545455*eps+.6220886551*eps^2-.6900379503*eps^3+2.584610788*eps^4-13.74818560*eps^5+90.94475797*eps^6+O(eps^7),eps,7);
Crit[g0, n=4] := series(.5000000000*eps+.5416666667*eps^2-.5657831933*eps^3+2.084789476*eps^4-10.29921001*eps^5+64.63468377*eps^6+O(eps^7),eps,7);

Crit[gamma] := series(1+(2+n)/(8+n)*eps+(2+n)*(n^2+22*n+52)/(8+n)^3*eps^2+(-(2+n)*(-n^4+240*n^2*Zeta(3)-44*n^3+2976*n*Zeta(3)-664*n^2+8448*Zeta(3)-2496*n-3104)/(8+n)^5)*eps^3+(-1/5*(2+n)*(20*n^4*Pi^4+568*n^3*Pi^4+60*n^5*Zeta(3)+5952*n^2*Pi^4-5*n^6-1000*n^4*Zeta(3)+27136*n*Pi^4-3200*n^4*Zeta(5)-330*n^5+23280*n^3*Zeta(3)+45056*Pi^4-139200*n^3*Zeta(5)-8795*n^4+584640*n^2*Zeta(3)-1910400*n^2*Zeta(5)-109840*n^3+2903680*n*Zeta(3)-10393600*n*Zeta(5)-479940*n^2+3793920*Zeta(3)-19046400*Zeta(5)-878560*n-628800)/(8+n)^7)*eps^4+1/945*(2+n)*(2134218240+8073354240*n-76566712320*Zeta(3)-764854272*Pi^4+310369812480*Zeta(5)+609484800*Pi^6+90481950720*Zeta(3)^2-35028*n^5*Pi^4-2813328*n^4*Pi^4-43305696*n^3*Pi^4+24934400*n^3*Pi^6+2883928320*n^3*Zeta(3)^2+153804800*n^2*Pi^6+22544040960*n^2*Zeta(3)^2+484966400*n*Pi^6+76764119040*n*Zeta(3)^2-3561667200*n^3*Zeta(3)+77202720*n^4*Zeta(3)-276159744*n^2*Pi^4-776595456*n*Pi^4+24343200*n^5*Zeta(3)+6510369600*n^3*Zeta(5)+82313280000*n^2*Zeta(5)+287188070400*n*Zeta(5)-29628184320*n^2*Zeta(3)-80813376000*n*Zeta(3)-1795750871040*Zeta(7)-588621600*n^4*Zeta(5)-3500658000*n^4*Zeta(7)+2171200*n^4*Pi^6+168981120*n^4*Zeta(3)^2-51676380000*n^3*Zeta(7)-373936953600*n^2*Zeta(7)-1318647859200*n*Zeta(7)+8653811040*n^2+3915097200*n^3+1600*Pi^6*n^6-189*Pi^4*n^7+126*Pi^4*n^6+241920*Zeta(3)^2*n^6-3477600*Zeta(5)*n^6-93350880*Zeta(7)*n^5+945*n^8+83160*n^7+95200*Pi^6*n^5+6048000*Zeta(3)^2*n^5-60480*Zeta(3)*n^6-102997440*n^5*Zeta(5)+3338685*n^6+71572410*n^5+808889760*n^4)/(8+n)^9*eps^5+1/94500*(2+n)*(-22070651904000+17953076736000*n-644112580608000*Zeta(3)-8167115980800*Pi^4+2400403783680000*Zeta(5)+5808586752000*Pi^6+5220232593408000*Zeta(3)^2-1280764800*n^5*Pi^4-136123142400*n^4*Pi^4-1304685043200*n^3*Pi^4+613754880000*n^3*Pi^6+390855725568000*n^3*Zeta(3)^2+2983149568000*n^2*Pi^6+2072969515008000*n^2*Zeta(3)^2+6786449408000*n*Pi^6+5264222552064000*n*Zeta(3)^2-124473682368000*n^3*Zeta(3)-8147218464000*n^4*Zeta(3)-5442974208000*n^2*Pi^4-10661872435200*n*Pi^4+1245541752000*n^5*Zeta(3)+127200640896000*n^3*Zeta(5)+1213090808832000*n^2*Zeta(5)+2931257548800000*n*Zeta(5)-511943459328000*n^2*Zeta(3)-921331998720000*n*Zeta(3)+19302816153600*Zeta(3)*Pi^4+265005619200*n^4*Zeta(3)*Pi^4+824643348480000*n^3*Zeta(3)*Zeta(5)+2073467289600*n^3*Zeta(3)*Pi^4+4228247568384000*n^2*Zeta(3)*Zeta(5)+9205088256000*n^2*Zeta(3)*Pi^4+12096043352064000*n*Zeta(3)*Zeta(5)+21202049433600*n*Zeta(3)*Pi^4-16335485042688000*Zeta(7)-35443711296000*n^4*Zeta(5)+64313379648000*n^4*Zeta(7)+52699520000*n^4*Pi^6+34409346048000*n^4*Zeta(3)^2-683702268480000*n^3*Zeta(7)+955483825766400*n^3*mzv(3,5)-637270953984*n^3*Pi^8-5942018815488000*n^2*Zeta(7)+4723626029875200*n^2*mzv(3,5)-2942281285632*n^2*Pi^8-16908022591488000*n*Zeta(7)+12450970415923200*n*mzv(3,5)-7373943078912*n*Pi^8-7712604684288*Pi^8+13514190933196800*mzv(3,5)+66252912768000*n^2+52566603264000*n^3+14684607479808000*Zeta(3)*Zeta(5)-4159008*Pi^8*n^7-860000*Pi^6*n^8+774144000*Zeta(3)^3*n^7-211680000*Zeta(3)^2*n^8+1134000*Zeta(3)*n^9+254772000*Zeta(5)*n^8+429408000*Zeta(7)*n^8+19557888000*Zeta(9)*n^7+2743372800*mzv(3,5)*n^7-245491632*Pi^8*n^6-6052766112*Pi^8*n^5-38344000*Pi^6*n^7-81045073152*Pi^8*n^4-555144000*Pi^6*n^6-100800*Pi^4*n^8+38959200*Pi^4*n^7+771372000*Pi^4*n^6+75091968000*Zeta(3)^3*n^6-4433184000*Zeta(3)^2*n^7-14364000*Zeta(3)*n^8+2386685952000*Zeta(3)^3*n^5-44171568000*Zeta(3)^2*n^6+783594000*Zeta(3)*n^7-15774696000*Zeta(5)*n^7+76809600000*Zeta(7)*n^7+37405089792000*Zeta(3)^3*n^4-782505360000*Zeta(5)*n^6+1677645312000*Zeta(9)*n^6+2222444196000*Zeta(7)*n^6+236648563200*mzv(3,5)*n^6+50855702016000*Zeta(9)*n^5+23829526728000*Zeta(7)*n^5+7207101619200*mzv(3,5)*n^5+777087360000000*Zeta(9)*n^4+110563671859200*mzv(3,5)*n^4+10395000*n^9+94720499908608000*Zeta(9)+4762682523648000*Zeta(3)^3+806400*Zeta(3)*Pi^4*n^8+943488000*Zeta(3)*Zeta(5)*n^7+552659625*n^8+17548083000*n^7-1083056000*Pi^6*n^5+938885472000*Zeta(3)^2*n^5+146975472000*Zeta(3)*n^6-9797124960000*n^5*Zeta(5)+33062400*Zeta(3)*Pi^4*n^7+937440000*Zeta(3)*Pi^4*n^6+19915660800*Zeta(3)*Pi^4*n^5+191092608000*Zeta(3)*Zeta(5)*n^6+6311644416000*Zeta(3)*Zeta(5)*n^5+95800320000000*Zeta(3)*Zeta(5)*n^4+327444332544000*n^3*Zeta(3)^3+6694415400960000*n^3*Zeta(9)+1634001223680000*n^2*Zeta(3)^3+33029420089344000*n^2*Zeta(9)+4344124538880000*n*Zeta(3)^3+87042708996096000*n*Zeta(9)+333070258500*n^6-3402000*Zeta(5)*n^9+3596383476000*n^5+19313933436000*n^4+94500*n^10)/(8+n)^11*eps^6+O(eps^7),eps,7);
Crit[gamma, n=0] := series(1.+.2500000000*eps+.2031250000*eps^2-.4303574656*eps^3+2.179940998*eps^4-14.76913128*eps^5+119.8095648*eps^6+O(eps^7),eps,7);
Crit[gamma, n=1] := series(1.+.3333333333*eps+.3086419753*eps^2-.3917996096*eps^3+2.297187588*eps^4-14.29199463*eps^5+108.5777300*eps^6+O(eps^7),eps,7);
Crit[gamma, n=2] := series(1.+.4000000000*eps+.4000000000*eps^2-.2937437612*eps^3+2.299559130*eps^4-12.82238179*eps^5+92.49941743*eps^6+O(eps^7),eps,7);
Crit[gamma, n=3] := series(1.+.4545454545*eps+.4770848986*eps^2-.1752980006*eps^3+2.268238680*eps^4-11.14068907*eps^5+77.37793263*eps^6+O(eps^7),eps,7);
Crit[gamma, n=4] := series(1.+.5000000000*eps+.5416666667*eps^2-.553665267e-1*eps^3+2.227131684*eps^4-9.536367838*eps^5+64.58158618*eps^6+O(eps^7),eps,7);

Crit[nu] := series(1/2+1/2*(2+n)/(8+n)*eps+1/2*(2+n)*(n^2+23*n+60)/(8+n)^3*eps^2+(-1/4*(2+n)*(-2*n^4+480*n^2*Zeta(3)-89*n^3+5952*n*Zeta(3)-1412*n^2+16896*Zeta(3)-5904*n-8640)/(8+n)^5)*eps^3+(-1/40*(2+n)*(80*n^4*Pi^4+2272*n^3*Pi^4+240*n^5*Zeta(3)+23808*n^2*Pi^4-20*n^6-4000*n^4*Zeta(3)+108544*n*Pi^4-12800*n^4*Zeta(5)-1305*n^5+102720*n^3*Zeta(3)+180224*Pi^4-556800*n^3*Zeta(5)-35030*n^4+2534400*n^2*Zeta(3)-7641600*n^2*Zeta(5)-459020*n^3+12904960*n*Zeta(3)-41574400*n*Zeta(5)-2224080*n^2+17879040*Zeta(3)-76185600*Zeta(5)-4968640*n-4862720)/(8+n)^7)*eps^4+1/15120*(2+n)*(121226112000*n-802787328000*Zeta(3)-7208828928*Pi^4+2943729008640*Zeta(5)+4875878400*Pi^6+723855605760*Zeta(3)^2-340704*n^5*Pi^4-24708096*n^4*Pi^4-378185472*n^3*Pi^4+199475200*n^3*Pi^6+23071426560*n^3*Zeta(3)^2+1230438400*n^2*Pi^6+180352327680*n^2*Zeta(3)^2+3879731200*n*Pi^6+614112952320*n*Zeta(3)^2-30554979840*n^3*Zeta(3)+739791360*n^4*Zeta(3)-2435328000*n^2*Pi^4-7005487104*n*Pi^4+211135680*n^5*Zeta(3)+61227532800*n^3*Zeta(5)+736152883200*n^2*Zeta(5)+2606542848000*n*Zeta(5)-267952527360*n^2*Zeta(3)-781424824320*n*Zeta(3)-14366006968320*Zeta(7)-4210617600*n^4*Zeta(5)-28005264000*n^4*Zeta(7)+17369600*n^4*Pi^6+1351848960*n^4*Zeta(3)^2-413411040000*n^3*Zeta(7)-2991495628800*n^2*Zeta(7)-10549182873600*n*Zeta(7)+87800025600*n^2+33761750400*n^3+12800*Pi^6*n^6-1512*Pi^4*n^7+1008*Pi^4*n^6+1935360*Zeta(3)^2*n^6+15120*Zeta(3)*n^7-27820800*Zeta(5)*n^6-746807040*Zeta(7)*n^5+7560*n^8+647325*n^7+761600*Pi^6*n^5+48384000*Zeta(3)^2*n^5-90720*Zeta(3)*n^6-814302720*n^5*Zeta(5)+25641630*n^6+552390300*n^5+6478239600*n^4+83069521920)/(8+n)^9*eps^5+1/756000*(2+n)*(307907066880000*n-3893609889792000*Zeta(3)-42815324160000*Pi^4+13770944151552000*Zeta(5)+27135049728000*Pi^6+21832793063424000*Zeta(3)^2-4338028800*n^5*Pi^4-591237964800*n^4*Pi^4-5853486643200*n^3*Pi^4+2737643520000*n^3*Pi^6+1617755037696000*n^3*Zeta(3)^2+13304922112000*n^2*Pi^6+8602442956800000*n^2*Zeta(3)^2+30737170432000*n*Pi^6+21933369851904000*n*Zeta(3)^2-532906456320000*n^3*Zeta(3)-27300792960000*n^4*Zeta(3)-25378788556800*n^2*Pi^4-52379821670400*n*Pi^4+6277400640000*n^5*Zeta(3)+644407432704000*n^3*Zeta(5)+5995232022528000*n^2*Zeta(5)+15372871041024000*n*Zeta(5)-2428868671488000*n^2*Zeta(3)-4889084755968000*n*Zeta(3)+77211264614400*Zeta(3)*Pi^4+1060022476800*n^4*Zeta(3)*Pi^4+3298573393920000*n^3*Zeta(3)*Zeta(5)+8293869158400*n^3*Zeta(3)*Pi^4+16912990273536000*n^2*Zeta(3)*Zeta(5)+36820353024000*n^2*Zeta(3)*Pi^4+48384173408256000*n*Zeta(3)*Zeta(5)+84808197734400*n*Zeta(3)*Pi^4-76834745745408000*Zeta(7)-144078165504000*n^4*Zeta(5)+193508203392000*n^4*Zeta(7)+244641280000*n^4*Pi^6+142628484096000*n^4*Zeta(3)^2-3364687468800000*n^3*Zeta(7)+3821935303065600*n^3*mzv(3,5)-2549083815936*n^3*Pi^8-27216190052352000*n^2*Zeta(7)+18894504119500800*n^2*mzv(3,5)-11769125142528*n^2*Pi^8-77508037361664000*n*Zeta(7)+49803881663692800*n*mzv(3,5)-29495772315648*n*Pi^8-30850418737152*Pi^8+54056763732787200*mzv(3,5)+371842361856000*n^2+232340330880000*n^3+58738429919232000*Zeta(3)*Zeta(5)-16636032*Pi^8*n^7-3440000*Pi^6*n^8+12600*Pi^4*n^9+3096576000*Zeta(3)^3*n^7-846720000*Zeta(3)^2*n^8+4914000*Zeta(3)*n^9+1019088000*Zeta(5)*n^8+1717632000*Zeta(7)*n^8+78231552000*Zeta(9)*n^7+10973491200*mzv(3,5)*n^7-981966528*Pi^8*n^6-24211064448*Pi^8*n^5-152096000*Pi^6*n^7-324180292608*Pi^8*n^4-2134176000*Pi^6*n^6+126000*Pi^4*n^8+175543200*Pi^4*n^7+3426796800*Pi^4*n^6+300367872000*Zeta(3)^3*n^6-17539200000*Zeta(3)^2*n^7+24948000*Zeta(3)*n^8+9546743808000*Zeta(3)^3*n^5-169210944000*Zeta(3)^2*n^6+5647320000*Zeta(3)*n^7-66984624000*Zeta(5)*n^7+307238400000*Zeta(7)*n^7+149620359168000*Zeta(3)^3*n^4-3286598112000*Zeta(5)*n^6+6710581248000*Zeta(9)*n^6+8815096080000*Zeta(7)*n^6+946594252800*mzv(3,5)*n^6+203422808064000*Zeta(9)*n^5+91920134880000*Zeta(7)*n^5+28828406476800*mzv(3,5)*n^5+3108349440000000*Zeta(9)*n^4+442254687436800*mzv(3,5)*n^4+39997125*n^9+378881999634432000*Zeta(9)+19050730094592000*Zeta(3)^3+3225600*Zeta(3)*Pi^4*n^8+3773952000*Zeta(3)*Zeta(5)*n^7+2073613500*n^8+65391543000*n^7-1985984000*Pi^6*n^5+3999542400000*Zeta(3)^2*n^5+675150336000*Zeta(3)*n^6-41130343296000*n^5*Zeta(5)+132249600*Zeta(3)*Pi^4*n^7+3749760000*Zeta(3)*Pi^4*n^6+79662643200*Zeta(3)*Pi^4*n^5+764370432000*Zeta(3)*Zeta(5)*n^6+25246577664000*Zeta(3)*Zeta(5)*n^5+383201280000000*Zeta(3)*Zeta(5)*n^4+1309777330176000*n^3*Zeta(3)^3+26777661603840000*n^3*Zeta(9)+6536004894720000*n^2*Zeta(3)^3+132117680357376000*n^2*Zeta(9)+17376498155520000*n*Zeta(3)^3+348170835984384000*n*Zeta(9)+1251100620000*n^6-13608000*Zeta(5)*n^9+13884726996000*n^5+77994914256000*n^4+378000*n^10+126454099968000)/(8+n)^11*eps^6+O(eps^7),eps,7);
Crit[nu, n=0] := series(.5000000000+.1250000000*eps+.1171875000*eps^2-.1780693578*eps^3+1.068463414*eps^4-7.178678872*eps^5+58.51982487*eps^6+O(eps^7),eps,7);
Crit[nu, n=1] := series(.5000000000+.1666666667*eps+.1728395062*eps^2-.1523469928*eps^3+1.134140167*eps^4-6.944571741*eps^5+53.07601930*eps^6+O(eps^7),eps,7);
Crit[nu, n=2] := series(.5000000000+.2000000000*eps+.2200000000*eps^2-.1008718806*eps^3+1.142205189*eps^4-6.225462565*eps^5+45.25007924*eps^6+O(eps^7),eps,7);
Crit[nu, n=3] := series(.5000000000+.2272727273*eps+.2592036063*eps^2-.414602154e-1*eps^3+1.131758402*eps^4-5.403463681*eps^5+37.87896673*eps^6+O(eps^7),eps,7);
Crit[nu, n=4] := series(.5000000000+.2500000000*eps+.2916666667*eps^2+.174556255e-1*eps^3+1.114739002*eps^4-4.620320360*eps^5+31.63464119*eps^6+O(eps^7),eps,7);

Crit[omega] := series(2*eps+(-12/(8+n)^2*(3*n+14))*eps^2+2*(480*n^2*Zeta(3)+33*n^3+5952*n*Zeta(3)+538*n^2+16896*Zeta(3)+4288*n+9568)/(8+n)^4*eps^3+(-1/5*(-80*n^4*Pi^4-2272*n^3*Pi^4-23808*n^2*Pi^4+30240*n^4*Zeta(3)-108544*n*Pi^4+19200*n^4*Zeta(5)-25*n^5+504960*n^3*Zeta(3)-180224*Pi^4+835200*n^3*Zeta(5)+7440*n^4+3024000*n^2*Zeta(3)+11462400*n^2*Zeta(5)+233080*n^3+9216000*n*Zeta(3)+62361600*n*Zeta(5)+2097640*n^2+14868480*Zeta(3)+114278400*Zeta(5)+8750400*n+12997760)/(8+n)^6)*eps^4+(-1/630*(-237012572160-208022814720*n-594078105600*Zeta(3)+1998323712*Pi^4-1171496632320*Zeta(5)+2437939200*Pi^6+135258439680*Zeta(3)^2+2076480*n^5*Pi^4+27381312*n^4*Pi^4+188826624*n^3*Pi^4+99737600*n^3*Pi^6+10903818240*n^3*Zeta(3)^2+615219200*n^2*Pi^6+65252597760*n^2*Zeta(3)^2+1939865600*n*Pi^6+173284392960*n*Zeta(3)^2-21995366400*n^3*Zeta(3)-1698721920*n^4*Zeta(3)+747307008*n^2*Pi^4+1738211328*n*Pi^4-103219200*n^5*Zeta(3)-108572083200*n^3*Zeta(5)-438700953600*n^2*Zeta(5)-1031985561600*n*Zeta(5)-145702932480*n^2*Zeta(3)-461465948160*n*Zeta(3)-9577337978880*Zeta(7)-14785344000*n^4*Zeta(5)-18670176000*n^4*Zeta(7)+8684800*n^4*Pi^6+948810240*n^4*Zeta(3)^2-275607360000*n^3*Zeta(7)-1994330419200*n^2*Zeta(7)-7032788582400*n*Zeta(7)-70490085120*n^2-12246272640*n^3+6400*Pi^6*n^6+63504*Pi^4*n^6+1451520*Zeta(3)^2*n^6+45360*Zeta(3)*n^7-24595200*Zeta(5)*n^6-497871360*Zeta(7)*n^5-4095*n^7+380800*Pi^6*n^5+49109760*Zeta(3)^2*n^5-5201280*Zeta(3)*n^6-989130240*n^5*Zeta(5)-2266740*n^6-75703320*n^5-1184644440*n^4)/(8+n)^8)*eps^5+(-1/94500*(5930622931968000*n+18948543086592000*Zeta(3)-95052496896000*Pi^4+22968617140224000*Zeta(5)-27537702912000*Pi^6+68242044616704000*Zeta(3)^2-139452364800*n^5*Pi^4-1515867494400*n^4*Pi^4-10501040793600*n^3*Pi^4-5635768320000*n^3*Pi^6+5005639876608000*n^3*Zeta(3)^2-16991715328000*n^2*Pi^6+24898051067904000*n^2*Zeta(3)^2-31206146048000*n*Pi^6+64278885629952000*n*Zeta(3)^2+2502359951616000*n^3*Zeta(3)+416784082176000*n^4*Zeta(3)-43256302387200*n^2*Pi^4-97597675929600*n*Pi^4+41187775104000*n^5*Zeta(3)+1115766683136000*n^3*Zeta(5)+6910124691456000*n^2*Zeta(5)+20136296742912000*n*Zeta(5)+9333282502656000*n^2*Zeta(3)+19994742964224000*n*Zeta(3)+43282700697600*Zeta(3)*Pi^4+1502187724800*n^4*Zeta(3)*Pi^4+9924797030400000*n^3*Zeta(3)*Zeta(5)+9575851622400*n^3*Zeta(3)*Pi^4+55735952670720000*n^2*Zeta(3)*Zeta(5)+35419874918400*n^2*Zeta(3)*Pi^4+164740320460800000*n*Zeta(3)*Zeta(5)+66271680921600*n*Zeta(3)*Pi^4+73576206434304000*Zeta(7)+112658394240000*n^4*Zeta(5)+4210438821120000*n^4*Zeta(7)-1185605120000*n^4*Pi^6+542882801664000*n^4*Zeta(3)^2+20447239760640000*n^3*Zeta(7)+8931293134848000*n^3*mzv(3,5)-5427402670080*n^3*Pi^8+57808988375040000*n^2*Zeta(7)+44484033458995200*n^2*mzv(3,5)-25250381955072*n^2*Pi^8+93621250179072000*n*Zeta(7)+117860696535859200*n*mzv(3,5)-63659402330112*n*Pi^8-66885399871488*Pi^8+128386954218700800*mzv(3,5)+2614870605312000*n^2+616491945216000*n^3+199017187246080000*Zeta(3)*Zeta(5)-33272064*Pi^8*n^7-9520000*Pi^6*n^8+113400*Pi^4*n^9+7741440000*Zeta(3)^3*n^7-2274048000*Zeta(3)^2*n^8-12474000*Zeta(3)*n^9+14206752000*Zeta(5)*n^8+2661120000*Zeta(7)*n^8+195578880000*Zeta(9)*n^7+21946982400*mzv(3,5)*n^7-2009902464*Pi^8*n^6-50399882496*Pi^8*n^5-534176000*Pi^6*n^7-683494041600*Pi^8*n^4-12390336000*Pi^6*n^6-11188800*Pi^4*n^8-458841600*Pi^4*n^7-9207777600*Pi^4*n^6+750919680000*Zeta(3)^3*n^6-52811136000*Zeta(3)^2*n^7-848232000*Zeta(3)*n^8+23866859520000*Zeta(3)^3*n^5+211849344000*Zeta(3)^2*n^6+9873360000*Zeta(3)*n^7+452097072000*Zeta(5)*n^7+851407200000*Zeta(7)*n^7+374050897920000*Zeta(3)^3*n^4+4948854624000*Zeta(5)*n^6+16776453120000*Zeta(9)*n^6+31343203584000*Zeta(7)*n^6+2072944742400*mzv(3,5)*n^6+508557020160000*Zeta(9)*n^5+496731590208000*Zeta(7)*n^5+65390511513600*mzv(3,5)*n^5+7770873600000000*Zeta(9)*n^4+1021893304320000*mzv(3,5)*n^4-685125*n^9+947204999086080000*Zeta(9)+47626825236480000*Zeta(3)^3+7257600*Zeta(3)*Pi^4*n^8-23224320000*Zeta(3)*Zeta(5)*n^7-570921750*n^8-15921549000*n^7-156360064000*Pi^6*n^5+28576122624000*Zeta(3)^2*n^5+1909804176000*Zeta(3)*n^6+23860122048000*n^5*Zeta(5)+361670400*Zeta(3)*Pi^4*n^7+9137318400*Zeta(3)*Pi^4*n^6+146139033600*Zeta(3)*Pi^4*n^5+577704960000*Zeta(3)*Zeta(5)*n^6+47424061440000*Zeta(3)*Zeta(5)*n^5+973424148480000*Zeta(3)*Zeta(5)*n^4+3274443325440000*n^3*Zeta(3)^3+66944154009600000*n^3*Zeta(9)+16340012236800000*n^2*Zeta(3)^3+330294200893440000*n^2*Zeta(9)+43441245388800000*n*Zeta(3)^3+870427089960960000*n*Zeta(9)+31248504000*n^6+5719260204000*n^5+82867744008000*n^4+5451996211200000)/(8+n)^10)*eps^6+O(eps^7),eps,7);
Crit[omega, n=0] := series(2.*eps-2.625000000*eps^2+14.58884445*eps^3-100.5657255*eps^4+859.9421071*eps^5-8320.489904*eps^6+O(eps^7),eps,7);
Crit[omega, n=1] := series(2.*eps-2.518518519*eps^2+12.94576541*eps^3-83.76217550*eps^4+663.9947646*eps^5-5959.122275*eps^6+O(eps^7),eps,7);
Crit[omega, n=2] := series(2.*eps-2.400000000*eps^2+11.49743761*eps^3-70.72444439*eps^4+523.9623064*eps^5-4401.733425*eps^6+O(eps^7),eps,7);
Crit[omega, n=3] := series(2.*eps-2.280991736*eps^2+10.26320160*eps^3-60.49783644*eps^4+421.8196024*eps^5-3341.078365*eps^6+O(eps^7),eps,7);
Crit[omega, n=4] := series(2.*eps-2.166666667*eps^2+9.220709992*eps^3-52.35086020*eps^4+345.6521112*eps^5-2596.257468*eps^6+O(eps^7),eps,7);


==> anc/p_int_g2.m <==
(* pInt[loop number,graph number] = {Nickel index, eps-expansion (in G-scheme)} *)

(* 1 graphs with 2 loops: *)
pInt[2,1] = {"e111|e|", Series[-1/4/eps-5/8-27/16*eps+3/2*eps^2*Zeta[3]-153/32*eps^2+15/4*eps^3*Zeta[3]-891/64*eps^3+1/40*Pi^4*eps^3+O[eps]^4,{eps,0,3}]}

(* 1 graphs with 3 loops: *)
pInt[3,1] = {"e112|22|e|", Series[-1/3/eps^2-4/3/eps-16/3+16/3*eps*Zeta[3]-64/3*eps+64/3*eps^2*Zeta[3]-256/3*eps^2+4/45*Pi^4*eps^2+O[eps]^3,{eps,0,2}]}

(* 4 graphs with 4 loops: *)
pInt[4,1] = {"e112|23|33|e|", Series[-1/4/eps^3-3/2/eps^2-33/4/eps+10*Zeta[3]-175/4+113/2*eps*Zeta[3]-1825/8*eps+1/6*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,2] = {"e112|33|e33||", Series[-3/8/eps^3-33/16/eps^2-345/32/eps+45/4*Zeta[3]-3525/64+495/8*eps*Zeta[3]-35625/128*eps+3/16*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,3] = {"e112|e3|333||", Series[1/32/eps^2+5/16/eps+293/128+939/64*eps-13/8*eps*Zeta[3]+44677/512*eps^2-65/4*eps^2*Zeta[3]-13/480*Pi^4*eps^2+O[eps]^3,{eps,0,2}]}
pInt[4,4] = {"e123|e23|33||", Series[-1/8/eps^3-13/16/eps^2-141/32/eps+2*Zeta[3]-1393/64+13*eps*Zeta[3]-12997/128*eps+1/30*Pi^4*eps+O[eps]^2,{eps,0,1}]}

(* 11 graphs with 5 loops: *)
pInt[5,1] = {"e112|23|34|44|e|", Series[-2/15/eps^4-17/15/eps^3-122/15/eps^2+34/3*Zeta[3]/eps-817/15/eps+268/3*Zeta[3]-1058/3+17/90*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,2] = {"e112|23|44|e44||", Series[-7/30/eps^4-9/5/eps^3-367/30/eps^2+239/15*Zeta[3]/eps-1187/15/eps+576/5*Zeta[3]-15031/30+239/900*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,3] = {"e112|23|e4|444||", Series[1/30/eps^3+23/60/eps^2+77/24/eps+1127/48-7/3*Zeta[3]+76697/480*eps-161/6*eps*Zeta[3]-7/180*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[5,4] = {"e112|33|444|e4||", Series[1/20/eps^3+23/40/eps^2+393/80/eps+5931/160-47/10*Zeta[3]+83601/320*eps-1081/20*eps*Zeta[3]-47/600*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[5,5] = {"e112|33|e44|44||", Series[-2/5/eps^4-14/5/eps^3-18/eps^2+96/5*Zeta[3]/eps-558/5/eps+672/5*Zeta[3]-3402/5+8/25*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,6] = {"e112|34|334|4|e|", Series[-1/10/eps^4-13/15/eps^3-61/10/eps^2+29/5*Zeta[3]/eps-589/15/eps+676/15*Zeta[3]-7271/30+29/300*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,7] = {"e112|34|e34|44||", Series[-2/15/eps^4-16/15/eps^3-106/15/eps^2+68/15*Zeta[3]/eps-216/5/eps+544/15*Zeta[3]-3818/15+17/225*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,8] = {"e112|e3|344|44||", Series[1/30/eps^3+7/15/eps^2+137/30/eps+571/15-47/15*Zeta[3]+8681/30*eps-658/15*eps*Zeta[3]-47/900*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[5,9] = {"e123|234|34|4|e|", Series[-2/5*Zeta[3]/eps^2-14/5*Zeta[3]/eps+6/5*Zeta[5]-86/5*Zeta[3]-1/150*Pi^4/eps-7/150*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,10] = {"e123|e23|44|44||", Series[-1/15/eps^4-3/5/eps^3-61/15/eps^2-14/15*Zeta[3]/eps-349/15/eps-42/5*Zeta[3]-1717/15-7/450*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,11] = {"e123|e24|34|44||", Series[-1/30/eps^4-1/3/eps^3-73/30/eps^2-1/15*Zeta[3]/eps-223/15/eps-2/3*Zeta[3]-2357/30-1/900*Pi^4+O[eps]^1,{eps,0,0}]}

(* 50 graphs with 6 loops: *)
pInt[6,1] = {"e112|23|34|45|55|e|", Series[-1/18/eps^5-23/36/eps^4-52/9/eps^3+79/9*Zeta[3]/eps^2-142/3/eps^2+1691/18*Zeta[3]/eps-3320/9/eps+79/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,2] = {"e112|23|34|55|e55||", Series[-5/48/eps^5-317/288/eps^4-607/64/eps^3+173/12*Zeta[3]/eps^2-86833/1152/eps^2+10117/72*Zeta[3]/eps-1327879/2304/eps+173/720*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,3] = {"e112|23|34|e5|555||", Series[11/576/eps^4+19/72/eps^3+6001/2304/eps^2+5725/256/eps-671/288*Zeta[3]/eps+1647407/9216-1123/36*Zeta[3]-671/17280*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,4] = {"e112|23|44|455|5|e|", Series[-1/8/eps^5-61/48/eps^4-1027/96/eps^3+63/4*Zeta[3]/eps^2-5367/64/eps^2+3575/24*Zeta[3]/eps-81553/128/eps+21/80*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,5] = {"e112|23|44|555|e5||", Series[7/192/eps^4+47/96/eps^3+3701/768/eps^2+32059/768/eps-491/96*Zeta[3]/eps+1037971/3072-3235/48*Zeta[3]-491/5760*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,6] = {"e112|23|44|e55|55||", Series[-11/48/eps^5-205/96/eps^4-3287/192/eps^3+275/12*Zeta[3]/eps^2-49825/384/eps^2+4837/24*Zeta[3]/eps-737879/768/eps+55/144*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,7] = {"e112|23|45|445|5|e|", Series[-7/144/eps^5-161/288/eps^4-2867/576/eps^3+469/72*Zeta[3]/eps^2-5101/128/eps^2+9659/144*Zeta[3]/eps-697795/2304/eps+469/4320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,8] = {"e112|23|45|e45|55||", Series[-11/144/eps^5-227/288/eps^4-1247/192/eps^3+473/72*Zeta[3]/eps^2-56603/1152/eps^2+9185/144*Zeta[3]/eps-827405/2304/eps+473/4320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,9] = {"e112|23|e4|455|55||", Series[5/144/eps^4+155/288/eps^3+1115/192/eps^2+61495/1152/eps-145/36*Zeta[3]/eps+1033105/2304-4495/72*Zeta[3]-29/432*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,10] = {"e112|33|344|5|55|e|", Series[-7/36/eps^5-15/8/eps^4-2213/144/eps^3+409/18*Zeta[3]/eps^2-34139/288/eps^2+801/4*Zeta[3]/eps-171119/192/eps+409/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,11] = {"e112|33|444|55|5|e|", Series[1/16/eps^4+13/16/eps^3+507/64/eps^2+2199/32/eps-37/4*Zeta[3]/eps+143313/256-481/4*Zeta[3]-37/240*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,12] = {"e112|33|445|45|5|e|", Series[-13/144/eps^5-275/288/eps^4-4649/576/eps^3+353/36*Zeta[3]/eps^2-23957/384/eps^2+6559/72*Zeta[3]/eps-1068745/2304/eps+353/2160*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,13] = {"e112|33|445|e5|55||", Series[1/18/eps^4+31/36/eps^3+227/24/eps^2+12863/144/eps-79/9*Zeta[3]/eps+223097/288-2449/18*Zeta[3]-79/540*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,14] = {"e112|33|e34|5|555||", Series[5/144/eps^4+65/144/eps^3+2455/576/eps^2+3385/96/eps-115/36*Zeta[3]/eps+627365/2304-1495/36*Zeta[3]-23/432*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,15] = {"e112|33|e44|55|55||", Series[-5/12/eps^5-85/24/eps^4-1295/48/eps^3+175/6*Zeta[3]/eps^2-18865/96/eps^2+2975/12*Zeta[3]/eps-269255/192/eps+35/72*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,16] = {"e112|33|e45|45|55||", Series[-5/36/eps^5-95/72/eps^4-165/16/eps^3+70/9*Zeta[3]/eps^2-21515/288/eps^2+665/9*Zeta[3]/eps-302045/576/eps+7/54*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,17] = {"e112|34|334|5|55|e|", Series[-5/72/eps^5-37/48/eps^4-1933/288/eps^3+305/36*Zeta[3]/eps^2-30475/576/eps^2+2021/24*Zeta[3]/eps-50997/128/eps+61/432*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,18] = {"e112|34|335|4|55|e|", Series[-5/72/eps^5-37/48/eps^4-1933/288/eps^3+151/18*Zeta[3]/eps^2-30475/576/eps^2+1007/12*Zeta[3]/eps-50997/128/eps+151/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,19] = {"e112|34|335|5|e55||", Series[-7/72/eps^5-1/eps^4-1189/144/eps^3+313/36*Zeta[3]/eps^2-18019/288/eps^2+989/12*Zeta[3]/eps-29293/64/eps+313/2160*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,20] = {"e112|34|335|e|555||", Series[1/32/eps^4+5/12/eps^3+515/128/eps^2+4351/128/eps-57/16*Zeta[3]/eps+137181/512-136/3*Zeta[3]-19/320*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,21] = {"e112|34|345|45|5|e|", Series[-1/3*Zeta[3]/eps^3-37/12*Zeta[3]/eps^2+9/4*Zeta[5]/eps-583/24*Zeta[3]/eps-1/180*Pi^4/eps^2-37/720*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,22] = {"e112|34|345|e5|55||", Series[-1/36/eps^5-49/144/eps^4-877/288/eps^3+65/36*Zeta[3]/eps^2-4505/192/eps^2+671/36*Zeta[3]/eps-190781/1152/eps+13/432*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,23] = {"e112|34|355|45|e5||", Series[-1/36/eps^5-49/144/eps^4-877/288/eps^3+31/18*Zeta[3]/eps^2-4505/192/eps^2+1297/72*Zeta[3]/eps-190781/1152/eps+31/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,24] = {"e112|34|355|e4|55||", Series[-1/18/eps^5-5/8/eps^4-763/144/eps^3+25/9*Zeta[3]/eps^2-11305/288/eps^2+25*Zeta[3]/eps-51637/192/eps+5/108*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,25] = {"e112|34|e33|5|555||", Series[5/144/eps^4+65/144/eps^3+2455/576/eps^2+3385/96/eps-115/36*Zeta[3]/eps+627365/2304-1495/36*Zeta[3]-23/432*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,26] = {"e112|34|e34|55|55||", Series[-5/72/eps^5-35/48/eps^4-1675/288/eps^3+5/9*Zeta[3]/eps^2-23365/576/eps^2+35/6*Zeta[3]/eps-100145/384/eps+1/108*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,27] = {"e112|34|e35|45|55||", Series[-5/144/eps^5-115/288/eps^4-1945/576/eps^3+25/36*Zeta[3]/eps^2-9445/384/eps^2+575/72*Zeta[3]/eps-376985/2304/eps+5/432*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,28] = {"e112|34|e55|445|5||", Series[-5/36/eps^5-95/72/eps^4-165/16/eps^3+70/9*Zeta[3]/eps^2-21515/288/eps^2+665/9*Zeta[3]/eps-302045/576/eps+7/54*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,29] = {"e112|e3|334|5|555||", Series[-1/384/eps^3-15/256/eps^2-107/128/eps+85/192*Zeta[3]-14765/1536+1275/128*eps*Zeta[3]-199109/2048*eps+17/2304*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[6,30] = {"e112|e3|344|55|55||", Series[1/32/eps^4+9/16/eps^3+881/128/eps^2+565/8/eps-37/8*Zeta[3]/eps+334941/512-333/4*Zeta[3]-37/480*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,31] = {"e112|e3|345|45|55||", Series[1/96/eps^4+19/96/eps^3+319/128/eps^2+9965/384/eps-67/48*Zeta[3]/eps+371537/1536-1273/48*Zeta[3]-67/2880*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,32] = {"e112|e3|444|555|5||", Series[-1/192/eps^3-35/384/eps^2-205/192/eps+65/96*Zeta[3]-8045/768+2275/192*eps*Zeta[3]-285827/3072*eps+13/1152*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[6,33] = {"e112|e3|445|455|5||", Series[1/48/eps^4+37/96/eps^3+923/192/eps^2+6407/128/eps-79/24*Zeta[3]/eps+120089/256-2909/48*Zeta[3]-79/1440*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,34] = {"e123|224|4|555|e5||", Series[1/48/eps^4+7/24/eps^3+563/192/eps^2+1643/64/eps-67/24*Zeta[3]/eps+160405/768-469/12*Zeta[3]-67/1440*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,35] = {"e123|224|5|445|5|e|", Series[-1/24/eps^5-23/48/eps^4-401/96/eps^3+49/12*Zeta[3]/eps^2-6215/192/eps^2+309/8*Zeta[3]/eps-91201/384/eps+49/720*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,36] = {"e123|234|45|45|5|e|", Series[-5/6*Zeta[5]/eps^2+1/6*Zeta[3]^2/eps-25/4*Zeta[5]/eps-5/2268*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,37] = {"e123|234|45|55|e5||", Series[-1/4*Zeta[3]/eps^3-19/8*Zeta[3]/eps^2+7/6*Zeta[5]/eps-281/16*Zeta[3]/eps-1/240*Pi^4/eps^2-19/480*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,38] = {"e123|245|45|445||e|", Series[-1/4*Zeta[3]/eps^3-19/8*Zeta[3]/eps^2+19/12*Zeta[5]/eps-281/16*Zeta[3]/eps-1/240*Pi^4/eps^2-19/480*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,39] = {"e123|e23|34|5|555||", Series[1/288/eps^4+1/18/eps^3+659/1152/eps^2+591/128/eps+35/144*Zeta[3]/eps+140077/4608+35/9*Zeta[3]+7/1728*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,40] = {"e123|e23|44|55|55||", Series[-1/24/eps^5-23/48/eps^4-373/96/eps^3-23/6*Zeta[3]/eps^2-4787/192/eps^2-529/12*Zeta[3]/eps-46261/384/eps-23/360*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,41] = {"e123|e23|45|45|55||", Series[-1/72/eps^5-25/144/eps^4-47/32/eps^3-53/36*Zeta[3]/eps^2-5569/576/eps^2-1325/72*Zeta[3]/eps-54967/1152/eps-53/2160*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,42] = {"e123|e24|33|5|555||", Series[1/64/eps^4+7/32/eps^3+547/256/eps^2+4545/256/eps-95/96*Zeta[3]/eps+137637/1024-665/48*Zeta[3]-19/1152*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,43] = {"e123|e24|34|55|55||", Series[-1/72/eps^5-3/16/eps^4-497/288/eps^3-13/18*Zeta[3]/eps^2-7271/576/eps^2-39/4*Zeta[3]/eps-28427/384/eps-13/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,44] = {"e123|e24|35|45|55||", Series[-1/144/eps^5-29/288/eps^4-563/576/eps^3-17/72*Zeta[3]/eps^2-2887/384/eps^2-529/144*Zeta[3]/eps-108163/2304/eps-17/4320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,45] = {"e123|e24|55|445|5||", Series[-1/48/eps^5-25/96/eps^4-431/192/eps^3-13/8*Zeta[3]/eps^2-5881/384/eps^2-325/16*Zeta[3]/eps-62399/768/eps-13/480*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,46] = {"e123|e45|334|5|55||", Series[-1/18/eps^5-7/12/eps^4-169/36/eps^3+35/18*Zeta[3]/eps^2-2431/72/eps^2+245/12*Zeta[3]/eps-3697/16/eps+7/216*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,47] = {"e123|e45|344|55|5||", Series[-1/72/eps^5-3/16/eps^4-497/288/eps^3-13/18*Zeta[3]/eps^2-7271/576/eps^2-39/4*Zeta[3]/eps-28427/384/eps-13/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,48] = {"e123|e45|345|45|5||", Series[-1/12*Zeta[3]/eps^3-23/24*Zeta[3]/eps^2+2/3*Zeta[5]/eps-389/48*Zeta[3]/eps+23/3*Zeta[5]-16/3*Zeta[3]^2-1761/32*Zeta[3]-1/720*Pi^4/eps^2-23/1440*Pi^4/eps-389/2880*Pi^4+1/504*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[6,49] = {"e123|e45|444|555|||", Series[-1/192/eps^3-35/384/eps^2-205/192/eps+85/96*Zeta[3]-8045/768+2975/192*eps*Zeta[3]-285827/3072*eps+17/1152*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[6,50] = {"e123|e45|445|455|||", Series[-1/72/eps^5-3/16/eps^4-497/288/eps^3-23/36*Zeta[3]/eps^2-7271/576/eps^2-73/8*Zeta[3]/eps-28427/384/eps-23/2160*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}


==> anc/p_int_g2.mpl <==
# This file contains the eps-expansions for all 1PI phi^4 propagators ("p-integrals") with <=6 loops, to the eps-order required for our calculation
# pInt[loop number,graph number] = [Nickel index, eps-expansion (in G-scheme)]

# 1 graph with 2 loops:
pInt[2,1] := ["e111|e|", -1/4/eps-5/8-27/16*eps+3/2*eps^2*Zeta(3)-153/32*eps^2+15/4*eps^3*Zeta(3)-891/64*eps^3+1/40*Pi^4*eps^3+O(eps^4)];

# 1 graph with 3 loops:
pInt[3,1] := ["e112|22|e|", -1/3/eps^2-4/3/eps-16/3+16/3*eps*Zeta(3)-64/3*eps+64/3*eps^2*Zeta(3)-256/3*eps^2+4/45*Pi^4*eps^2+O(eps^3)];

# 4 graphs with 4 loops:
pInt[4,1] := ["e112|23|33|e|", -1/4/eps^3-3/2/eps^2-33/4/eps+10*Zeta(3)-175/4+113/2*eps*Zeta(3)-1825/8*eps+1/6*Pi^4*eps+O(eps^2)];
pInt[4,2] := ["e112|33|e33||", -3/8/eps^3-33/16/eps^2-345/32/eps+45/4*Zeta(3)-3525/64+495/8*eps*Zeta(3)-35625/128*eps+3/16*Pi^4*eps+O(eps^2)];
pInt[4,3] := ["e112|e3|333||", 1/32/eps^2+5/16/eps+293/128+939/64*eps-13/8*eps*Zeta(3)+44677/512*eps^2-65/4*eps^2*Zeta(3)-13/480*Pi^4*eps^2+O(eps^3)];
pInt[4,4] := ["e123|e23|33||", -1/8/eps^3-13/16/eps^2-141/32/eps+2*Zeta(3)-1393/64+13*eps*Zeta(3)-12997/128*eps+1/30*Pi^4*eps+O(eps^2)];

# 11 graphs with 5 loops:
pInt[5,1] := ["e112|23|34|44|e|", -2/15/eps^4-17/15/eps^3-122/15/eps^2+34/3*Zeta(3)/eps-817/15/eps+268/3*Zeta(3)-1058/3+17/90*Pi^4+O(eps)];
pInt[5,2] := ["e112|23|44|e44||", -7/30/eps^4-9/5/eps^3-367/30/eps^2+239/15*Zeta(3)/eps-1187/15/eps+576/5*Zeta(3)-15031/30+239/900*Pi^4+O(eps)];
pInt[5,3] := ["e112|23|e4|444||", 1/30/eps^3+23/60/eps^2+77/24/eps+1127/48-7/3*Zeta(3)+76697/480*eps-161/6*eps*Zeta(3)-7/180*Pi^4*eps+O(eps^2)];
pInt[5,4] := ["e112|33|444|e4||", 1/20/eps^3+23/40/eps^2+393/80/eps+5931/160-47/10*Zeta(3)+83601/320*eps-1081/20*eps*Zeta(3)-47/600*Pi^4*eps+O(eps^2)];
pInt[5,5] := ["e112|33|e44|44||", -2/5/eps^4-14/5/eps^3-18/eps^2+96/5*Zeta(3)/eps-558/5/eps+672/5*Zeta(3)-3402/5+8/25*Pi^4+O(eps)];
pInt[5,6] := ["e112|34|334|4|e|", -1/10/eps^4-13/15/eps^3-61/10/eps^2+29/5*Zeta(3)/eps-589/15/eps+676/15*Zeta(3)-7271/30+29/300*Pi^4+O(eps)];
pInt[5,7] := ["e112|34|e34|44||", -2/15/eps^4-16/15/eps^3-106/15/eps^2+68/15*Zeta(3)/eps-216/5/eps+544/15*Zeta(3)-3818/15+17/225*Pi^4+O(eps)];
pInt[5,8] := ["e112|e3|344|44||", 1/30/eps^3+7/15/eps^2+137/30/eps+571/15-47/15*Zeta(3)+8681/30*eps-658/15*eps*Zeta(3)-47/900*Pi^4*eps+O(eps^2)];
pInt[5,9] := ["e123|234|34|4|e|", -2/5*Zeta(3)/eps^2-14/5*Zeta(3)/eps+6/5*Zeta(5)-86/5*Zeta(3)-1/150*Pi^4/eps-7/150*Pi^4+O(eps)];
pInt[5,10] := ["e123|e23|44|44||", -1/15/eps^4-3/5/eps^3-61/15/eps^2-14/15*Zeta(3)/eps-349/15/eps-42/5*Zeta(3)-1717/15-7/450*Pi^4+O(eps)];
pInt[5,11] := ["e123|e24|34|44||", -1/30/eps^4-1/3/eps^3-73/30/eps^2-1/15*Zeta(3)/eps-223/15/eps-2/3*Zeta(3)-2357/30-1/900*Pi^4+O(eps)];

# 50 graphs with 6 loops:
pInt[6,1] := ["e112|23|34|45|55|e|", -1/18/eps^5-23/36/eps^4-52/9/eps^3+79/9*Zeta(3)/eps^2-142/3/eps^2+1691/18*Zeta(3)/eps-3320/9/eps+79/540*Pi^4/eps+O(1)];
pInt[6,2] := ["e112|23|34|55|e55||", -5/48/eps^5-317/288/eps^4-607/64/eps^3+173/12*Zeta(3)/eps^2-86833/1152/eps^2+10117/72*Zeta(3)/eps-1327879/2304/eps+173/720*Pi^4/eps+O(1)];
pInt[6,3] := ["e112|23|34|e5|555||", 11/576/eps^4+19/72/eps^3+6001/2304/eps^2+5725/256/eps-671/288*Zeta(3)/eps+1647407/9216-1123/36*Zeta(3)-671/17280*Pi^4+O(eps)];
pInt[6,4] := ["e112|23|44|455|5|e|", -1/8/eps^5-61/48/eps^4-1027/96/eps^3+63/4*Zeta(3)/eps^2-5367/64/eps^2+3575/24*Zeta(3)/eps-81553/128/eps+21/80*Pi^4/eps+O(1)];
pInt[6,5] := ["e112|23|44|555|e5||", 7/192/eps^4+47/96/eps^3+3701/768/eps^2+32059/768/eps-491/96*Zeta(3)/eps+1037971/3072-3235/48*Zeta(3)-491/5760*Pi^4+O(eps)];
pInt[6,6] := ["e112|23|44|e55|55||", -11/48/eps^5-205/96/eps^4-3287/192/eps^3+275/12*Zeta(3)/eps^2-49825/384/eps^2+4837/24*Zeta(3)/eps-737879/768/eps+55/144*Pi^4/eps+O(1)];
pInt[6,7] := ["e112|23|45|445|5|e|", -7/144/eps^5-161/288/eps^4-2867/576/eps^3+469/72*Zeta(3)/eps^2-5101/128/eps^2+9659/144*Zeta(3)/eps-697795/2304/eps+469/4320*Pi^4/eps+O(1)];
pInt[6,8] := ["e112|23|45|e45|55||", -11/144/eps^5-227/288/eps^4-1247/192/eps^3+473/72*Zeta(3)/eps^2-56603/1152/eps^2+9185/144*Zeta(3)/eps-827405/2304/eps+473/4320*Pi^4/eps+O(1)];
pInt[6,9] := ["e112|23|e4|455|55||", 5/144/eps^4+155/288/eps^3+1115/192/eps^2+61495/1152/eps-145/36*Zeta(3)/eps+1033105/2304-4495/72*Zeta(3)-29/432*Pi^4+O(eps)];
pInt[6,10] := ["e112|33|344|5|55|e|", -7/36/eps^5-15/8/eps^4-2213/144/eps^3+409/18*Zeta(3)/eps^2-34139/288/eps^2+801/4*Zeta(3)/eps-171119/192/eps+409/1080*Pi^4/eps+O(1)];
pInt[6,11] := ["e112|33|444|55|5|e|", 1/16/eps^4+13/16/eps^3+507/64/eps^2+2199/32/eps-37/4*Zeta(3)/eps+143313/256-481/4*Zeta(3)-37/240*Pi^4+O(eps)];
pInt[6,12] := ["e112|33|445|45|5|e|", -13/144/eps^5-275/288/eps^4-4649/576/eps^3+353/36*Zeta(3)/eps^2-23957/384/eps^2+6559/72*Zeta(3)/eps-1068745/2304/eps+353/2160*Pi^4/eps+O(1)];
pInt[6,13] := ["e112|33|445|e5|55||", 1/18/eps^4+31/36/eps^3+227/24/eps^2+12863/144/eps-79/9*Zeta(3)/eps+223097/288-2449/18*Zeta(3)-79/540*Pi^4+O(eps)];
pInt[6,14] := ["e112|33|e34|5|555||", 5/144/eps^4+65/144/eps^3+2455/576/eps^2+3385/96/eps-115/36*Zeta(3)/eps+627365/2304-1495/36*Zeta(3)-23/432*Pi^4+O(eps)];
pInt[6,15] := ["e112|33|e44|55|55||", -5/12/eps^5-85/24/eps^4-1295/48/eps^3+175/6*Zeta(3)/eps^2-18865/96/eps^2+2975/12*Zeta(3)/eps-269255/192/eps+35/72*Pi^4/eps+O(1)];
pInt[6,16] := ["e112|33|e45|45|55||", -5/36/eps^5-95/72/eps^4-165/16/eps^3+70/9*Zeta(3)/eps^2-21515/288/eps^2+665/9*Zeta(3)/eps-302045/576/eps+7/54*Pi^4/eps+O(1)];
pInt[6,17] := ["e112|34|334|5|55|e|", -5/72/eps^5-37/48/eps^4-1933/288/eps^3+305/36*Zeta(3)/eps^2-30475/576/eps^2+2021/24*Zeta(3)/eps-50997/128/eps+61/432*Pi^4/eps+O(1)];
pInt[6,18] := ["e112|34|335|4|55|e|", -5/72/eps^5-37/48/eps^4-1933/288/eps^3+151/18*Zeta(3)/eps^2-30475/576/eps^2+1007/12*Zeta(3)/eps-50997/128/eps+151/1080*Pi^4/eps+O(1)];
pInt[6,19] := ["e112|34|335|5|e55||", -7/72/eps^5-1/eps^4-1189/144/eps^3+313/36*Zeta(3)/eps^2-18019/288/eps^2+989/12*Zeta(3)/eps-29293/64/eps+313/2160*Pi^4/eps+O(1)];
pInt[6,20] := ["e112|34|335|e|555||", 1/32/eps^4+5/12/eps^3+515/128/eps^2+4351/128/eps-57/16*Zeta(3)/eps+137181/512-136/3*Zeta(3)-19/320*Pi^4+O(eps)];
pInt[6,21] := ["e112|34|345|45|5|e|", -1/3*Zeta(3)/eps^3-37/12*Zeta(3)/eps^2+9/4*Zeta(5)/eps-583/24*Zeta(3)/eps-1/180*Pi^4/eps^2-37/720*Pi^4/eps+O(1)];
pInt[6,22] := ["e112|34|345|e5|55||", -1/36/eps^5-49/144/eps^4-877/288/eps^3+65/36*Zeta(3)/eps^2-4505/192/eps^2+671/36*Zeta(3)/eps-190781/1152/eps+13/432*Pi^4/eps+O(1)];
pInt[6,23] := ["e112|34|355|45|e5||", -1/36/eps^5-49/144/eps^4-877/288/eps^3+31/18*Zeta(3)/eps^2-4505/192/eps^2+1297/72*Zeta(3)/eps-190781/1152/eps+31/1080*Pi^4/eps+O(1)];
pInt[6,24] := ["e112|34|355|e4|55||", -1/18/eps^5-5/8/eps^4-763/144/eps^3+25/9*Zeta(3)/eps^2-11305/288/eps^2+25*Zeta(3)/eps-51637/192/eps+5/108*Pi^4/eps+O(1)];
pInt[6,25] := ["e112|34|e33|5|555||", 5/144/eps^4+65/144/eps^3+2455/576/eps^2+3385/96/eps-115/36*Zeta(3)/eps+627365/2304-1495/36*Zeta(3)-23/432*Pi^4+O(eps)];
pInt[6,26] := ["e112|34|e34|55|55||", -5/72/eps^5-35/48/eps^4-1675/288/eps^3+5/9*Zeta(3)/eps^2-23365/576/eps^2+35/6*Zeta(3)/eps-100145/384/eps+1/108*Pi^4/eps+O(1)];
pInt[6,27] := ["e112|34|e35|45|55||", -5/144/eps^5-115/288/eps^4-1945/576/eps^3+25/36*Zeta(3)/eps^2-9445/384/eps^2+575/72*Zeta(3)/eps-376985/2304/eps+5/432*Pi^4/eps+O(1)];
pInt[6,28] := ["e112|34|e55|445|5||", -5/36/eps^5-95/72/eps^4-165/16/eps^3+70/9*Zeta(3)/eps^2-21515/288/eps^2+665/9*Zeta(3)/eps-302045/576/eps+7/54*Pi^4/eps+O(1)];
pInt[6,29] := ["e112|e3|334|5|555||", -1/384/eps^3-15/256/eps^2-107/128/eps+85/192*Zeta(3)-14765/1536+1275/128*eps*Zeta(3)-199109/2048*eps+17/2304*Pi^4*eps+O(eps^2)];
pInt[6,30] := ["e112|e3|344|55|55||", 1/32/eps^4+9/16/eps^3+881/128/eps^2+565/8/eps-37/8*Zeta(3)/eps+334941/512-333/4*Zeta(3)-37/480*Pi^4+O(eps)];
pInt[6,31] := ["e112|e3|345|45|55||", 1/96/eps^4+19/96/eps^3+319/128/eps^2+9965/384/eps-67/48*Zeta(3)/eps+371537/1536-1273/48*Zeta(3)-67/2880*Pi^4+O(eps)];
pInt[6,32] := ["e112|e3|444|555|5||", -1/192/eps^3-35/384/eps^2-205/192/eps+65/96*Zeta(3)-8045/768+2275/192*eps*Zeta(3)-285827/3072*eps+13/1152*Pi^4*eps+O(eps^2)];
pInt[6,33] := ["e112|e3|445|455|5||", 1/48/eps^4+37/96/eps^3+923/192/eps^2+6407/128/eps-79/24*Zeta(3)/eps+120089/256-2909/48*Zeta(3)-79/1440*Pi^4+O(eps)];
pInt[6,34] := ["e123|224|4|555|e5||", 1/48/eps^4+7/24/eps^3+563/192/eps^2+1643/64/eps-67/24*Zeta(3)/eps+160405/768-469/12*Zeta(3)-67/1440*Pi^4+O(eps)];
pInt[6,35] := ["e123|224|5|445|5|e|", -1/24/eps^5-23/48/eps^4-401/96/eps^3+49/12*Zeta(3)/eps^2-6215/192/eps^2+309/8*Zeta(3)/eps-91201/384/eps+49/720*Pi^4/eps+O(1)];
pInt[6,36] := ["e123|234|45|45|5|e|", -5/6*Zeta(5)/eps^2+1/6*Zeta(3)^2/eps-25/4*Zeta(5)/eps-5/2268*Pi^6/eps+O(1)];
pInt[6,37] := ["e123|234|45|55|e5||", -1/4*Zeta(3)/eps^3-19/8*Zeta(3)/eps^2+7/6*Zeta(5)/eps-281/16*Zeta(3)/eps-1/240*Pi^4/eps^2-19/480*Pi^4/eps+O(1)];
pInt[6,38] := ["e123|245|45|445||e|", -1/4*Zeta(3)/eps^3-19/8*Zeta(3)/eps^2+19/12*Zeta(5)/eps-281/16*Zeta(3)/eps-1/240*Pi^4/eps^2-19/480*Pi^4/eps+O(1)];
pInt[6,39] := ["e123|e23|34|5|555||", 1/288/eps^4+1/18/eps^3+659/1152/eps^2+591/128/eps+35/144*Zeta(3)/eps+140077/4608+35/9*Zeta(3)+7/1728*Pi^4+O(eps)];
pInt[6,40] := ["e123|e23|44|55|55||", -1/24/eps^5-23/48/eps^4-373/96/eps^3-23/6*Zeta(3)/eps^2-4787/192/eps^2-529/12*Zeta(3)/eps-46261/384/eps-23/360*Pi^4/eps+O(1)];
pInt[6,41] := ["e123|e23|45|45|55||", -1/72/eps^5-25/144/eps^4-47/32/eps^3-53/36*Zeta(3)/eps^2-5569/576/eps^2-1325/72*Zeta(3)/eps-54967/1152/eps-53/2160*Pi^4/eps+O(1)];
pInt[6,42] := ["e123|e24|33|5|555||", 1/64/eps^4+7/32/eps^3+547/256/eps^2+4545/256/eps-95/96*Zeta(3)/eps+137637/1024-665/48*Zeta(3)-19/1152*Pi^4+O(eps)];
pInt[6,43] := ["e123|e24|34|55|55||", -1/72/eps^5-3/16/eps^4-497/288/eps^3-13/18*Zeta(3)/eps^2-7271/576/eps^2-39/4*Zeta(3)/eps-28427/384/eps-13/1080*Pi^4/eps+O(1)];
pInt[6,44] := ["e123|e24|35|45|55||", -1/144/eps^5-29/288/eps^4-563/576/eps^3-17/72*Zeta(3)/eps^2-2887/384/eps^2-529/144*Zeta(3)/eps-108163/2304/eps-17/4320*Pi^4/eps+O(1)];
pInt[6,45] := ["e123|e24|55|445|5||", -1/48/eps^5-25/96/eps^4-431/192/eps^3-13/8*Zeta(3)/eps^2-5881/384/eps^2-325/16*Zeta(3)/eps-62399/768/eps-13/480*Pi^4/eps+O(1)];
pInt[6,46] := ["e123|e45|334|5|55||", -1/18/eps^5-7/12/eps^4-169/36/eps^3+35/18*Zeta(3)/eps^2-2431/72/eps^2+245/12*Zeta(3)/eps-3697/16/eps+7/216*Pi^4/eps+O(1)];
pInt[6,47] := ["e123|e45|344|55|5||", -1/72/eps^5-3/16/eps^4-497/288/eps^3-13/18*Zeta(3)/eps^2-7271/576/eps^2-39/4*Zeta(3)/eps-28427/384/eps-13/1080*Pi^4/eps+O(1)];
pInt[6,48] := ["e123|e45|345|45|5||", -1/12*Zeta(3)/eps^3-23/24*Zeta(3)/eps^2+2/3*Zeta(5)/eps-389/48*Zeta(3)/eps+23/3*Zeta(5)-16/3*Zeta(3)^2-1761/32*Zeta(3)-1/720*Pi^4/eps^2-23/1440*Pi^4/eps-389/2880*Pi^4+1/504*Pi^6+O(eps)];
pInt[6,49] := ["e123|e45|444|555|||", -1/192/eps^3-35/384/eps^2-205/192/eps+85/96*Zeta(3)-8045/768+2975/192*eps*Zeta(3)-285827/3072*eps+17/1152*Pi^4*eps+O(eps^2)];
pInt[6,50] := ["e123|e45|445|455|||", -1/72/eps^5-3/16/eps^4-497/288/eps^3-23/36*Zeta(3)/eps^2-7271/576/eps^2-73/8*Zeta(3)/eps-28427/384/eps-23/2160*Pi^4/eps+O(1)];


==> anc/p_int_g4.m <==
(* pInt[loop number,graph number] = {Nickel index, eps-expansion (in G-scheme)} *)

(* 1 graphs with 1 loops: *)
pInt[1,1] = {"e11|e|", Series[1/eps+O[eps]^5,{eps,0,4}]}

(* 2 graphs with 2 loops: *)
pInt[2,1] = {"e11|22|e|", Series[1/eps^2+O[eps]^4,{eps,0,3}]}
pInt[2,2] = {"e112|2|e|", Series[1/2/eps^2+1/2/eps+3/2+9/2*eps-3*eps*Zeta[3]+27/2*eps^2-3*eps^2*Zeta[3]+81/2*eps^3-9*eps^3*Zeta[3]-21*eps^3*Zeta[5]-1/20*Pi^4*eps^2-1/20*Pi^4*eps^3+O[eps]^4,{eps,0,3}]}

(* 8 graphs with 3 loops: *)
pInt[3,1] = {"e112|3|e33||", Series[1/3/eps^3+2/3/eps^2+8/3/eps+32/3-16/3*Zeta[3]+128/3*eps-32/3*eps*Zeta[3]+512/3*eps^2-128/3*eps^2*Zeta[3]-64*eps^2*Zeta[5]-4/45*Pi^4*eps-8/45*Pi^4*eps^2+O[eps]^3,{eps,0,2}]}
pInt[3,2] = {"e123|e23|3||", Series[2*Zeta[3]/eps+14*eps*Zeta[5]+8*eps*Zeta[3]+32*eps^2*Zeta[3]-38*eps^2*Zeta[3]^2+1/30*Pi^4+2/15*Pi^4*eps^2+2/63*Pi^6*eps^2+O[eps]^3,{eps,0,2}]}
pInt[3,3] = {"e11|22|33|e|", Series[1/eps^3+O[eps]^3,{eps,0,2}]}
pInt[3,4] = {"e11|23|e33||", Series[1/2/eps^3+1/2/eps^2+3/2/eps+9/2-3*Zeta[3]+27/2*eps-3*eps*Zeta[3]+81/2*eps^2-9*eps^2*Zeta[3]-21*eps^2*Zeta[5]-1/20*Pi^4*eps-1/20*Pi^4*eps^2+O[eps]^3,{eps,0,2}]}
pInt[3,5] = {"e12|223|3|e|", Series[1/3/eps^3+1/3/eps^2+1/3/eps+14/3*Zeta[3]-7/3+14/3*eps*Zeta[3]-67/3*eps+126*eps^2*Zeta[5]+86/3*eps^2*Zeta[3]-403/3*eps^2+7/90*Pi^4*eps+7/90*Pi^4*eps^2+O[eps]^3,{eps,0,2}]}
pInt[3,6] = {"e1123|2|3|e|", Series[1/6/eps^3+1/2/eps^2+13/6/eps+55/6-11/3*Zeta[3]+229/6*eps-11*eps*Zeta[3]+943/6*eps^2-39*eps^2*Zeta[5]-143/3*eps^2*Zeta[3]-11/180*Pi^4*eps-11/60*Pi^4*eps^2+O[eps]^3,{eps,0,2}]}
pInt[3,7] = {"e112|33|e3||", Series[1/3/eps^3+2/3/eps^2+8/3/eps+32/3-16/3*Zeta[3]+128/3*eps-32/3*eps*Zeta[3]+512/3*eps^2-128/3*eps^2*Zeta[3]-64*eps^2*Zeta[5]-4/45*Pi^4*eps-8/45*Pi^4*eps^2+O[eps]^3,{eps,0,2}]}
pInt[3,8] = {"e12|e3|333||", Series[-1/12/eps^2-3/8/eps-79/48+11/6*eps*Zeta[3]-677/96*eps+33/4*eps^2*Zeta[3]-5695/192*eps^2+11/360*Pi^4*eps^2+O[eps]^3,{eps,0,2}]}

(* 26 graphs with 4 loops: *)
pInt[4,1] = {"e123|e24|3|44||", Series[3/2*Zeta[3]/eps^2+3/2*Zeta[3]/eps+41/2*Zeta[5]+27/2*Zeta[3]+135/2*eps*Zeta[3]+41/2*eps*Zeta[5]-127/2*eps*Zeta[3]^2+1/40*Pi^4/eps+1/40*Pi^4+9/40*Pi^4*eps+19/378*Pi^6*eps+O[eps]^2,{eps,0,1}]}
pInt[4,2] = {"e112|2|34|e44||", Series[1/4/eps^4+1/2/eps^3+7/4/eps^2+6/eps-3*Zeta[3]/eps+81/4-6*Zeta[3]+135/2*eps-21*eps*Zeta[5]-21*eps*Zeta[3]-1/20*Pi^4-1/10*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,3] = {"e112|3|e344|4||", Series[1/8/eps^4+1/2/eps^3+21/8/eps^2+27/2/eps-9/2*Zeta[3]/eps+549/8-18*Zeta[3]+693/2*eps-153/2*eps*Zeta[5]-189/2*eps*Zeta[3]-3/40*Pi^4-3/10*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,4] = {"e112|3|e44|44||", Series[1/4/eps^4+3/4/eps^3+15/4/eps^2+75/4/eps-15/2*Zeta[3]/eps+375/4-45/2*Zeta[3]+1875/4*eps-225/2*eps*Zeta[3]-285/2*eps*Zeta[5]-1/8*Pi^4-3/8*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,5] = {"e123|e234|4|4||", Series[5*Zeta[5]/eps+5*Zeta[3]^2-5*Zeta[5]+95*eps*Zeta[7]+35*eps*Zeta[5]-5*eps*Zeta[3]^2+1/6*Pi^4*eps*Zeta[3]+5/378*Pi^6-5/378*Pi^6*eps+O[eps]^2,{eps,0,1}]}
pInt[4,6] = {"e11|22|33|44|e|", Series[1/eps^4+O[eps]^2,{eps,0,1}]}
pInt[4,7] = {"e11|22|34|e44||", Series[1/2/eps^4+1/2/eps^3+3/2/eps^2+9/2/eps-3*Zeta[3]/eps+27/2-3*Zeta[3]+81/2*eps-9*eps*Zeta[3]-21*eps*Zeta[5]-1/20*Pi^4-1/20*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,8] = {"e11|23|334|4|e|", Series[1/3/eps^4+1/3/eps^3+1/3/eps^2+14/3*Zeta[3]/eps-7/3/eps+14/3*Zeta[3]-67/3+126*eps*Zeta[5]+86/3*eps*Zeta[3]-403/3*eps+7/90*Pi^4+7/90*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,9] = {"e11|23|e344|4||", Series[1/6/eps^4+1/2/eps^3+13/6/eps^2+55/6/eps-11/3*Zeta[3]/eps+229/6-11*Zeta[3]+943/6*eps-39*eps*Zeta[5]-143/3*eps*Zeta[3]-11/180*Pi^4-11/60*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,10] = {"e11|23|e44|44||", Series[1/3/eps^4+2/3/eps^3+8/3/eps^2+32/3/eps-16/3*Zeta[3]/eps+128/3-32/3*Zeta[3]+512/3*eps-128/3*eps*Zeta[3]-64*eps*Zeta[5]-4/45*Pi^4-8/45*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,11] = {"e11|23|e4|444||", Series[-1/12/eps^3-3/8/eps^2-79/48/eps+11/6*Zeta[3]-677/96+33/4*eps*Zeta[3]-5695/192*eps+11/360*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,12] = {"e112|3|334|4|e|", Series[5/24/eps^4+5/12/eps^3+25/24/eps^2+19/6*Zeta[3]/eps+5/12/eps+19/3*Zeta[3]-455/24+341/2*eps*Zeta[5]+311/6*eps*Zeta[3]-2215/12*eps+19/360*Pi^4+19/180*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,13] = {"e12|233|34|4|e|", Series[1/12/eps^4+1/4/eps^3+7/12/eps^2+25/6*Zeta[3]/eps-17/12/eps+25/2*Zeta[3]-377/12+465/2*eps*Zeta[5]+463/6*eps*Zeta[3]-3401/12*eps+5/72*Pi^4+5/24*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,14] = {"e1123|4|e3|44||", Series[1/12/eps^4+5/12/eps^3+29/12/eps^2+161/12/eps-23/6*Zeta[3]/eps+869/12-115/6*Zeta[3]+4601/12*eps-127/2*eps*Zeta[5]-667/6*eps*Zeta[3]-23/360*Pi^4-23/72*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,15] = {"e12|e234|34|4||", Series[1/2*Zeta[3]/eps^2+3/2*Zeta[3]/eps+19/2*Zeta[3]+7/2*Zeta[5]+103/2*eps*Zeta[3]+21/2*eps*Zeta[5]-49/2*eps*Zeta[3]^2+1/120*Pi^4/eps+1/40*Pi^4+19/120*Pi^4*eps+1/126*Pi^6*eps+O[eps]^2,{eps,0,1}]}
pInt[4,16] = {"e12|334|334||e|", Series[1/6/eps^4+1/3/eps^3+1/3/eps^2+31/3*Zeta[3]/eps-17/3/eps+62/3*Zeta[3]-197/3+449*eps*Zeta[5]+386/3*eps*Zeta[3]-1529/3*eps+31/180*Pi^4+31/90*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,17] = {"e1123|4|e4|44||", Series[1/12/eps^4+5/12/eps^3+29/12/eps^2+161/12/eps-13/3*Zeta[3]/eps+869/12-65/3*Zeta[3]+4601/12*eps-67*eps*Zeta[5]-377/3*eps*Zeta[3]-13/180*Pi^4-13/36*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,18] = {"e12|e234|3|44||", Series[1/24/eps^4+1/4/eps^3+37/24/eps^2+107/12/eps-13/6*Zeta[3]/eps+1189/24-13*Zeta[3]+3215/12*eps-67/2*eps*Zeta[5]-481/6*eps*Zeta[3]-13/360*Pi^4-13/60*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,19] = {"e12|e23|44|44||", Series[1/12/eps^4+5/12/eps^3+29/12/eps^2+161/12/eps-23/6*Zeta[3]/eps+869/12-115/6*Zeta[3]+4601/12*eps-127/2*eps*Zeta[5]-667/6*eps*Zeta[3]-23/360*Pi^4-23/72*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,20] = {"e12|e23|4|444||", Series[-1/48/eps^3-5/32/eps^2-193/192/eps+13/12*Zeta[3]-2291/384+65/8*eps*Zeta[3]-25897/768*eps+13/720*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,21] = {"e112|34|e3|44||", Series[1/8/eps^4+1/2/eps^3+21/8/eps^2+27/2/eps-9/2*Zeta[3]/eps+549/8-18*Zeta[3]+693/2*eps-153/2*eps*Zeta[5]-189/2*eps*Zeta[3]-3/40*Pi^4-3/10*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,22] = {"e112|3|e4|444||", Series[-1/16/eps^3-11/32/eps^2-117/64/eps+9/4*Zeta[3]-1215/128+99/8*eps*Zeta[3]-12429/256*eps+3/80*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,23] = {"e112|33|e4|44||", Series[1/4/eps^4+3/4/eps^3+15/4/eps^2+75/4/eps-15/2*Zeta[3]/eps+375/4-45/2*Zeta[3]+1875/4*eps-225/2*eps*Zeta[3]-285/2*eps*Zeta[5]-1/8*Pi^4-3/8*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,24] = {"e12|e34|334|4||", Series[1/24/eps^4+1/4/eps^3+37/24/eps^2+107/12/eps-19/6*Zeta[3]/eps+1189/24-16*Zeta[3]+3215/12*eps-101/2*eps*Zeta[5]-559/6*eps*Zeta[3]-19/360*Pi^4-4/15*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,25] = {"e12|e34|34|44||", Series[1/12/eps^4+1/3/eps^3+19/12/eps^2+43/6/eps-4/3*Zeta[3]/eps+377/12-16/3*Zeta[3]+404/3*eps-16*eps*Zeta[5]-58/3*eps*Zeta[3]-1/45*Pi^4-4/45*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[4,26] = {"e12|e3|344|44||", Series[-1/12/eps^3-7/12/eps^2-43/12/eps+23/6*Zeta[3]-247/12+161/6*eps*Zeta[3]-1363/12*eps+23/360*Pi^4*eps+O[eps]^2,{eps,0,1}]}

(* 124 graphs with 5 loops: *)
pInt[5,1] = {"e123|e23|4|45|55||", Series[3/5*Zeta[3]/eps^3+9/5*Zeta[3]/eps^2+96/5*Zeta[5]/eps+63/5*Zeta[3]/eps+381/5*Zeta[3]+288/5*Zeta[5]-246/5*Zeta[3]^2+1/100*Pi^4/eps^2+3/100*Pi^4/eps+21/100*Pi^4+31/630*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[5,2] = {"e1123|2|4|e455|5||", Series[1/20/eps^5+3/10/eps^4+39/20/eps^3+61/5/eps^2-3*Zeta[3]/eps^2+1497/20/eps-18*Zeta[3]/eps+909/2-357/5*Zeta[5]-117*Zeta[3]-1/20*Pi^4/eps-3/10*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,3] = {"e123|22|4|455|e5||", Series[1/20/eps^5+3/10/eps^4+39/20/eps^3+61/5/eps^2-5*Zeta[3]/eps^2+1497/20/eps-30*Zeta[3]/eps+909/2-537/5*Zeta[5]-195*Zeta[3]-1/12*Pi^4/eps-1/2*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,4] = {"e112|33|e45|4|55||", Series[1/10/eps^5+1/2/eps^4+31/10/eps^3+189/10/eps^2-27/5*Zeta[3]/eps^2+1143/10/eps-27*Zeta[3]/eps+1377/2-693/5*Zeta[5]-837/5*Zeta[3]-9/100*Pi^4/eps-9/20*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,5] = {"e112|33|e44|5|55||", Series[1/5/eps^5+4/5/eps^4+24/5/eps^3+144/5/eps^2-48/5*Zeta[3]/eps^2+864/5/eps-192/5*Zeta[3]/eps+5184/5-1152/5*Zeta[3]-1344/5*Zeta[5]-4/25*Pi^4/eps-16/25*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,6] = {"e112|33|e45|45|5||", Series[6/5*Zeta[3]/eps^3+12/5*Zeta[3]/eps^2+96/5*Zeta[3]/eps+42/5*Zeta[5]/eps+576/5*Zeta[3]+84/5*Zeta[5]-306/5*Zeta[3]^2+1/50*Pi^4/eps^2+1/25*Pi^4/eps+8/25*Pi^4+2/105*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[5,7] = {"e123|e24|35|4|55||", Series[4*Zeta[5]/eps^2-2*Zeta[3]^2/eps+1021/8*Zeta[7]+48*Zeta[5]-1/15*Pi^4*Zeta[3]+2/189*Pi^6/eps+O[eps]^1,{eps,0,0}]}
pInt[5,8] = {"e112|34|e34|5|55||", Series[6/5*Zeta[3]/eps^3+12/5*Zeta[3]/eps^2+96/5*Zeta[3]/eps+102/5*Zeta[5]/eps+576/5*Zeta[3]+204/5*Zeta[5]-366/5*Zeta[3]^2+1/50*Pi^4/eps^2+1/25*Pi^4/eps+8/25*Pi^4+16/315*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[5,9] = {"e123|e24|34|5|55||", Series[4*Zeta[5]/eps^2-4/5*Zeta[3]^2/eps+639/5*Zeta[7]+48*Zeta[5]-2/75*Pi^4*Zeta[3]+2/189*Pi^6/eps+O[eps]^1,{eps,0,0}]}
pInt[5,10] = {"e112|34|e35|4|55||", Series[6/5*Zeta[3]/eps^3+12/5*Zeta[3]/eps^2+96/5*Zeta[3]/eps+82/5*Zeta[5]/eps+576/5*Zeta[3]+164/5*Zeta[5]-362/5*Zeta[3]^2+1/50*Pi^4/eps^2+1/25*Pi^4/eps+8/25*Pi^4+38/945*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[5,11] = {"e112|34|e35|5|55||", Series[6/5*Zeta[3]/eps^3+12/5*Zeta[3]/eps^2+96/5*Zeta[3]/eps+82/5*Zeta[5]/eps+576/5*Zeta[3]+164/5*Zeta[5]-362/5*Zeta[3]^2+1/50*Pi^4/eps^2+1/25*Pi^4/eps+8/25*Pi^4+38/945*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[5,12] = {"e123|e23|44|55|5||", Series[6/5*Zeta[3]/eps^3+12/5*Zeta[3]/eps^2+192/5*Zeta[5]/eps+96/5*Zeta[3]/eps+576/5*Zeta[3]+384/5*Zeta[5]-456/5*Zeta[3]^2+1/50*Pi^4/eps^2+1/25*Pi^4/eps+8/25*Pi^4+31/315*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[5,13] = {"e112|2|33|45|e55||", Series[1/4/eps^5+1/2/eps^4+7/4/eps^3+6/eps^2-3*Zeta[3]/eps^2+81/4/eps-6*Zeta[3]/eps+135/2-21*Zeta[5]-21*Zeta[3]-1/20*Pi^4/eps-1/10*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,14] = {"e112|2|34|e455|5||", Series[1/12/eps^5+1/3/eps^4+19/12/eps^3+43/6/eps^2-7/3*Zeta[3]/eps^2+377/12/eps-28/3*Zeta[3]/eps+404/3-23*Zeta[5]-133/3*Zeta[3]-7/180*Pi^4/eps-7/45*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,15] = {"e112|2|34|e55|55||", Series[1/6/eps^5+1/2/eps^4+13/6/eps^3+55/6/eps^2-11/3*Zeta[3]/eps^2+229/6/eps-11*Zeta[3]/eps+943/6-39*Zeta[5]-143/3*Zeta[3]-11/180*Pi^4/eps-11/60*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,16] = {"e112|3|334|5|e55||", Series[2/15/eps^5+2/5/eps^4+4/3/eps^3+8/3*Zeta[3]/eps^2+32/15/eps^2+8*Zeta[3]/eps-256/15/eps+1168/5*Zeta[5]+224/3*Zeta[3]-3712/15+2/45*Pi^4/eps+2/15*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,17] = {"e112|3|e344|55|5||", Series[1/15/eps^5+2/5/eps^4+8/3/eps^3+256/15/eps^2-64/15*Zeta[3]/eps^2+320/3/eps-128/5*Zeta[3]/eps+9856/15-512/5*Zeta[5]-512/3*Zeta[3]-16/225*Pi^4/eps-32/75*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,18] = {"e112|3|e345|45|5||", Series[2/5*Zeta[3]/eps^3+8/5*Zeta[3]/eps^2+56/5*Zeta[3]/eps+14/5*Zeta[5]/eps+352/5*Zeta[3]+56/5*Zeta[5]-134/5*Zeta[3]^2+1/150*Pi^4/eps^2+2/75*Pi^4/eps+14/75*Pi^4+2/315*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[5,19] = {"e112|3|e445|455|||", Series[1/15/eps^5+2/5/eps^4+8/3/eps^3+256/15/eps^2-14/3*Zeta[3]/eps^2+320/3/eps-28*Zeta[3]/eps+9856/15-526/5*Zeta[5]-560/3*Zeta[3]-7/90*Pi^4/eps-7/15*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,20] = {"e112|3|e345|4|55||", Series[1/30/eps^5+7/30/eps^4+49/30/eps^3+323/30/eps^2-7/3*Zeta[3]/eps^2+2057/30/eps-49/3*Zeta[3]/eps+12827/30-263/5*Zeta[5]-343/3*Zeta[3]-7/180*Pi^4/eps-49/180*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,21] = {"e112|3|e34|55|55||", Series[1/15/eps^5+2/5/eps^4+8/3/eps^3+256/15/eps^2-64/15*Zeta[3]/eps^2+320/3/eps-128/5*Zeta[3]/eps+9856/15-512/5*Zeta[5]-512/3*Zeta[3]-16/225*Pi^4/eps-32/75*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,22] = {"e112|3|e34|5|555||", Series[-1/60/eps^4-17/120/eps^3-247/240/eps^2+7/6*Zeta[3]/eps-665/96/eps+119/12*Zeta[3]-42887/960+7/360*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,23] = {"e112|3|e44|455|5||", Series[1/10/eps^5+1/2/eps^4+31/10/eps^3+189/10/eps^2-27/5*Zeta[3]/eps^2+1143/10/eps-27*Zeta[3]/eps+1377/2-693/5*Zeta[5]-837/5*Zeta[3]-9/100*Pi^4/eps-9/20*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,24] = {"e1112|3|e44|55|5||", Series[-1/20/eps^4-13/40/eps^3-163/80/eps^2+27/10*Zeta[3]/eps-2001/160/eps+351/20*Zeta[3]-24291/320+9/200*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,25] = {"e112|3|e44|55|55||", Series[1/5/eps^5+4/5/eps^4+24/5/eps^3+144/5/eps^2-48/5*Zeta[3]/eps^2+864/5/eps-192/5*Zeta[3]/eps+5184/5-1152/5*Zeta[3]-1344/5*Zeta[5]-4/25*Pi^4/eps-16/25*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,26] = {"e112|3|e45|445|5||", Series[1/30/eps^5+7/30/eps^4+49/30/eps^3+323/30/eps^2-47/15*Zeta[3]/eps^2+2057/30/eps-293/15*Zeta[3]/eps+12827/30-331/5*Zeta[5]-1979/15*Zeta[3]-47/900*Pi^4/eps-293/900*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,27] = {"e112|3|e45|45|55||", Series[1/15/eps^5+1/3/eps^4+29/15/eps^3+11/eps^2-34/15*Zeta[3]/eps^2+937/15/eps-34/3*Zeta[3]/eps+5353/15-322/5*Zeta[5]-914/15*Zeta[3]-17/450*Pi^4/eps-17/90*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,28] = {"e123|e23|45|45|5||", Series[36/5*Zeta[3]^2/eps+1404/5*eps*Zeta[3]*Zeta[5]+432/5*eps*Zeta[3]^2+2304/5*eps^2*Zeta[3]^2-2844/5*eps^2*Zeta[3]^3+6/25*Pi^4*Zeta[3]+117/25*Pi^4*eps^2*Zeta[5]+72/25*Pi^4*eps^2*Zeta[3]+74/105*Pi^6*eps^2*Zeta[3]+1/500*Pi^8*eps+O[eps]^3,{eps,0,2}]}
pInt[5,29] = {"e123|e23|4|5|555||", Series[-3/10*Zeta[3]/eps^2-27/20*Zeta[3]/eps-48/5*Zeta[5]-333/40*Zeta[3]+123/5*eps*Zeta[3]^2-216/5*eps*Zeta[5]-4047/80*eps*Zeta[3]-1/200*Pi^4/eps-9/400*Pi^4-111/800*Pi^4*eps-31/1260*Pi^6*eps+O[eps]^2,{eps,0,1}]}
pInt[5,30] = {"e123|e234|45|5|5||", Series[441/40*Zeta[7]/eps+18*Zeta[3]*Zeta[5]-441/20*Zeta[7]-81/25*mzv(3,5)+2063/420000*Pi^8+O[eps]^1,{eps,0,0}]}
pInt[5,31] = {"e123|e24|55|45|5||", Series[4*Zeta[5]/eps^2-16/5*Zeta[3]^2/eps+597/5*Zeta[7]+48*Zeta[5]-8/75*Pi^4*Zeta[3]+2/189*Pi^6/eps+O[eps]^1,{eps,0,0}]}
pInt[5,32] = {"e123|e24|5|45|55||", Series[3/5*Zeta[3]/eps^3+9/5*Zeta[3]/eps^2+63/5*Zeta[3]/eps+56/5*Zeta[5]/eps+381/5*Zeta[3]+168/5*Zeta[5]-214/5*Zeta[3]^2+1/100*Pi^4/eps^2+3/100*Pi^4/eps+21/100*Pi^4+53/1890*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[5,33] = {"e123|e45|445|45|||", Series[4*Zeta[5]/eps^2-22/5*Zeta[3]^2/eps+937/8*Zeta[7]+48*Zeta[5]-11/75*Pi^4*Zeta[3]+2/189*Pi^6/eps+O[eps]^1,{eps,0,0}]}
pInt[5,34] = {"e123|e245|45|45|||", Series[36/5*Zeta[3]^2/eps+189/10*Zeta[7]-36/5*Zeta[3]^2+6/25*Pi^4*Zeta[3]+O[eps]^1,{eps,0,0}]}
pInt[5,35] = {"e11|22|33|44|55|e|", Series[1/eps^5+O[eps]^1,{eps,0,0}]}
pInt[5,36] = {"e11|22|33|45|e55||", Series[1/2/eps^5+1/2/eps^4+3/2/eps^3+9/2/eps^2-3*Zeta[3]/eps^2+27/2/eps-3*Zeta[3]/eps+81/2-9*Zeta[3]-21*Zeta[5]-1/20*Pi^4/eps-1/20*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,37] = {"e11|22|34|445|5|e|", Series[1/3/eps^5+1/3/eps^4+1/3/eps^3+14/3*Zeta[3]/eps^2-7/3/eps^2+14/3*Zeta[3]/eps-67/3/eps+126*Zeta[5]+86/3*Zeta[3]-403/3+7/90*Pi^4/eps+7/90*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,38] = {"e11|22|34|e45|55||", Series[1/6/eps^5+1/2/eps^4+13/6/eps^3+55/6/eps^2-11/3*Zeta[3]/eps^2+229/6/eps-11*Zeta[3]/eps+943/6-39*Zeta[5]-143/3*Zeta[3]-11/180*Pi^4/eps-11/60*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,39] = {"e11|22|34|e55|55||", Series[1/3/eps^5+2/3/eps^4+8/3/eps^3+32/3/eps^2-16/3*Zeta[3]/eps^2+128/3/eps-32/3*Zeta[3]/eps+512/3-128/3*Zeta[3]-64*Zeta[5]-4/45*Pi^4/eps-8/45*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,40] = {"e11|22|34|e555|5||", Series[-1/12/eps^4-3/8/eps^3-79/48/eps^2+11/6*Zeta[3]/eps-677/96/eps+33/4*Zeta[3]-5695/192+11/360*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,41] = {"e11|23|334|4|55|e|", Series[1/3/eps^5+1/3/eps^4+1/3/eps^3+14/3*Zeta[3]/eps^2-7/3/eps^2+14/3*Zeta[3]/eps-67/3/eps+126*Zeta[5]+86/3*Zeta[3]-403/3+7/90*Pi^4/eps+7/90*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,42] = {"e11|23|334|5|e55||", Series[5/24/eps^5+5/12/eps^4+25/24/eps^3+19/6*Zeta[3]/eps^2+5/12/eps^2+19/3*Zeta[3]/eps-455/24/eps+341/2*Zeta[5]+311/6*Zeta[3]-2215/12+19/360*Pi^4/eps+19/180*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,43] = {"e11|23|344|45|5|e|", Series[1/12/eps^5+1/4/eps^4+7/12/eps^3+25/6*Zeta[3]/eps^2-17/12/eps^2+25/2*Zeta[3]/eps-377/12/eps+465/2*Zeta[5]+463/6*Zeta[3]-3401/12+5/72*Pi^4/eps+5/24*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,44] = {"e11|23|e344|55|5||", Series[1/12/eps^5+5/12/eps^4+29/12/eps^3+161/12/eps^2-23/6*Zeta[3]/eps^2+869/12/eps-115/6*Zeta[3]/eps+4601/12-127/2*Zeta[5]-667/6*Zeta[3]-23/360*Pi^4/eps-23/72*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,45] = {"e11|23|e345|45|5||", Series[1/2*Zeta[3]/eps^3+3/2*Zeta[3]/eps^2+19/2*Zeta[3]/eps+7/2*Zeta[5]/eps+103/2*Zeta[3]+21/2*Zeta[5]-49/2*Zeta[3]^2+1/120*Pi^4/eps^2+1/40*Pi^4/eps+19/120*Pi^4+1/126*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[5,46] = {"e11|23|444|455||e|", Series[-1/12/eps^4-3/8/eps^3-79/48/eps^2+11/6*Zeta[3]/eps-677/96/eps+33/4*Zeta[3]-5695/192+11/360*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,47] = {"e11|23|445|445||e|", Series[1/6/eps^5+1/3/eps^4+1/3/eps^3+31/3*Zeta[3]/eps^2-17/3/eps^2+62/3*Zeta[3]/eps-197/3/eps+449*Zeta[5]+386/3*Zeta[3]-1529/3+31/180*Pi^4/eps+31/90*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,48] = {"e11|23|e445|455|||", Series[1/12/eps^5+5/12/eps^4+29/12/eps^3+161/12/eps^2-13/3*Zeta[3]/eps^2+869/12/eps-65/3*Zeta[3]/eps+4601/12-67*Zeta[5]-377/3*Zeta[3]-13/180*Pi^4/eps-13/36*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,49] = {"e11|23|e345|4|55||", Series[1/24/eps^5+1/4/eps^4+37/24/eps^3+107/12/eps^2-13/6*Zeta[3]/eps^2+1189/24/eps-13*Zeta[3]/eps+3215/12-67/2*Zeta[5]-481/6*Zeta[3]-13/360*Pi^4/eps-13/60*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,50] = {"e11|23|e34|55|55||", Series[1/12/eps^5+5/12/eps^4+29/12/eps^3+161/12/eps^2-23/6*Zeta[3]/eps^2+869/12/eps-115/6*Zeta[3]/eps+4601/12-127/2*Zeta[5]-667/6*Zeta[3]-23/360*Pi^4/eps-23/72*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,51] = {"e11|23|e34|5|555||", Series[-1/48/eps^4-5/32/eps^3-193/192/eps^2+13/12*Zeta[3]/eps-2291/384/eps+65/8*Zeta[3]-25897/768+13/720*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,52] = {"e11|23|e44|455|5||", Series[1/8/eps^5+1/2/eps^4+21/8/eps^3+27/2/eps^2-9/2*Zeta[3]/eps^2+549/8/eps-18*Zeta[3]/eps+693/2-153/2*Zeta[5]-189/2*Zeta[3]-3/40*Pi^4/eps-3/10*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,53] = {"e11|23|e44|555|5||", Series[-1/16/eps^4-11/32/eps^3-117/64/eps^2+9/4*Zeta[3]/eps-1215/128/eps+99/8*Zeta[3]-12429/256+3/80*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,54] = {"e11|23|e44|55|55||", Series[1/4/eps^5+3/4/eps^4+15/4/eps^3+75/4/eps^2-15/2*Zeta[3]/eps^2+375/4/eps-45/2*Zeta[3]/eps+1875/4-225/2*Zeta[3]-285/2*Zeta[5]-1/8*Pi^4/eps-3/8*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,55] = {"e11|23|e45|445|5||", Series[1/24/eps^5+1/4/eps^4+37/24/eps^3+107/12/eps^2-19/6*Zeta[3]/eps^2+1189/24/eps-16*Zeta[3]/eps+3215/12-101/2*Zeta[5]-559/6*Zeta[3]-19/360*Pi^4/eps-4/15*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,56] = {"e11|23|e45|45|55||", Series[1/12/eps^5+1/3/eps^4+19/12/eps^3+43/6/eps^2-4/3*Zeta[3]/eps^2+377/12/eps-16/3*Zeta[3]/eps+404/3-16*Zeta[5]-58/3*Zeta[3]-1/45*Pi^4/eps-4/45*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,57] = {"e11|23|e4|455|55||", Series[-1/12/eps^4-7/12/eps^3-43/12/eps^2+23/6*Zeta[3]/eps-247/12/eps+161/6*Zeta[3]-1363/12+23/360*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,58] = {"e112|2|34|445|5|e|", Series[1/6/eps^5+1/3/eps^4+5/6/eps^3+4/3*Zeta[3]/eps^2+1/eps^2+8/3*Zeta[3]/eps-35/6/eps+56*Zeta[5]+56/3*Zeta[3]-187/3+1/45*Pi^4/eps+2/45*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,59] = {"e12|223|4|445|5|e|", Series[2/15/eps^5+4/15/eps^4+11/30/eps^3+14/3*Zeta[3]/eps^2-67/30/eps^2+28/3*Zeta[3]/eps-371/15/eps+568/5*Zeta[5]+100/3*Zeta[3]-2249/15+7/90*Pi^4/eps+7/45*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,60] = {"e12|223|4|e45|55||", Series[3/40/eps^5+3/10/eps^4+51/40/eps^3+21/5/eps^2+1/2*Zeta[3]/eps^2+207/40/eps+2*Zeta[3]/eps+1069/10*Zeta[5]+65/2*Zeta[3]-783/10+1/120*Pi^4/eps+1/30*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,61] = {"e112|33|445|4|5|e|", Series[3/20/eps^5+9/20/eps^4+33/20/eps^3+81/20/eps^2+19/10*Zeta[3]/eps^2+57/10*Zeta[3]/eps-27/4/eps+2201/10*Zeta[5]+689/10*Zeta[3]-4023/20+19/600*Pi^4/eps+19/200*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,62] = {"e12|223|4|e5|555||", Series[-3/80/eps^4-33/160/eps^3-303/320/eps^2-1/4*Zeta[3]/eps-2253/640/eps-11/8*Zeta[3]-10071/1280-1/240*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,63] = {"e112|3|344|45|5|e|", Series[7/120/eps^5+7/30/eps^4+91/120/eps^3+113/30*Zeta[3]/eps^2-7/30/eps^2+226/15*Zeta[3]/eps-3829/120/eps+2899/10*Zeta[5]+3629/30*Zeta[3]-11137/30+113/1800*Pi^4/eps+113/450*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,64] = {"e12|233|44|45|5|e|", Series[1/30/eps^5+1/6/eps^4+17/30/eps^3+61/15*Zeta[3]/eps^2-31/30/eps^2+61/3*Zeta[3]/eps-1231/30/eps+1761/5*Zeta[5]+2477/15*Zeta[3]-14671/30+61/900*Pi^4/eps+61/180*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,65] = {"e1123|4|e3|55|55||", Series[1/20/eps^5+7/20/eps^4+51/20/eps^3+351/20/eps^2-39/10*Zeta[3]/eps^2+2331/20/eps-273/10*Zeta[3]/eps+15111/20-957/10*Zeta[5]-1989/10*Zeta[3]-13/200*Pi^4/eps-91/200*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,66] = {"e12|233|45|44|5|e|", Series[1/30/eps^5+1/6/eps^4+17/30/eps^3+61/15*Zeta[3]/eps^2-31/30/eps^2+61/3*Zeta[3]/eps-1231/30/eps+1941/5*Zeta[5]+2117/15*Zeta[3]-14671/30+61/900*Pi^4/eps+61/180*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,67] = {"e12|e234|55|45|5||", Series[3/10*Zeta[3]/eps^3+3/2*Zeta[3]/eps^2+111/10*Zeta[3]/eps+21/10*Zeta[5]/eps+747/10*Zeta[3]+21/2*Zeta[5]-243/10*Zeta[3]^2+1/200*Pi^4/eps^2+1/40*Pi^4/eps+37/200*Pi^4+1/210*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[5,68] = {"e12|e234|55|44|5||", Series[1/40/eps^5+1/5/eps^4+61/40/eps^3+54/5/eps^2-21/10*Zeta[3]/eps^2+585/8/eps-84/5*Zeta[3]/eps+2403/5-489/10*Zeta[5]-1281/10*Zeta[3]-7/200*Pi^4/eps-7/25*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,69] = {"e12|234|34|45|5|e|", Series[1/5*Zeta[3]/eps^3+3/5*Zeta[3]/eps^2+7/5*Zeta[3]/eps-8/5*Zeta[5]/eps+134/5*Zeta[3]^2-24/5*Zeta[5]-13*Zeta[3]+1/300*Pi^4/eps^2+1/100*Pi^4/eps+7/300*Pi^4-1/210*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[5,70] = {"e12|e234|34|5|55||", Series[3/10*Zeta[3]/eps^3+3/2*Zeta[3]/eps^2+111/10*Zeta[3]/eps+51/10*Zeta[5]/eps+747/10*Zeta[3]+51/2*Zeta[5]-273/10*Zeta[3]^2+1/200*Pi^4/eps^2+1/40*Pi^4/eps+37/200*Pi^4+4/315*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[5,71] = {"e12|234|35|44|5|e|", Series[1/60/eps^5+1/10/eps^4+5/12/eps^3+26/15*Zeta[3]/eps^2+1/6/eps^2+11*Zeta[3]/eps-1139/60/eps+192*Zeta[5]+1262/15*Zeta[3]-7813/30+13/450*Pi^4/eps+11/60*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,72] = {"e12|e234|35|45|5||", Series[Zeta[5]/eps^2+3*Zeta[5]/eps-1/5*Zeta[3]^2/eps+27*Zeta[5]+359/20*Zeta[7]-3/5*Zeta[3]^2-1/150*Pi^4*Zeta[3]+1/378*Pi^6/eps+1/126*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[5,73] = {"e12|e234|35|4|55||", Series[3/10*Zeta[3]/eps^3+3/2*Zeta[3]/eps^2+111/10*Zeta[3]/eps+41/10*Zeta[5]/eps+747/10*Zeta[3]+41/2*Zeta[5]-271/10*Zeta[3]^2+1/200*Pi^4/eps^2+1/40*Pi^4/eps+37/200*Pi^4+19/1890*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[5,74] = {"e12|234|35|e|555||", Series[-1/120/eps^4-1/16/eps^3-29/96/eps^2-103/192/eps-7/6*Zeta[3]/eps+16679/1920-35/4*Zeta[3]-7/360*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,75] = {"e112|2|34|e5|555||", Series[-1/24/eps^4-11/48/eps^3-109/96/eps^2+7/6*Zeta[3]/eps-1015/192/eps+77/12*Zeta[3]-9077/384+7/360*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,76] = {"e1112|3|e4|5|555||", Series[1/80/eps^3+9/80/eps^2+51/64/eps+83/16-3/4*Zeta[3]+41577/1280*eps-27/4*eps*Zeta[3]-1/80*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[5,77] = {"e1112|3|e45|4|55||", Series[-1/40/eps^4-3/16/eps^3-201/160/eps^2+3/2*Zeta[3]/eps-511/64/eps+45/4*Zeta[3]-31617/640+1/40*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,78] = {"e112|3|445|445||e|", Series[7/60/eps^5+7/20/eps^4+49/60/eps^3+271/30*Zeta[3]/eps^2-203/60/eps^2+271/10*Zeta[3]/eps-4151/60/eps+5783/10*Zeta[5]+6217/30*Zeta[3]-41363/60+271/1800*Pi^4/eps+271/600*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,79] = {"e12|334|344|5|5|e|", Series[1/30/eps^5+1/6/eps^4+17/30/eps^3+58/15*Zeta[3]/eps^2-31/30/eps^2+308/15*Zeta[3]/eps-1231/30/eps+1749/5*Zeta[5]+2552/15*Zeta[3]-14671/30+29/450*Pi^4/eps+77/225*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,80] = {"e12|e345|334|5|5||", Series[3/10*Zeta[3]/eps^3+3/2*Zeta[3]/eps^2+111/10*Zeta[3]/eps+11/10*Zeta[5]/eps+747/10*Zeta[3]+11/2*Zeta[5]-53/2*Zeta[3]^2+1/200*Pi^4/eps^2+1/40*Pi^4/eps+37/200*Pi^4+2/945*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[5,81] = {"e12|e345|334||55||", Series[1/40/eps^5+1/5/eps^4+61/40/eps^3+54/5/eps^2-5/2*Zeta[3]/eps^2+585/8/eps-20*Zeta[3]/eps+2403/5-537/10*Zeta[5]-305/2*Zeta[3]-1/24*Pi^4/eps-1/3*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,82] = {"e1123|4|e5|455|5||", Series[1/40/eps^5+1/5/eps^4+61/40/eps^3+54/5/eps^2-29/10*Zeta[3]/eps^2+585/8/eps-104/5*Zeta[3]/eps+2403/5-137/2*Zeta[5]-1529/10*Zeta[3]-29/600*Pi^4/eps-26/75*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,83] = {"e12|334|355|5|e5||", Series[1/20/eps^5+1/5/eps^4+9/20/eps^3+37/5*Zeta[3]/eps^2-18/5/eps^2+148/5*Zeta[3]/eps-1323/20/eps+2637/5*Zeta[5]+213*Zeta[3]-3429/5+37/300*Pi^4/eps+37/75*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,84] = {"e1123|4|e4|55|55||", Series[1/20/eps^5+7/20/eps^4+51/20/eps^3+351/20/eps^2-47/10*Zeta[3]/eps^2+2331/20/eps-329/10*Zeta[3]/eps+15111/20-1053/10*Zeta[5]-2397/10*Zeta[3]-47/600*Pi^4/eps-329/600*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,85] = {"e12|334|455|55|e||", Series[1/10/eps^5+3/10/eps^4+3/10/eps^3+81/5*Zeta[3]/eps^2-93/10/eps^2+243/5*Zeta[3]/eps-1293/10/eps+5283/5*Zeta[5]+1683/5*Zeta[3]-12333/10+27/100*Pi^4/eps+81/100*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,86] = {"e1123|2|45|e4|55||", Series[1/20/eps^5+3/10/eps^4+39/20/eps^3+61/5/eps^2-3*Zeta[3]/eps^2+1497/20/eps-18*Zeta[3]/eps+909/2-357/5*Zeta[5]-117*Zeta[3]-1/20*Pi^4/eps-3/10*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,87] = {"e1123|4|e5|45|55||", Series[1/40/eps^5+1/5/eps^4+61/40/eps^3+54/5/eps^2-33/10*Zeta[3]/eps^2+585/8/eps-114/5*Zeta[3]/eps+2403/5-753/10*Zeta[5]-1653/10*Zeta[3]-11/200*Pi^4/eps-19/50*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,88] = {"e12|e345|345|4|5||", Series[Zeta[5]/eps^2+3*Zeta[5]/eps-7/5*Zeta[3]^2/eps+27*Zeta[5]+127/10*Zeta[7]-21/5*Zeta[3]^2-7/150*Pi^4*Zeta[3]+1/378*Pi^6/eps+1/126*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[5,89] = {"e12|345|345|e|55||", Series[1/30/eps^5+2/15/eps^4+7/30/eps^3+88/15*Zeta[3]/eps^2-47/15/eps^2+352/15*Zeta[3]/eps-1471/30/eps+1824/5*Zeta[5]+2092/15*Zeta[3]-7172/15+22/225*Pi^4/eps+88/225*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,90] = {"e12|e23|34|45|55||", Series[1/120/eps^5+1/12/eps^4+17/24/eps^3+65/12/eps^2-5/6*Zeta[3]/eps^2+4661/120/eps-25/3*Zeta[3]/eps+16009/60-179/10*Zeta[5]-425/6*Zeta[3]-1/72*Pi^4/eps-5/36*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,91] = {"e12|e23|34|55|55||", Series[1/60/eps^5+3/20/eps^4+73/60/eps^3+541/60/eps^2-47/30*Zeta[3]/eps^2+3793/60/eps-141/10*Zeta[3]/eps+25621/60-351/10*Zeta[5]-3431/30*Zeta[3]-47/1800*Pi^4/eps-47/200*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,92] = {"e12|e23|34|5|555||", Series[-1/240/eps^4-23/480/eps^3-409/960/eps^2+5/12*Zeta[3]/eps-6427/1920/eps+115/24*Zeta[3]-93857/3840+1/144*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,93] = {"e1123|45|e3|4|55||", Series[1/40/eps^5+1/5/eps^4+61/40/eps^3+54/5/eps^2-21/10*Zeta[3]/eps^2+585/8/eps-84/5*Zeta[3]/eps+2403/5-489/10*Zeta[5]-1281/10*Zeta[3]-7/200*Pi^4/eps-7/25*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,94] = {"e1123|4|e3|5|555||", Series[-1/80/eps^4-19/160/eps^3-301/320/eps^2+21/20*Zeta[3]/eps-4359/640/eps+399/40*Zeta[3]-59877/1280+7/400*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,95] = {"e12|e23|44|55|55||", Series[1/20/eps^5+7/20/eps^4+51/20/eps^3+351/20/eps^2-39/10*Zeta[3]/eps^2+2331/20/eps-273/10*Zeta[3]/eps+15111/20-957/10*Zeta[5]-1989/10*Zeta[3]-13/200*Pi^4/eps-91/200*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,96] = {"e12|e23|45|445|5||", Series[1/120/eps^5+1/12/eps^4+17/24/eps^3+65/12/eps^2-31/30*Zeta[3]/eps^2+4661/120/eps-146/15*Zeta[3]/eps+16009/60-213/10*Zeta[5]-2419/30*Zeta[3]-31/1800*Pi^4/eps-73/450*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,97] = {"e12|e23|45|45|55||", Series[1/60/eps^5+2/15/eps^4+59/60/eps^3+67/10/eps^2-16/15*Zeta[3]/eps^2+2617/60/eps-128/15*Zeta[3]/eps+4141/15-128/5*Zeta[5]-926/15*Zeta[3]-4/225*Pi^4/eps-32/225*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,98] = {"e12|e23|4|455|55||", Series[-1/60/eps^4-11/60/eps^3-19/12/eps^2+47/30*Zeta[3]/eps-731/60/eps+517/30*Zeta[3]-1051/12+47/1800*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,99] = {"e112|34|e3|55|55||", Series[1/15/eps^5+2/5/eps^4+8/3/eps^3+256/15/eps^2-64/15*Zeta[3]/eps^2+320/3/eps-128/5*Zeta[3]/eps+9856/15-512/5*Zeta[5]-512/3*Zeta[3]-16/225*Pi^4/eps-32/75*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,100] = {"e112|34|e3|45|55||", Series[1/30/eps^5+7/30/eps^4+49/30/eps^3+323/30/eps^2-7/3*Zeta[3]/eps^2+2057/30/eps-49/3*Zeta[3]/eps+12827/30-263/5*Zeta[5]-343/3*Zeta[3]-7/180*Pi^4/eps-49/180*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,101] = {"e112|33|e4|5|555||", Series[-1/20/eps^4-13/40/eps^3-163/80/eps^2+27/10*Zeta[3]/eps-2001/160/eps+351/20*Zeta[3]-24291/320+9/200*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,102] = {"e112|34|e5|45|55||", Series[1/30/eps^5+7/30/eps^4+49/30/eps^3+323/30/eps^2-47/15*Zeta[3]/eps^2+2057/30/eps-293/15*Zeta[3]/eps+12827/30-331/5*Zeta[5]-1979/15*Zeta[3]-47/900*Pi^4/eps-293/900*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,103] = {"e1123|2|44|e5|55||", Series[1/10/eps^5+1/2/eps^4+31/10/eps^3+189/10/eps^2-27/5*Zeta[3]/eps^2+1143/10/eps-27*Zeta[3]/eps+1377/2-693/5*Zeta[5]-837/5*Zeta[3]-9/100*Pi^4/eps-9/20*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,104] = {"e112|3|e4|455|55||", Series[-1/15/eps^4-8/15/eps^3-56/15/eps^2+64/15*Zeta[3]/eps-368/15/eps+512/15*Zeta[3]-2336/15+16/225*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,105] = {"e112|34|e3|5|555||", Series[-1/60/eps^4-17/120/eps^3-247/240/eps^2+7/6*Zeta[3]/eps-665/96/eps+119/12*Zeta[3]-42887/960+7/360*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,106] = {"e112|33|e4|55|55||", Series[1/5/eps^5+4/5/eps^4+24/5/eps^3+144/5/eps^2-48/5*Zeta[3]/eps^2+864/5/eps-192/5*Zeta[3]/eps+5184/5-1152/5*Zeta[3]-1344/5*Zeta[5]-4/25*Pi^4/eps-16/25*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,107] = {"e112|34|e5|445|5||", Series[1/15/eps^5+1/3/eps^4+29/15/eps^3+11/eps^2-34/15*Zeta[3]/eps^2+937/15/eps-34/3*Zeta[3]/eps+5353/15-322/5*Zeta[5]-914/15*Zeta[3]-17/450*Pi^4/eps-17/90*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,108] = {"e12|e34|334|5|55||", Series[1/60/eps^5+3/20/eps^4+73/60/eps^3+541/60/eps^2-37/15*Zeta[3]/eps^2+3793/60/eps-93/5*Zeta[3]/eps+25621/60-312/5*Zeta[5]-2107/15*Zeta[3]-37/900*Pi^4/eps-31/100*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,109] = {"e12|e34|335|4|55||", Series[1/60/eps^5+3/20/eps^4+73/60/eps^3+541/60/eps^2-71/30*Zeta[3]/eps^2+3793/60/eps-189/10*Zeta[3]/eps+25621/60-527/10*Zeta[5]-4391/30*Zeta[3]-71/1800*Pi^4/eps-63/200*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,110] = {"e12|e34|335|5|55||", Series[1/40/eps^5+1/5/eps^4+61/40/eps^3+54/5/eps^2-29/10*Zeta[3]/eps^2+585/8/eps-104/5*Zeta[3]/eps+2403/5-137/2*Zeta[5]-1529/10*Zeta[3]-29/600*Pi^4/eps-26/75*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,111] = {"e12|e34|335||555||", Series[-1/80/eps^4-19/160/eps^3-301/320/eps^2+5/4*Zeta[3]/eps-4359/640/eps+95/8*Zeta[3]-59877/1280+1/48*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,112] = {"e12|e34|345|45|5||", Series[1/10*Zeta[3]/eps^3+7/10*Zeta[3]/eps^2+11/2*Zeta[3]/eps-23/10*Zeta[5]/eps+79/2*Zeta[3]-19/10*Zeta[3]^2-161/10*Zeta[5]+1/600*Pi^4/eps^2+7/600*Pi^4/eps+11/120*Pi^4-2/315*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[5,113] = {"e12|e34|345|5|55||", Series[1/120/eps^5+1/12/eps^4+17/24/eps^3+65/12/eps^2-11/6*Zeta[3]/eps^2+4661/120/eps-194/15*Zeta[3]/eps+16009/60-549/10*Zeta[5]-2731/30*Zeta[3]-11/360*Pi^4/eps-97/450*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,114] = {"e12|e34|355|44|5||", Series[1/24/eps^5+1/4/eps^4+37/24/eps^3+107/12/eps^2-41/30*Zeta[3]/eps^2+1189/24/eps-41/5*Zeta[3]/eps+3215/12-219/10*Zeta[5]-1301/30*Zeta[3]-41/1800*Pi^4/eps-41/300*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,115] = {"e12|e34|355|45|5||", Series[1/120/eps^5+1/12/eps^4+17/24/eps^3+65/12/eps^2-49/30*Zeta[3]/eps^2+4661/120/eps-209/15*Zeta[3]/eps+16009/60-51/2*Zeta[5]-3301/30*Zeta[3]-49/1800*Pi^4/eps-209/900*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,116] = {"e12|e34|355|4|55||", Series[1/60/eps^5+3/20/eps^4+73/60/eps^3+541/60/eps^2-19/6*Zeta[3]/eps^2+3793/60/eps-213/10*Zeta[3]/eps+25621/60-823/10*Zeta[5]-4559/30*Zeta[3]-19/360*Pi^4/eps-71/200*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,117] = {"e12|e34|555|44|5||", Series[-1/40/eps^4-3/16/eps^3-201/160/eps^2+3/2*Zeta[3]/eps-511/64/eps+45/4*Zeta[3]-31617/640+1/40*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,118] = {"e12|e34|34|55|55||", Series[1/30/eps^5+1/5/eps^4+17/15/eps^3+83/15/eps^2+7/15*Zeta[3]/eps^2+67/3/eps+14/5*Zeta[3]/eps+175/3+45*Zeta[5]+562/15*Zeta[3]+7/900*Pi^4/eps+7/150*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,119] = {"e12|e34|35|45|55||", Series[1/60/eps^5+7/60/eps^4+43/60/eps^3+227/60/eps^2+1/30*Zeta[3]/eps^2+1019/60/eps+7/30*Zeta[3]/eps+3467/60+241/10*Zeta[5]+331/30*Zeta[3]+1/1800*Pi^4/eps+7/1800*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,120] = {"e12|e3|334|5|555||", Series[1/160/eps^3+7/80/eps^2+549/640/eps+2293/320-5/8*Zeta[3]+139717/2560*eps-35/4*eps*Zeta[3]-1/96*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[5,121] = {"e12|e3|344|55|55||", Series[-3/40/eps^4-57/80/eps^3-897/160/eps^2+117/20*Zeta[3]/eps-12909/320/eps+2223/40*Zeta[3]-176433/640+39/400*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,122] = {"e12|e3|345|45|55||", Series[-1/40/eps^4-21/80/eps^3-341/160/eps^2+8/5*Zeta[3]/eps-4921/320/eps+84/5*Zeta[3]-66477/640+2/75*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[5,123] = {"e12|e3|444|555|5||", Series[1/80/eps^3+9/80/eps^2+51/64/eps+83/16-3/4*Zeta[3]+41577/1280*eps-27/4*eps*Zeta[3]-1/80*Pi^4*eps+O[eps]^2,{eps,0,1}]}
pInt[5,124] = {"e12|e3|445|455|5||", Series[-1/20/eps^4-1/2/eps^3-81/20/eps^2+22/5*Zeta[3]/eps-119/4/eps+433/10*Zeta[3]-1653/8+11/150*Pi^4+O[eps]^1,{eps,0,0}]}

(* 627 graphs with 6 loops: *)
pInt[6,1] = {"e1123|2|34|56|e56|6||", Series[1/6*Zeta[3]/eps^4+Zeta[3]/eps^3+47/6*Zeta[3]/eps^2+7/6*Zeta[5]/eps^2+172/3*Zeta[3]/eps+7*Zeta[5]/eps-239/6*Zeta[3]^2/eps+1/360*Pi^4/eps^3+1/60*Pi^4/eps^2+47/360*Pi^4/eps+1/378*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,2] = {"e112|33|e456|4|5|66||", Series[1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-23/9*Zeta[3]/eps^3+3409/36/eps^2-184/9*Zeta[3]/eps^2+2029/3/eps-247/3*Zeta[5]/eps-161*Zeta[3]/eps-23/540*Pi^4/eps^2-46/135*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,3] = {"e112|33|e445|6|5|66||", Series[1/12/eps^6+1/2/eps^5+43/12/eps^4+76/3/eps^3-19/3*Zeta[3]/eps^3+2137/12/eps^2-38*Zeta[3]/eps^2+7493/6/eps-231*Zeta[5]/eps-817/3*Zeta[3]/eps-19/180*Pi^4/eps^2-19/30*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,4] = {"e112|23|44|e56|56|6||", Series[1/2*Zeta[3]/eps^4+2*Zeta[3]/eps^3+31/2*Zeta[3]/eps^2+7/2*Zeta[5]/eps^2+109*Zeta[3]/eps+14*Zeta[5]/eps-127/2*Zeta[3]^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+1/126*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,5] = {"e112|23|45|e456|6|6||", Series[5/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2+5/3*Zeta[3]^2/eps^2+115/3*Zeta[5]/eps+95/3*Zeta[7]/eps+10/3*Zeta[3]^2/eps+1/18*Pi^4*Zeta[3]/eps+5/1134*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,6] = {"e112|23|45|e466|5|6||", Series[1/2*Zeta[3]/eps^4+2*Zeta[3]/eps^3+31/2*Zeta[3]/eps^2+41/6*Zeta[5]/eps^2+109*Zeta[3]/eps+82/3*Zeta[5]/eps-409/6*Zeta[3]^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+19/1134*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,7] = {"e112|23|45|e45|6|66||", Series[1/2*Zeta[3]/eps^4+2*Zeta[3]/eps^3+31/2*Zeta[3]/eps^2+17/2*Zeta[5]/eps^2+109*Zeta[3]/eps+34*Zeta[5]/eps-137/2*Zeta[3]^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+4/189*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,8] = {"e112|23|45|e46|56|6||", Series[5/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-1/3*Zeta[3]^2/eps^2+115/3*Zeta[5]/eps+359/12*Zeta[7]/eps-2/3*Zeta[3]^2/eps-1/90*Pi^4*Zeta[3]/eps+5/1134*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,9] = {"e112|23|45|e46|5|66||", Series[1/2*Zeta[3]/eps^4+2*Zeta[3]/eps^3+31/2*Zeta[3]/eps^2+41/6*Zeta[5]/eps^2+109*Zeta[3]/eps+82/3*Zeta[5]/eps-409/6*Zeta[3]^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+19/1134*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,10] = {"e112|23|45|e46|6|66||", Series[1/2*Zeta[3]/eps^4+2*Zeta[3]/eps^3+31/2*Zeta[3]/eps^2+41/6*Zeta[5]/eps^2+109*Zeta[3]/eps+82/3*Zeta[5]/eps-409/6*Zeta[3]^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+19/1134*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,11] = {"e112|23|45|e66|56|6||", Series[1/2*Zeta[3]/eps^4+2*Zeta[3]/eps^3+31/2*Zeta[3]/eps^2+7/2*Zeta[5]/eps^2+109*Zeta[3]/eps+14*Zeta[5]/eps-127/2*Zeta[3]^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+1/126*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,12] = {"e1123|2|3|45|e56|66||", Series[1/36/eps^6+1/6/eps^5+35/36/eps^4+47/9/eps^3-11/9*Zeta[3]/eps^3+319/12/eps^2-22/3*Zeta[3]/eps^2+2345/18/eps-13*Zeta[5]/eps-385/9*Zeta[3]/eps-11/540*Pi^4/eps^2-11/90*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,13] = {"e112|33|345||e566|6||", Series[1/18/eps^6+5/18/eps^5+3/2/eps^4+137/18/eps^3-19/9*Zeta[3]/eps^3+667/18/eps^2-95/9*Zeta[3]/eps^2+1051/6/eps-71/3*Zeta[5]/eps-57*Zeta[3]/eps-19/540*Pi^4/eps^2-19/108*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,14] = {"e1123|2|4|e455|66|6||", Series[1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-23/9*Zeta[3]/eps^3+3409/36/eps^2-184/9*Zeta[3]/eps^2+2029/3/eps-247/3*Zeta[5]/eps-161*Zeta[3]/eps-23/540*Pi^4/eps^2-46/135*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,15] = {"e1123|2|4|e455|6|66||", Series[1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-23/9*Zeta[3]/eps^3+3409/36/eps^2-184/9*Zeta[3]/eps^2+2029/3/eps-247/3*Zeta[5]/eps-161*Zeta[3]/eps-23/540*Pi^4/eps^2-46/135*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,16] = {"e112|23|4|e456|56|6||", Series[1/6*Zeta[3]/eps^4+Zeta[3]/eps^3+47/6*Zeta[3]/eps^2+7/6*Zeta[5]/eps^2+172/3*Zeta[3]/eps+7*Zeta[5]/eps-143/6*Zeta[3]^2/eps+1/360*Pi^4/eps^3+1/60*Pi^4/eps^2+47/360*Pi^4/eps+1/378*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,17] = {"e1123|2|4|e456|5|66||", Series[1/72/eps^6+1/8/eps^5+37/36/eps^4+283/36/eps^3-49/36*Zeta[3]/eps^3+463/8/eps^2-49/4*Zeta[3]/eps^2+30031/72/eps-167/4*Zeta[5]/eps-1813/18*Zeta[3]/eps-49/2160*Pi^4/eps^2-49/240*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,18] = {"e1123|2|4|e556|566|||", Series[1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-49/18*Zeta[3]/eps^3+3409/36/eps^2-196/9*Zeta[3]/eps^2+2029/3/eps-167/2*Zeta[5]/eps-343/2*Zeta[3]/eps-49/1080*Pi^4/eps^2-49/135*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,19] = {"e112|23|4|e556|56|6||", Series[1/72/eps^6+1/8/eps^5+37/36/eps^4+283/36/eps^3-85/36*Zeta[3]/eps^3+463/8/eps^2-73/4*Zeta[3]/eps^2+30031/72/eps-327/4*Zeta[5]/eps-2551/18*Zeta[3]/eps-17/432*Pi^4/eps^2-73/240*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,20] = {"e1123|2|4|e556|66|6||", Series[1/24/eps^6+7/24/eps^5+13/6/eps^4+187/12/eps^3-41/12*Zeta[3]/eps^3+2651/24/eps^2-287/12*Zeta[3]/eps^2+18665/24/eps-469/4*Zeta[5]/eps-533/3*Zeta[3]/eps-41/720*Pi^4/eps^2-287/720*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,21] = {"e1123|2|4|e45|56|66||", Series[1/72/eps^6+1/8/eps^5+37/36/eps^4+283/36/eps^3-49/36*Zeta[3]/eps^3+463/8/eps^2-49/4*Zeta[3]/eps^2+30031/72/eps-167/4*Zeta[5]/eps-1813/18*Zeta[3]/eps-49/2160*Pi^4/eps^2-49/240*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,22] = {"e1123|2|4|e45|66|66||", Series[1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-23/9*Zeta[3]/eps^3+3409/36/eps^2-184/9*Zeta[3]/eps^2+2029/3/eps-247/3*Zeta[5]/eps-161*Zeta[3]/eps-23/540*Pi^4/eps^2-46/135*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,23] = {"e1123|2|4|e45|6|666||", Series[-1/144/eps^5-7/96/eps^4-359/576/eps^3+49/72*Zeta[3]/eps^2-5605/1152/eps^2+343/48*Zeta[3]/eps-27829/768/eps+49/4320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,24] = {"e112|34|e556|44|6|6||", Series[1/24/eps^6+7/24/eps^5+13/6/eps^4+187/12/eps^3-41/12*Zeta[3]/eps^3+2651/24/eps^2-287/12*Zeta[3]/eps^2+18665/24/eps-469/4*Zeta[5]/eps-533/3*Zeta[3]/eps-41/720*Pi^4/eps^2-287/720*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,25] = {"e112|33|e445|66|5|6||", Series[1/12/eps^6+1/2/eps^5+43/12/eps^4+76/3/eps^3-19/3*Zeta[3]/eps^3+2137/12/eps^2-38*Zeta[3]/eps^2+7493/6/eps-231*Zeta[5]/eps-817/3*Zeta[3]/eps-19/180*Pi^4/eps^2-19/30*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,26] = {"e112|23|4|e56|556|6||", Series[1/72/eps^6+1/8/eps^5+37/36/eps^4+283/36/eps^3-85/36*Zeta[3]/eps^3+463/8/eps^2-73/4*Zeta[3]/eps^2+30031/72/eps-327/4*Zeta[5]/eps-2551/18*Zeta[3]/eps-17/432*Pi^4/eps^2-73/240*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,27] = {"e112|23|4|e56|56|66||", Series[1/36/eps^6+7/36/eps^5+25/18/eps^4+173/18/eps^3-55/18*Zeta[3]/eps^3+2375/36/eps^2-313/18*Zeta[3]/eps^2+16321/36/eps-1033/9*Zeta[3]/eps-811/6*Zeta[5]/eps-11/216*Pi^4/eps^2-313/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,28] = {"e112|33|345|6|56|6|e|", Series[1/3*Zeta[3]/eps^4+5/3*Zeta[3]/eps^3+13*Zeta[3]/eps^2+7/3*Zeta[5]/eps^2+281/3*Zeta[3]/eps+35/3*Zeta[5]/eps-233/3*Zeta[3]^2/eps+1/180*Pi^4/eps^3+1/36*Pi^4/eps^2+13/60*Pi^4/eps+1/189*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,29] = {"e112|33|345||e66|66||", Series[1/9/eps^6+4/9/eps^5+20/9/eps^4+32/3/eps^3-32/9*Zeta[3]/eps^3+448/9/eps^2-128/9*Zeta[3]/eps^2+2048/9/eps-128/3*Zeta[5]/eps-640/9*Zeta[3]/eps-8/135*Pi^4/eps^2-32/135*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,30] = {"e112|33|e445|56|6|6||", Series[Zeta[3]/eps^4+3*Zeta[3]/eps^3+25*Zeta[3]/eps^2+41/3*Zeta[5]/eps^2+175*Zeta[3]/eps+41*Zeta[5]/eps-247/3*Zeta[3]^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+19/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,31] = {"e112|33|e445|5|6|66||", Series[1/18/eps^6+7/18/eps^5+53/18/eps^4+43/2/eps^3-43/9*Zeta[3]/eps^3+2773/18/eps^2-301/9*Zeta[3]/eps^2+19667/18/eps-487/3*Zeta[5]/eps-2279/9*Zeta[3]/eps-43/540*Pi^4/eps^2-301/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,32] = {"e112|33|e445|6|6|66||", Series[1/18/eps^6+7/18/eps^5+53/18/eps^4+43/2/eps^3-46/9*Zeta[3]/eps^3+2773/18/eps^2-322/9*Zeta[3]/eps^2+19667/18/eps-494/3*Zeta[5]/eps-2438/9*Zeta[3]/eps-23/270*Pi^4/eps^2-161/270*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,33] = {"e112|33|e456|45|6|6||", Series[10/3*Zeta[5]/eps^3+10/3*Zeta[3]^2/eps^2+10/3*Zeta[5]/eps^2+190/3*Zeta[5]/eps+190/3*Zeta[7]/eps+10/3*Zeta[3]^2/eps+1/9*Pi^4*Zeta[3]/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,34] = {"e112|33|e456|4|56|6||", Series[1/3*Zeta[3]/eps^4+5/3*Zeta[3]/eps^3+13*Zeta[3]/eps^2+7/3*Zeta[5]/eps^2+281/3*Zeta[3]/eps+35/3*Zeta[5]/eps-89/3*Zeta[3]^2/eps+1/180*Pi^4/eps^3+1/36*Pi^4/eps^2+13/60*Pi^4/eps+1/189*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,35] = {"e112|33|e45|4|66|66||", Series[1/18/eps^6+7/18/eps^5+53/18/eps^4+43/2/eps^3-43/9*Zeta[3]/eps^3+2773/18/eps^2-301/9*Zeta[3]/eps^2+19667/18/eps-487/3*Zeta[5]/eps-2279/9*Zeta[3]/eps-43/540*Pi^4/eps^2-301/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,36] = {"e112|33|e44|56|56|6||", Series[Zeta[3]/eps^4+3*Zeta[3]/eps^3+25*Zeta[3]/eps^2+7*Zeta[5]/eps^2+175*Zeta[3]/eps+21*Zeta[5]/eps-73*Zeta[3]^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+1/63*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,37] = {"e112|33|e44|5|66|66||", Series[1/6/eps^6+5/6/eps^5+35/6/eps^4+245/6/eps^3-35/3*Zeta[3]/eps^3+1715/6/eps^2-175/3*Zeta[3]/eps^2+12005/6/eps-455*Zeta[5]/eps-1225/3*Zeta[3]/eps-7/36*Pi^4/eps^2-35/36*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,38] = {"e112|33|e45|45|6|66||", Series[Zeta[3]/eps^4+3*Zeta[3]/eps^3+25*Zeta[3]/eps^2+17*Zeta[5]/eps^2+175*Zeta[3]/eps+51*Zeta[5]/eps-83*Zeta[3]^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+8/189*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,39] = {"e112|33|e45|46|56|6||", Series[10/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-2/3*Zeta[3]^2/eps^2+190/3*Zeta[5]/eps+359/6*Zeta[7]/eps-2/3*Zeta[3]^2/eps-1/45*Pi^4*Zeta[3]/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,40] = {"e112|33|e45|46|5|66||", Series[Zeta[3]/eps^4+3*Zeta[3]/eps^3+25*Zeta[3]/eps^2+41/3*Zeta[5]/eps^2+175*Zeta[3]/eps+41*Zeta[5]/eps-247/3*Zeta[3]^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+19/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,41] = {"e112|33|e45|46|6|66||", Series[Zeta[3]/eps^4+3*Zeta[3]/eps^3+25*Zeta[3]/eps^2+41/3*Zeta[5]/eps^2+175*Zeta[3]/eps+41*Zeta[5]/eps-247/3*Zeta[3]^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+19/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,42] = {"e112|33|e45|66|56|6||", Series[Zeta[3]/eps^4+3*Zeta[3]/eps^3+25*Zeta[3]/eps^2+7*Zeta[5]/eps^2+175*Zeta[3]/eps+21*Zeta[5]/eps-73*Zeta[3]^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+1/63*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,43] = {"e112|33|e45|4|6|666||", Series[-1/72/eps^5-19/144/eps^4-103/96/eps^3+23/18*Zeta[3]/eps^2-4687/576/eps^2+437/36*Zeta[3]/eps-68605/1152/eps+23/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,44] = {"e112|33|e45|6|556|6||", Series[1/18/eps^6+1/3/eps^5+41/18/eps^4+139/9/eps^3-28/9*Zeta[3]/eps^3+631/6/eps^2-56/3*Zeta[3]/eps^2+6491/9/eps-392/3*Zeta[5]/eps-1112/9*Zeta[3]/eps-7/135*Pi^4/eps^2-14/45*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,45] = {"e112|33|e45|6|56|66||", Series[1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-29/9*Zeta[3]/eps^3+3409/36/eps^2-214/9*Zeta[3]/eps^2+2029/3/eps-281/3*Zeta[5]/eps-183*Zeta[3]/eps-29/540*Pi^4/eps^2-107/270*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,46] = {"e1123|4|e56|445|6|6||", Series[1/3*Zeta[3]/eps^4+5/3*Zeta[3]/eps^3+13*Zeta[3]/eps^2-1/6*Zeta[5]/eps^2+281/3*Zeta[3]/eps-5/6*Zeta[5]/eps-85/6*Zeta[3]^2/eps+1/180*Pi^4/eps^3+1/36*Pi^4/eps^2+13/60*Pi^4/eps-1/756*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,47] = {"e112|34|e345|56|6|6||", Series[147/16*Zeta[7]/eps^2+15*Zeta[3]*Zeta[5]/eps-147/16*Zeta[7]/eps-27/10*mzv(3,5)/eps+2063/504000*Pi^8/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,48] = {"e112|34|e345|6|6|66||", Series[10/3*Zeta[5]/eps^3+10/3*Zeta[3]^2/eps^2+10/3*Zeta[5]/eps^2+110*Zeta[7]/eps+190/3*Zeta[5]/eps+10/3*Zeta[3]^2/eps+1/9*Pi^4*Zeta[3]/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,49] = {"e112|34|e355|6|56|6||", Series[10/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2+7/3*Zeta[3]^2/eps^2+4321/48*Zeta[7]/eps+190/3*Zeta[5]/eps+7/3*Zeta[3]^2/eps+7/90*Pi^4*Zeta[3]/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,50] = {"e112|34|e355|6|66|6||", Series[Zeta[3]/eps^4+3*Zeta[3]/eps^3+25*Zeta[3]/eps^2+22*Zeta[5]/eps^2+175*Zeta[3]/eps+66*Zeta[5]/eps-94*Zeta[3]^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+1/18*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,51] = {"e112|34|e356|45|6|6||", Series[147/16*Zeta[7]/eps^2+15/2*Zeta[3]*Zeta[5]/eps-147/16*Zeta[7]/eps-27/10*mzv(3,5)/eps+2063/504000*Pi^8/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,52] = {"e112|34|e356|56|56|||", Series[6*Zeta[3]^2/eps^2+63/4*Zeta[7]/eps+1/5*Pi^4*Zeta[3]/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,53] = {"e112|34|e356|4|56|6||", Series[6*Zeta[3]^2/eps^2+6*Zeta[3]^2/eps+184*Zeta[3]*Zeta[5]+114*Zeta[3]^2+750*eps*Zeta[3]^2+184*eps*Zeta[3]*Zeta[5]-596*eps*Zeta[3]^3+1/5*Pi^4*Zeta[3]/eps+1/5*Pi^4*Zeta[3]+19/5*Pi^4*eps*Zeta[3]+46/15*Pi^4*eps*Zeta[5]+86/189*Pi^6*eps*Zeta[3]+1/600*Pi^8+1/600*Pi^8*eps+O[eps]^2,{eps,0,1}]}
pInt[6,54] = {"e112|34|e356|5|566|||", Series[10/3*Zeta[5]/eps^3+10/3*Zeta[3]^2/eps^2+10/3*Zeta[5]/eps^2+295/3*Zeta[7]/eps+190/3*Zeta[5]/eps+10/3*Zeta[3]^2/eps+1/9*Pi^4*Zeta[3]/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,55] = {"e112|34|e356|5|56|6||", Series[147/16*Zeta[7]/eps^2-147/16*Zeta[7]/eps-27/10*mzv(3,5)/eps+2063/504000*Pi^8/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,56] = {"e112|34|e356|5|66|6||", Series[10/3*Zeta[5]/eps^3+13/3*Zeta[3]^2/eps^2+10/3*Zeta[5]/eps^2+4237/48*Zeta[7]/eps+190/3*Zeta[5]/eps+13/3*Zeta[3]^2/eps+13/90*Pi^4*Zeta[3]/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,57] = {"e1112|3|e44|56|56|6||", Series[-1/4*Zeta[3]/eps^3-11/8*Zeta[3]/eps^2-7/4*Zeta[5]/eps-157/16*Zeta[3]/eps+79/4*Zeta[3]^2-77/8*Zeta[5]-2215/32*Zeta[3]-1/240*Pi^4/eps^2-11/480*Pi^4/eps-157/960*Pi^4-1/252*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[6,58] = {"e112|34|e556|45|6|6||", Series[1/2*Zeta[3]/eps^4+2*Zeta[3]/eps^3+31/2*Zeta[3]/eps^2+28/3*Zeta[5]/eps^2+109*Zeta[3]/eps+112/3*Zeta[5]/eps-170/3*Zeta[3]^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+53/2268*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,59] = {"e112|34|e556|56|56|||", Series[10/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2+4/3*Zeta[3]^2/eps^2+260/3*Zeta[7]/eps+190/3*Zeta[5]/eps+4/3*Zeta[3]^2/eps+2/45*Pi^4*Zeta[3]/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,60] = {"e112|34|e34|55|66|6||", Series[Zeta[3]/eps^4+3*Zeta[3]/eps^3+32*Zeta[5]/eps^2+25*Zeta[3]/eps^2+175*Zeta[3]/eps+96*Zeta[5]/eps-98*Zeta[3]^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+31/378*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,61] = {"e112|34|e34|56|56|6||", Series[6*Zeta[3]^2/eps^2+6*Zeta[3]^2/eps+234*Zeta[3]*Zeta[5]+114*Zeta[3]^2+750*eps*Zeta[3]^2+234*eps*Zeta[3]*Zeta[5]-606*eps*Zeta[3]^3+1/5*Pi^4*Zeta[3]/eps+1/5*Pi^4*Zeta[3]+19/5*Pi^4*eps*Zeta[3]+39/10*Pi^4*eps*Zeta[5]+37/63*Pi^6*eps*Zeta[3]+1/600*Pi^8+1/600*Pi^8*eps+O[eps]^2,{eps,0,1}]}
pInt[6,62] = {"e112|34|e34|5|6|666||", Series[-1/4*Zeta[3]/eps^3-11/8*Zeta[3]/eps^2-8*Zeta[5]/eps-157/16*Zeta[3]/eps+26*Zeta[3]^2-44*Zeta[5]-2215/32*Zeta[3]-1/240*Pi^4/eps^2-11/480*Pi^4/eps-157/960*Pi^4-31/1512*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[6,63] = {"e112|34|e35|45|66|6||", Series[10/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-2/3*Zeta[3]^2/eps^2+213/2*Zeta[7]/eps+190/3*Zeta[5]/eps-2/3*Zeta[3]^2/eps-1/45*Pi^4*Zeta[3]/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,64] = {"e112|34|e35|45|6|66||", Series[10/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-2/3*Zeta[3]^2/eps^2+213/2*Zeta[7]/eps+190/3*Zeta[5]/eps-2/3*Zeta[3]^2/eps-1/45*Pi^4*Zeta[3]/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,65] = {"e112|34|e35|46|56|6||", Series[147/16*Zeta[7]/eps^2-147/16*Zeta[7]/eps-15/2*Zeta[3]*Zeta[5]/eps-27/10*mzv(3,5)/eps+2063/504000*Pi^8/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,66] = {"e112|34|e35|46|5|66||", Series[10/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-5/3*Zeta[3]^2/eps^2+5105/48*Zeta[7]/eps+190/3*Zeta[5]/eps-5/3*Zeta[3]^2/eps-1/18*Pi^4*Zeta[3]/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,67] = {"e112|34|e35|46|6|66||", Series[10/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-2/3*Zeta[3]^2/eps^2+569/6*Zeta[7]/eps+190/3*Zeta[5]/eps-2/3*Zeta[3]^2/eps-1/45*Pi^4*Zeta[3]/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,68] = {"e112|34|e35|56|566|||", Series[10/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-5/3*Zeta[3]^2/eps^2+5105/48*Zeta[7]/eps+190/3*Zeta[5]/eps-5/3*Zeta[3]^2/eps-1/18*Pi^4*Zeta[3]/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,69] = {"e112|34|e35|56|56|6||", Series[147/16*Zeta[7]/eps^2-147/16*Zeta[7]/eps-15/2*Zeta[3]*Zeta[5]/eps-27/10*mzv(3,5)/eps+2063/504000*Pi^8/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,70] = {"e112|34|e35|56|66|6||", Series[10/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-2/3*Zeta[3]^2/eps^2+569/6*Zeta[7]/eps+190/3*Zeta[5]/eps-2/3*Zeta[3]^2/eps-1/45*Pi^4*Zeta[3]/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,71] = {"e112|34|e35|66|556|||", Series[Zeta[3]/eps^4+3*Zeta[3]/eps^3+25*Zeta[3]/eps^2+157/6*Zeta[5]/eps^2+175*Zeta[3]/eps+157/2*Zeta[5]/eps-599/6*Zeta[3]^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+151/2268*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,72] = {"e112|34|e35|66|55|6||", Series[Zeta[3]/eps^4+3*Zeta[3]/eps^3+25*Zeta[3]/eps^2+157/6*Zeta[5]/eps^2+175*Zeta[3]/eps+157/2*Zeta[5]/eps-599/6*Zeta[3]^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+151/2268*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,73] = {"e112|34|e35|66|56|6||", Series[10/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-8/3*Zeta[3]^2/eps^2+199/2*Zeta[7]/eps+190/3*Zeta[5]/eps-8/3*Zeta[3]^2/eps-4/45*Pi^4*Zeta[3]/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,74] = {"e112|34|e35|4|6|666||", Series[-1/4*Zeta[3]/eps^3-11/8*Zeta[3]/eps^2-71/12*Zeta[5]/eps-157/16*Zeta[3]/eps+307/12*Zeta[3]^2-781/24*Zeta[5]-2215/32*Zeta[3]-1/240*Pi^4/eps^2-11/480*Pi^4/eps-157/960*Pi^4-17/1134*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[6,75] = {"e112|34|e35|5|666|6||", Series[-1/4*Zeta[3]/eps^3-11/8*Zeta[3]/eps^2-71/12*Zeta[5]/eps-157/16*Zeta[3]/eps+307/12*Zeta[3]^2-781/24*Zeta[5]-2215/32*Zeta[3]-1/240*Pi^4/eps^2-11/480*Pi^4/eps-157/960*Pi^4-17/1134*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[6,76] = {"e112|34|e35|6|556|6||", Series[1/2*Zeta[3]/eps^4+2*Zeta[3]/eps^3+31/2*Zeta[3]/eps^2+27/2*Zeta[5]/eps^2+109*Zeta[3]/eps+54*Zeta[5]/eps-115/2*Zeta[3]^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+13/378*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,77] = {"e112|34|e35|6|566|6||", Series[1/2*Zeta[3]/eps^4+2*Zeta[3]/eps^3+31/2*Zeta[3]/eps^2+28/3*Zeta[5]/eps^2+109*Zeta[3]/eps+112/3*Zeta[5]/eps-140/3*Zeta[3]^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+53/2268*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,78] = {"e112|34|e35|6|56|66||", Series[1/2*Zeta[3]/eps^4+2*Zeta[3]/eps^3+31/2*Zeta[3]/eps^2+28/3*Zeta[5]/eps^2+109*Zeta[3]/eps+112/3*Zeta[5]/eps-140/3*Zeta[3]^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+53/2268*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,79] = {"e112|34|e55|45|66|6||", Series[Zeta[3]/eps^4+3*Zeta[3]/eps^3+25*Zeta[3]/eps^2+41/3*Zeta[5]/eps^2+175*Zeta[3]/eps+41*Zeta[5]/eps-247/3*Zeta[3]^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+19/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,80] = {"e112|34|e55|456|6|6||", Series[10/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-2/3*Zeta[3]^2/eps^2+190/3*Zeta[5]/eps+359/6*Zeta[7]/eps-2/3*Zeta[3]^2/eps-1/45*Pi^4*Zeta[3]/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,81] = {"e112|34|e56|445|6|6||", Series[1/2*Zeta[3]/eps^4+2*Zeta[3]/eps^3+31/2*Zeta[3]/eps^2+Zeta[5]/eps^2+109*Zeta[3]/eps+4*Zeta[5]/eps-25*Zeta[3]^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+1/756*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,82] = {"e112|34|e56|455|66|||", Series[Zeta[3]/eps^4+3*Zeta[3]/eps^3+25*Zeta[3]/eps^2+22*Zeta[5]/eps^2+175*Zeta[3]/eps+66*Zeta[5]/eps-104*Zeta[3]^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+1/18*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,83] = {"e112|34|e56|456|56|||", Series[6*Zeta[3]^2/eps^2+30*Zeta[3]^2/eps-63*Zeta[7]/eps+1/5*Pi^4*Zeta[3]/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,84] = {"e112|34|e56|45|56|6||", Series[147/16*Zeta[7]/eps^2-147/16*Zeta[7]/eps-45/2*Zeta[3]*Zeta[5]/eps-27/10*mzv(3,5)/eps+2063/504000*Pi^8/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,85] = {"e112|34|e56|45|66|6||", Series[10/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-8/3*Zeta[3]^2/eps^2+527/6*Zeta[7]/eps+190/3*Zeta[5]/eps-8/3*Zeta[3]^2/eps-4/45*Pi^4*Zeta[3]/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,86] = {"e112|34|e56|45|6|66||", Series[1/2*Zeta[3]/eps^4+2*Zeta[3]/eps^3+31/2*Zeta[3]/eps^2+Zeta[5]/eps^2+109*Zeta[3]/eps+4*Zeta[5]/eps-25*Zeta[3]^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+1/756*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,87] = {"e112|34|e56|55|66|6||", Series[Zeta[3]/eps^4+3*Zeta[3]/eps^3+25*Zeta[3]/eps^2+22*Zeta[5]/eps^2+175*Zeta[3]/eps+66*Zeta[5]/eps-104*Zeta[3]^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+1/18*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,88] = {"e112|34|e56|556|56|||", Series[10/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-11/3*Zeta[3]^2/eps^2+4685/48*Zeta[7]/eps+190/3*Zeta[5]/eps-11/3*Zeta[3]^2/eps-11/90*Pi^4*Zeta[3]/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,89] = {"e112|34|e56|56|56|6||", Series[6*Zeta[3]^2/eps^2+30*Zeta[3]^2/eps-63*Zeta[7]/eps+1/5*Pi^4*Zeta[3]/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,90] = {"e112|2|33|44|56|e66||", Series[1/4/eps^6+1/2/eps^5+7/4/eps^4+6/eps^3-3*Zeta[3]/eps^3+81/4/eps^2-6*Zeta[3]/eps^2+135/2/eps-21*Zeta[5]/eps-21*Zeta[3]/eps-1/20*Pi^4/eps^2-1/10*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,91] = {"e112|2|33|45|e56|66||", Series[1/12/eps^6+1/3/eps^5+19/12/eps^4+43/6/eps^3-7/3*Zeta[3]/eps^3+377/12/eps^2-28/3*Zeta[3]/eps^2+404/3/eps-23*Zeta[5]/eps-133/3*Zeta[3]/eps-7/180*Pi^4/eps^2-7/45*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,92] = {"e112|2|33|45|e66|66||", Series[1/6/eps^6+1/2/eps^5+13/6/eps^4+55/6/eps^3-11/3*Zeta[3]/eps^3+229/6/eps^2-11*Zeta[3]/eps^2+943/6/eps-39*Zeta[5]/eps-143/3*Zeta[3]/eps-11/180*Pi^4/eps^2-11/60*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,93] = {"e112|2|34|445|6|e66||", Series[5/48/eps^6+5/16/eps^5+25/24/eps^4+55/24/eps^3+23/24*Zeta[3]/eps^3+23/8*Zeta[3]/eps^2-145/48/eps^2+647/8*Zeta[5]/eps+331/12*Zeta[3]/eps-3955/48/eps+23/1440*Pi^4/eps^2+23/480*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,94] = {"e112|2|34|e455|66|6||", Series[1/24/eps^6+1/4/eps^5+37/24/eps^4+107/12/eps^3-13/6*Zeta[3]/eps^3+1189/24/eps^2-13*Zeta[3]/eps^2+3215/12/eps-67/2*Zeta[5]/eps-481/6*Zeta[3]/eps-13/360*Pi^4/eps^2-13/60*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,95] = {"e112|2|34|e456|56|6||", Series[1/4*Zeta[3]/eps^4+Zeta[3]/eps^3+25/4*Zeta[3]/eps^2+7/4*Zeta[5]/eps^2+35*Zeta[3]/eps+7*Zeta[5]/eps-55/4*Zeta[3]^2/eps+1/240*Pi^4/eps^3+1/60*Pi^4/eps^2+5/48*Pi^4/eps+1/252*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,96] = {"e112|2|34|e556|566|||", Series[1/24/eps^6+1/4/eps^5+37/24/eps^4+107/12/eps^3-29/12*Zeta[3]/eps^3+1189/24/eps^2-29/2*Zeta[3]/eps^2+3215/12/eps-141/4*Zeta[5]/eps-1073/12*Zeta[3]/eps-29/720*Pi^4/eps^2-29/120*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,97] = {"e112|2|34|e45|56|66||", Series[1/48/eps^6+7/48/eps^5+23/24/eps^4+139/24/eps^3-29/24*Zeta[3]/eps^3+1595/48/eps^2-203/24*Zeta[3]/eps^2+8837/48/eps-141/8*Zeta[5]/eps-667/12*Zeta[3]/eps-29/1440*Pi^4/eps^2-203/1440*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,98] = {"e112|2|34|e45|66|66||", Series[1/24/eps^6+1/4/eps^5+37/24/eps^4+107/12/eps^3-13/6*Zeta[3]/eps^3+1189/24/eps^2-13*Zeta[3]/eps^2+3215/12/eps-67/2*Zeta[5]/eps-481/6*Zeta[3]/eps-13/360*Pi^4/eps^2-13/60*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,99] = {"e112|2|34|e45|6|666||", Series[-1/96/eps^5-17/192/eps^4-235/384/eps^3+29/48*Zeta[3]/eps^2-2929/768/eps^2+493/96*Zeta[3]/eps-34307/1536/eps+29/2880*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,100] = {"e112|2|34|e55|566|6||", Series[1/16/eps^6+5/16/eps^5+7/4/eps^4+75/8/eps^3-21/8*Zeta[3]/eps^3+783/16/eps^2-105/8*Zeta[3]/eps^2+4023/16/eps-327/8*Zeta[5]/eps-147/2*Zeta[3]/eps-7/160*Pi^4/eps^2-7/32*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,101] = {"e112|2|34|e55|666|6||", Series[-1/32/eps^5-13/64/eps^4-151/128/eps^3+21/16*Zeta[3]/eps^2-1653/256/eps^2+273/32*Zeta[3]/eps-17487/512/eps+7/320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,102] = {"e112|2|34|e55|66|66||", Series[1/8/eps^6+1/2/eps^5+21/8/eps^4+27/2/eps^3-9/2*Zeta[3]/eps^3+549/8/eps^2-18*Zeta[3]/eps^2+693/2/eps-153/2*Zeta[5]/eps-189/2*Zeta[3]/eps-3/40*Pi^4/eps^2-3/10*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,103] = {"e112|2|34|e56|556|6||", Series[1/48/eps^6+7/48/eps^5+23/24/eps^4+139/24/eps^3-41/24*Zeta[3]/eps^3+1595/48/eps^2-251/24*Zeta[3]/eps^2+8837/48/eps-209/8*Zeta[5]/eps-781/12*Zeta[3]/eps-41/1440*Pi^4/eps^2-251/1440*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,104] = {"e112|2|34|e56|56|66||", Series[1/24/eps^6+5/24/eps^5+13/12/eps^4+21/4/eps^3-11/12*Zeta[3]/eps^3+583/24/eps^2-55/12*Zeta[3]/eps^2+2611/24/eps-39/4*Zeta[5]/eps-125/6*Zeta[3]/eps-11/720*Pi^4/eps^2-11/144*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,105] = {"e112|3|334|5|e56|66||", Series[7/144/eps^6+35/144/eps^5+7/6/eps^4+301/72/eps^3+53/72*Zeta[3]/eps^3+265/72*Zeta[3]/eps^2+553/144/eps^2+1199/8*Zeta[5]/eps+143/3*Zeta[3]/eps-1967/16/eps+53/4320*Pi^4/eps^2+53/864*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,106] = {"e112|3|334|5|e66|66||", Series[7/72/eps^6+7/18/eps^5+119/72/eps^4+14/3/eps^3+37/18*Zeta[3]/eps^3+74/9*Zeta[3]/eps^2-581/72/eps^2+1823/6*Zeta[5]/eps+1709/18*Zeta[3]/eps-5131/18/eps+37/1080*Pi^4/eps^2+37/270*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,107] = {"e112|3|344|45|6|e66||", Series[1/24/eps^6+5/24/eps^5+5/6/eps^4+43/12*Zeta[3]/eps^3+7/12/eps^3+215/12*Zeta[3]/eps^2-793/24/eps^2+1479/4*Zeta[5]/eps+485/3*Zeta[3]/eps-11329/24/eps+43/720*Pi^4/eps^2+43/144*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,108] = {"e112|3|e344|55|6|66||", Series[1/24/eps^6+1/3/eps^5+65/24/eps^4+125/6/eps^3-25/6*Zeta[3]/eps^3+3725/24/eps^2-100/3*Zeta[3]/eps^2+3400/3/eps-275/2*Zeta[5]/eps-1625/6*Zeta[3]/eps-5/72*Pi^4/eps^2-5/9*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,109] = {"e112|3|e344|56|56|6||", Series[1/4*Zeta[3]/eps^4+3/2*Zeta[3]/eps^3+49/4*Zeta[3]/eps^2+7/4*Zeta[5]/eps^2+185/2*Zeta[3]/eps+21/2*Zeta[5]/eps-103/4*Zeta[3]^2/eps+1/240*Pi^4/eps^3+1/40*Pi^4/eps^2+49/240*Pi^4/eps+1/252*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,110] = {"e112|3|e344|56|5|66||", Series[1/48/eps^6+3/16/eps^5+19/12/eps^4+299/24/eps^3-53/24*Zeta[3]/eps^3+4519/48/eps^2-159/8*Zeta[3]/eps^2+33307/48/eps-557/8*Zeta[5]/eps-1007/6*Zeta[3]/eps-53/1440*Pi^4/eps^2-53/160*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,111] = {"e112|3|e345|45|6|66||", Series[1/4*Zeta[3]/eps^4+3/2*Zeta[3]/eps^3+49/4*Zeta[3]/eps^2+17/4*Zeta[5]/eps^2+185/2*Zeta[3]/eps+51/2*Zeta[5]/eps-113/4*Zeta[3]^2/eps+1/240*Pi^4/eps^3+1/40*Pi^4/eps^2+49/240*Pi^4/eps+2/189*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,112] = {"e112|3|e345|46|56|6||", Series[5/6*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-1/6*Zeta[3]^2/eps^2+185/6*Zeta[5]/eps+359/24*Zeta[7]/eps-2/3*Zeta[3]^2/eps-1/180*Pi^4*Zeta[3]/eps+5/2268*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,113] = {"e112|3|e345|46|5|66||", Series[1/4*Zeta[3]/eps^4+3/2*Zeta[3]/eps^3+49/4*Zeta[3]/eps^2+41/12*Zeta[5]/eps^2+185/2*Zeta[3]/eps+41/2*Zeta[5]/eps-337/12*Zeta[3]^2/eps+1/240*Pi^4/eps^3+1/40*Pi^4/eps^2+49/240*Pi^4/eps+19/2268*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,114] = {"e1112|3|e44|56|5|66||", Series[-1/48/eps^5-17/96/eps^4-259/192/eps^3+41/24*Zeta[3]/eps^2-3769/384/eps^2+697/48*Zeta[3]/eps-53723/768/eps+41/1440*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,115] = {"e112|3|445|446||e66||", Series[1/12/eps^6+1/3/eps^5+13/12/eps^4+25/3*Zeta[3]/eps^3-5/3/eps^3+100/3*Zeta[3]/eps^2-875/12/eps^2+735*Zeta[5]/eps+865/3*Zeta[3]/eps-2675/3/eps+5/36*Pi^4/eps^2+5/9*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,116] = {"e112|3|e445|456|6|6||", Series[1/4*Zeta[3]/eps^4+3/2*Zeta[3]/eps^3+49/4*Zeta[3]/eps^2+11/12*Zeta[5]/eps^2+185/2*Zeta[3]/eps+11/2*Zeta[5]/eps-331/12*Zeta[3]^2/eps+1/240*Pi^4/eps^3+1/40*Pi^4/eps^2+49/240*Pi^4/eps+1/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,117] = {"e112|3|e445|456||66||", Series[1/48/eps^6+3/16/eps^5+19/12/eps^4+299/24/eps^3-61/24*Zeta[3]/eps^3+4519/48/eps^2-183/8*Zeta[3]/eps^2+33307/48/eps-589/8*Zeta[5]/eps-1159/6*Zeta[3]/eps-61/1440*Pi^4/eps^2-61/160*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,118] = {"e112|3|e445|466|5|6||", Series[1/48/eps^6+3/16/eps^5+19/12/eps^4+299/24/eps^3-23/8*Zeta[3]/eps^3+4519/48/eps^2-191/8*Zeta[3]/eps^2+33307/48/eps-2063/24*Zeta[5]/eps-393/2*Zeta[3]/eps-23/480*Pi^4/eps^2-191/480*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,119] = {"e112|3|e445|466||66||", Series[1/24/eps^6+1/3/eps^5+65/24/eps^4+125/6/eps^3-29/6*Zeta[3]/eps^3+3725/24/eps^2-116/3*Zeta[3]/eps^2+3400/3/eps-291/2*Zeta[5]/eps-1885/6*Zeta[3]/eps-29/360*Pi^4/eps^2-29/45*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,120] = {"e112|3|e445|566|5|6||", Series[1/24/eps^6+7/24/eps^5+13/6/eps^4+187/12/eps^3-41/12*Zeta[3]/eps^3+2651/24/eps^2-287/12*Zeta[3]/eps^2+18665/24/eps-469/4*Zeta[5]/eps-533/3*Zeta[3]/eps-41/720*Pi^4/eps^2-287/720*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,121] = {"e112|3|e445|566|6|6||", Series[1/48/eps^6+3/16/eps^5+19/12/eps^4+299/24/eps^3-77/24*Zeta[3]/eps^3+4519/48/eps^2-207/8*Zeta[3]/eps^2+33307/48/eps-733/8*Zeta[5]/eps-1265/6*Zeta[3]/eps-77/1440*Pi^4/eps^2-69/160*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,122] = {"e112|3|e456|456|5|6||", Series[5/6*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-7/6*Zeta[3]^2/eps^2+185/6*Zeta[5]/eps+127/12*Zeta[7]/eps-14/3*Zeta[3]^2/eps-7/180*Pi^4*Zeta[3]/eps+5/2268*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,123] = {"e112|3|e34|45|56|66||", Series[1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-61/72*Zeta[3]/eps^3+6739/144/eps^2-671/72*Zeta[3]/eps^2+17075/48/eps-589/24*Zeta[5]/eps-1037/12*Zeta[3]/eps-61/4320*Pi^4/eps^2-671/4320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,124] = {"e112|3|e34|45|66|66||", Series[1/72/eps^6+5/36/eps^5+89/72/eps^4+121/12/eps^3-29/18*Zeta[3]/eps^3+5629/72/eps^2-145/9*Zeta[3]/eps^2+21133/36/eps-97/2*Zeta[5]/eps-2581/18*Zeta[3]/eps-29/1080*Pi^4/eps^2-29/108*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,125] = {"e112|3|e34|45|6|666||", Series[-1/288/eps^5-25/576/eps^4-161/384/eps^3+61/144*Zeta[3]/eps^2-8281/2304/eps^2+1525/288*Zeta[3]/eps-132667/4608/eps+61/8640*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,126] = {"e112|3|e34|55|566|6||", Series[1/48/eps^6+3/16/eps^5+19/12/eps^4+299/24/eps^3-53/24*Zeta[3]/eps^3+4519/48/eps^2-159/8*Zeta[3]/eps^2+33307/48/eps-557/8*Zeta[5]/eps-1007/6*Zeta[3]/eps-53/1440*Pi^4/eps^2-53/160*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,127] = {"e112|3|e34|55|666|6||", Series[-1/96/eps^5-7/64/eps^4-367/384/eps^3+53/48*Zeta[3]/eps^2-5885/768/eps^2+371/32*Zeta[3]/eps-89959/1536/eps+53/2880*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,128] = {"e112|3|e34|55|66|66||", Series[1/24/eps^6+1/3/eps^5+65/24/eps^4+125/6/eps^3-25/6*Zeta[3]/eps^3+3725/24/eps^2-100/3*Zeta[3]/eps^2+3400/3/eps-275/2*Zeta[5]/eps-1625/6*Zeta[3]/eps-5/72*Pi^4/eps^2-5/9*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,129] = {"e112|3|e34|56|556|6||", Series[1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-73/72*Zeta[3]/eps^3+6739/144/eps^2-767/72*Zeta[3]/eps^2+17075/48/eps-219/8*Zeta[5]/eps-1163/12*Zeta[3]/eps-73/4320*Pi^4/eps^2-767/4320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,130] = {"e112|3|e34|56|56|66||", Series[1/72/eps^6+1/8/eps^5+37/36/eps^4+283/36/eps^3-43/36*Zeta[3]/eps^3+463/8/eps^2-43/4*Zeta[3]/eps^2+30031/72/eps-487/12*Zeta[5]/eps-1573/18*Zeta[3]/eps-43/2160*Pi^4/eps^2-43/240*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,131] = {"e112|3|e34|5|566|66||", Series[-1/72/eps^5-1/6/eps^4-113/72/eps^3+29/18*Zeta[3]/eps^2-119/9/eps^2+58/3*Zeta[3]/eps-837/8/eps+29/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,132] = {"e112|3|e44|455|6|66||", Series[1/18/eps^6+7/18/eps^5+53/18/eps^4+43/2/eps^3-43/9*Zeta[3]/eps^3+2773/18/eps^2-301/9*Zeta[3]/eps^2+19667/18/eps-487/3*Zeta[5]/eps-2279/9*Zeta[3]/eps-43/540*Pi^4/eps^2-301/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,133] = {"e112|3|e44|456|5|66||", Series[1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-23/9*Zeta[3]/eps^3+3409/36/eps^2-184/9*Zeta[3]/eps^2+2029/3/eps-247/3*Zeta[5]/eps-161*Zeta[3]/eps-23/540*Pi^4/eps^2-46/135*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,134] = {"e112|3|e44|555|66|6||", Series[-1/24/eps^5-5/16/eps^4-217/96/eps^3+19/6*Zeta[3]/eps^2-3083/192/eps^2+95/4*Zeta[3]/eps-43441/384/eps+19/360*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,135] = {"e112|3|e44|556|56|6||", Series[1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-29/9*Zeta[3]/eps^3+3409/36/eps^2-214/9*Zeta[3]/eps^2+2029/3/eps-281/3*Zeta[5]/eps-183*Zeta[3]/eps-29/540*Pi^4/eps^2-107/270*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,136] = {"e112|3|e44|556|66|6||", Series[1/12/eps^6+1/2/eps^5+43/12/eps^4+76/3/eps^3-19/3*Zeta[3]/eps^3+2137/12/eps^2-38*Zeta[3]/eps^2+7493/6/eps-231*Zeta[5]/eps-817/3*Zeta[3]/eps-19/180*Pi^4/eps^2-19/30*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,137] = {"e112|3|e44|556|6|66||", Series[-1/18/eps^5-1/2/eps^4-71/18/eps^3+43/9*Zeta[3]/eps^2-529/18/eps^2+43*Zeta[3]/eps-1277/6/eps+43/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,138] = {"e112|3|e44|45|6|666||", Series[-1/72/eps^5-19/144/eps^4-103/96/eps^3+23/18*Zeta[3]/eps^2-4687/576/eps^2+437/36*Zeta[3]/eps-68605/1152/eps+23/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,139] = {"e112|3|e44|55|66|66||", Series[1/6/eps^6+5/6/eps^5+35/6/eps^4+245/6/eps^3-35/3*Zeta[3]/eps^3+1715/6/eps^2-175/3*Zeta[3]/eps^2+12005/6/eps-455*Zeta[5]/eps-1225/3*Zeta[3]/eps-7/36*Pi^4/eps^2-35/36*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,140] = {"e112|3|e44|56|56|66||", Series[1/18/eps^6+1/3/eps^5+41/18/eps^4+139/9/eps^3-28/9*Zeta[3]/eps^3+631/6/eps^2-56/3*Zeta[3]/eps^2+6491/9/eps-392/3*Zeta[5]/eps-1112/9*Zeta[3]/eps-7/135*Pi^4/eps^2-14/45*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,141] = {"e112|3|e45|445|6|66||", Series[1/72/eps^6+5/36/eps^5+89/72/eps^4+121/12/eps^3-85/36*Zeta[3]/eps^3+5629/72/eps^2-371/18*Zeta[3]/eps^2+21133/36/eps-285/4*Zeta[5]/eps-6269/36*Zeta[3]/eps-17/432*Pi^4/eps^2-371/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,142] = {"e112|3|e45|446|5|66||", Series[1/72/eps^6+5/36/eps^5+89/72/eps^4+121/12/eps^3-41/18*Zeta[3]/eps^3+5629/72/eps^2-187/9*Zeta[3]/eps^2+21133/36/eps-379/6*Zeta[5]/eps-3217/18*Zeta[3]/eps-41/1080*Pi^4/eps^2-187/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,143] = {"e112|3|e45|446|6|66||", Series[1/48/eps^6+3/16/eps^5+19/12/eps^4+299/24/eps^3-23/8*Zeta[3]/eps^3+4519/48/eps^2-191/8*Zeta[3]/eps^2+33307/48/eps-2063/24*Zeta[5]/eps-393/2*Zeta[3]/eps-23/480*Pi^4/eps^2-191/480*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,144] = {"e112|3|e45|446||666||", Series[-1/96/eps^5-7/64/eps^4-367/384/eps^3+61/48*Zeta[3]/eps^2-5885/768/eps^2+427/32*Zeta[3]/eps-89959/1536/eps+61/2880*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,145] = {"e112|3|e45|456|56|6||", Series[1/12*Zeta[3]/eps^4+2/3*Zeta[3]/eps^3+23/4*Zeta[3]/eps^2-23/12*Zeta[5]/eps^2+137/3*Zeta[3]/eps-41/12*Zeta[3]^2/eps-46/3*Zeta[5]/eps+1/720*Pi^4/eps^3+1/90*Pi^4/eps^2+23/240*Pi^4/eps-1/189*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,146] = {"e112|3|e45|456|6|66||", Series[1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-121/72*Zeta[3]/eps^3+6739/144/eps^2-1007/72*Zeta[3]/eps^2+17075/48/eps-443/8*Zeta[5]/eps-1355/12*Zeta[3]/eps-121/4320*Pi^4/eps^2-1007/4320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,147] = {"e112|3|e45|466|55|6||", Series[5/144/eps^6+35/144/eps^5+125/72/eps^4+95/8/eps^3-137/72*Zeta[3]/eps^3+11495/144/eps^2-959/72*Zeta[3]/eps^2+76945/144/eps-531/8*Zeta[5]/eps-3209/36*Zeta[3]/eps-137/4320*Pi^4/eps^2-959/4320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,148] = {"e112|3|e45|466|56|6||", Series[1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-109/72*Zeta[3]/eps^3+6739/144/eps^2-1055/72*Zeta[3]/eps^2+17075/48/eps-247/8*Zeta[5]/eps-1541/12*Zeta[3]/eps-109/4320*Pi^4/eps^2-211/864*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,149] = {"e112|3|e45|466|5|66||", Series[1/72/eps^6+5/36/eps^5+89/72/eps^4+121/12/eps^3-53/18*Zeta[3]/eps^3+5629/72/eps^2-211/9*Zeta[3]/eps^2+21133/36/eps-527/6*Zeta[5]/eps-3421/18*Zeta[3]/eps-53/1080*Pi^4/eps^2-211/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,150] = {"e112|3|e45|666|55|6||", Series[-1/48/eps^5-17/96/eps^4-259/192/eps^3+41/24*Zeta[3]/eps^2-3769/384/eps^2+697/48*Zeta[3]/eps-53723/768/eps+41/1440*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,151] = {"e112|3|e45|45|66|66||", Series[1/36/eps^6+7/36/eps^5+47/36/eps^4+97/12/eps^3-2/9*Zeta[3]/eps^3+1711/36/eps^2-14/9*Zeta[3]/eps^2+9707/36/eps+68/9*Zeta[3]/eps-Zeta[5]/eps-1/270*Pi^4/eps^2-7/270*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,152] = {"e112|3|e45|46|56|66||", Series[1/72/eps^6+1/9/eps^5+19/24/eps^4+46/9/eps^3-5/18*Zeta[3]/eps^3+2233/72/eps^2-20/9*Zeta[3]/eps^2+541/3/eps+5/6*Zeta[5]/eps-47/6*Zeta[3]/eps-1/216*Pi^4/eps^2-1/27*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,153] = {"e123|e456|456|456||||", Series[16/7875*(29*Pi^8-212625*Zeta[3]*Zeta[5]-113400*mzv(3,5))/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,154] = {"e123|e23|44|56|56|6||", Series[6*Zeta[3]^2/eps^2+6*Zeta[3]^2/eps+354*Zeta[3]*Zeta[5]+114*Zeta[3]^2+750*eps*Zeta[3]^2+354*eps*Zeta[3]*Zeta[5]-726*eps*Zeta[3]^3+1/5*Pi^4*Zeta[3]/eps+1/5*Pi^4*Zeta[3]+59/10*Pi^4*eps*Zeta[5]+19/5*Pi^4*eps*Zeta[3]+19/21*Pi^6*eps*Zeta[3]+1/600*Pi^8+1/600*Pi^8*eps+O[eps]^2,{eps,0,1}]}
pInt[6,155] = {"e123|e23|45|46|56|6||", Series[20*Zeta[3]*Zeta[5]/eps-4*Zeta[3]^3-20*Zeta[3]*Zeta[5]+1040*eps*Zeta[5]^2+359*eps*Zeta[3]*Zeta[7]+340*eps*Zeta[3]*Zeta[5]+4*eps*Zeta[3]^3+1/3*Pi^4*Zeta[5]-1/5*Pi^4*eps*Zeta[3]^2-1/3*Pi^4*eps*Zeta[5]+10/189*Pi^6*Zeta[3]-10/189*Pi^6*eps*Zeta[3]+1/1134*Pi^10*eps+O[eps]^2,{eps,0,1}]}
pInt[6,156] = {"e123|e23|4|45|6|666||", Series[-1/12*Zeta[3]/eps^3-5/8*Zeta[3]/eps^2-13/3*Zeta[5]/eps-233/48*Zeta[3]/eps+35/3*Zeta[3]^2-65/2*Zeta[5]-3451/96*Zeta[3]-1/720*Pi^4/eps^2-1/96*Pi^4/eps-233/2880*Pi^4-17/1512*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[6,157] = {"e123|e23|4|56|556|6||", Series[1/6*Zeta[3]/eps^4+Zeta[3]/eps^3+47/6*Zeta[3]/eps^2+26/3*Zeta[5]/eps^2+172/3*Zeta[3]/eps+52*Zeta[5]/eps-82/3*Zeta[3]^2/eps+1/360*Pi^4/eps^3+1/60*Pi^4/eps^2+47/360*Pi^4/eps+17/756*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,158] = {"e123|e23|4|56|56|66||", Series[1/3*Zeta[3]/eps^4+4/3*Zeta[3]/eps^3+52/3*Zeta[5]/eps^2+29/3*Zeta[3]/eps^2+196/3*Zeta[3]/eps+208/3*Zeta[5]/eps-104/3*Zeta[3]^2/eps+1/180*Pi^4/eps^3+1/45*Pi^4/eps^2+29/180*Pi^4/eps+17/378*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,159] = {"e123|e23|4|5|566|66||", Series[-1/3*Zeta[3]/eps^3-7/3*Zeta[3]/eps^2-52/3*Zeta[5]/eps-53/3*Zeta[3]/eps+134/3*Zeta[3]^2-364/3*Zeta[5]-129*Zeta[3]-1/180*Pi^4/eps^2-7/180*Pi^4/eps-53/180*Pi^4-17/378*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[6,160] = {"e123|e24|34|5|6|666||", Series[-5/6*Zeta[5]/eps^2+1/6*Zeta[3]^2/eps-35/12*Zeta[5]/eps+7/12*Zeta[3]^2-565/24*Zeta[5]-1031/24*Zeta[7]+1/180*Pi^4*Zeta[3]-5/2268*Pi^6/eps-5/648*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[6,161] = {"e123|e24|35|46|56|6||", Series[1063/54*Zeta[9]/eps+4/3*Zeta[3]^3/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,162] = {"e123|e24|35|56|56|6||", Series[28*Zeta[9]/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,163] = {"e123|e24|35|66|56|6||", Series[147/16*Zeta[7]/eps^2-147/16*Zeta[7]/eps-27/2*Zeta[3]*Zeta[5]/eps-27/10*mzv(3,5)/eps+2063/504000*Pi^8/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,164] = {"e123|e24|35|4|6|666||", Series[-5/6*Zeta[5]/eps^2+2/3*Zeta[3]^2/eps-35/12*Zeta[5]/eps+7/3*Zeta[3]^2-565/24*Zeta[5]-1031/24*Zeta[7]+1/45*Pi^4*Zeta[3]-5/2268*Pi^6/eps-5/648*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[6,165] = {"e123|e24|35|6|566|6||", Series[5/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-4/3*Zeta[3]^2/eps^2+325/4*Zeta[7]/eps+115/3*Zeta[5]/eps-8/3*Zeta[3]^2/eps-2/45*Pi^4*Zeta[3]/eps+5/1134*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,166] = {"e123|e24|35|6|56|66||", Series[5/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-1/3*Zeta[3]^2/eps^2+751/12*Zeta[7]/eps+115/3*Zeta[5]/eps-2/3*Zeta[3]^2/eps-1/90*Pi^4*Zeta[3]/eps+5/1134*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,167] = {"e123|e24|55|46|6|66||", Series[10/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-14/3*Zeta[3]^2/eps^2+463/3*Zeta[7]/eps+190/3*Zeta[5]/eps-14/3*Zeta[3]^2/eps-7/45*Pi^4*Zeta[3]/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,168] = {"e123|e24|56|445|6|6||", Series[6*Zeta[3]^2/eps^2+12*Zeta[3]^2/eps-63/4*Zeta[7]/eps+1/5*Pi^4*Zeta[3]/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,169] = {"e123|e24|56|456|56|||", Series[42*Zeta[3]*Zeta[5]/eps+72/5*mzv(3,5)/eps-29/7875*Pi^8/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,170] = {"e123|e24|56|45|56|6||", Series[1063/54*Zeta[9]/eps+4/3*Zeta[3]^3/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,171] = {"e123|e24|56|45|66|6||", Series[147/16*Zeta[7]/eps^2-147/16*Zeta[7]/eps-33/2*Zeta[3]*Zeta[5]/eps-27/10*mzv(3,5)/eps+2063/504000*Pi^8/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,172] = {"e123|e24|56|45|6|66||", Series[5/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-7/3*Zeta[3]^2/eps^2+145/2*Zeta[7]/eps+115/3*Zeta[5]/eps-14/3*Zeta[3]^2/eps-7/90*Pi^4*Zeta[3]/eps+5/1134*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,173] = {"e123|e24|56|556|56|||", Series[147/16*Zeta[7]/eps^2-147/16*Zeta[7]/eps-18*Zeta[3]*Zeta[5]/eps-27/10*mzv(3,5)/eps+2063/504000*Pi^8/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,174] = {"e123|e24|56|56|56|6||", Series[20*Zeta[3]*Zeta[5]/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,175] = {"e123|e24|5|456|56|6||", Series[2*Zeta[3]^2/eps^2+12*Zeta[3]^2/eps-63/4*Zeta[7]/eps+1/15*Pi^4*Zeta[3]/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,176] = {"e123|e24|5|45|66|66||", Series[1/3*Zeta[3]/eps^4+5/3*Zeta[3]/eps^3+13*Zeta[3]/eps^2+22/3*Zeta[5]/eps^2+281/3*Zeta[3]/eps+110/3*Zeta[5]/eps-92/3*Zeta[3]^2/eps+1/180*Pi^4/eps^3+1/36*Pi^4/eps^2+13/60*Pi^4/eps+1/54*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,177] = {"e123|e24|5|456|6|66||", Series[1/6*Zeta[3]/eps^4+Zeta[3]/eps^3+47/6*Zeta[3]/eps^2+11/3*Zeta[5]/eps^2+172/3*Zeta[3]/eps+22*Zeta[5]/eps-55/3*Zeta[3]^2/eps+1/360*Pi^4/eps^3+1/60*Pi^4/eps^2+47/360*Pi^4/eps+1/108*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,178] = {"e123|e45|45|456|6|6||", Series[42*Zeta[3]*Zeta[5]/eps+72/5*mzv(3,5)/eps-29/7875*Pi^8/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,179] = {"e123|e45|45|466|6|6||", Series[5/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-10/3*Zeta[3]^2/eps^2+221/3*Zeta[7]/eps+115/3*Zeta[5]/eps-20/3*Zeta[3]^2/eps-1/9*Pi^4*Zeta[3]/eps+5/1134*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,180] = {"e123|e45|45|466||66||", Series[10/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-20/3*Zeta[3]^2/eps^2+152*Zeta[7]/eps+190/3*Zeta[5]/eps-20/3*Zeta[3]^2/eps-2/9*Pi^4*Zeta[3]/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,181] = {"e123|e45|45|46|6|66||", Series[6*Zeta[3]^2/eps^2+42*Zeta[3]^2/eps-189/2*Zeta[7]/eps+1/5*Pi^4*Zeta[3]/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,182] = {"e123|e45|345|46|6|6||", Series[1063/54*Zeta[9]/eps+4/3*Zeta[3]^3/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,183] = {"e123|e45|346|56|6|6||", Series[20*Zeta[3]*Zeta[5]/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,184] = {"e11|22|33|44|55|66|e|", Series[1/eps^6+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,185] = {"e11|22|33|44|56|e66||", Series[1/2/eps^6+1/2/eps^5+3/2/eps^4+9/2/eps^3-3*Zeta[3]/eps^3+27/2/eps^2-3*Zeta[3]/eps^2+81/2/eps-9*Zeta[3]/eps-21*Zeta[5]/eps-1/20*Pi^4/eps^2-1/20*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,186] = {"e11|22|33|45|556|6|e|", Series[1/3/eps^6+1/3/eps^5+1/3/eps^4+14/3*Zeta[3]/eps^3-7/3/eps^3+14/3*Zeta[3]/eps^2-67/3/eps^2+126*Zeta[5]/eps+86/3*Zeta[3]/eps-403/3/eps+7/90*Pi^4/eps^2+7/90*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,187] = {"e11|22|33|45|e56|66||", Series[1/6/eps^6+1/2/eps^5+13/6/eps^4+55/6/eps^3-11/3*Zeta[3]/eps^3+229/6/eps^2-11*Zeta[3]/eps^2+943/6/eps-39*Zeta[5]/eps-143/3*Zeta[3]/eps-11/180*Pi^4/eps^2-11/60*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,188] = {"e11|22|33|45|e66|66||", Series[1/3/eps^6+2/3/eps^5+8/3/eps^4+32/3/eps^3-16/3*Zeta[3]/eps^3+128/3/eps^2-32/3*Zeta[3]/eps^2+512/3/eps-128/3*Zeta[3]/eps-64*Zeta[5]/eps-4/45*Pi^4/eps^2-8/45*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,189] = {"e11|22|33|45|e6|666||", Series[-1/12/eps^5-3/8/eps^4-79/48/eps^3+11/6*Zeta[3]/eps^2-677/96/eps^2+33/4*Zeta[3]/eps-5695/192/eps+11/360*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,190] = {"e11|22|34|445|5|66|e|", Series[1/3/eps^6+1/3/eps^5+1/3/eps^4+14/3*Zeta[3]/eps^3-7/3/eps^3+14/3*Zeta[3]/eps^2-67/3/eps^2+126*Zeta[5]/eps+86/3*Zeta[3]/eps-403/3/eps+7/90*Pi^4/eps^2+7/90*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,191] = {"e11|22|34|445|6|e66||", Series[5/24/eps^6+5/12/eps^5+25/24/eps^4+19/6*Zeta[3]/eps^3+5/12/eps^3+19/3*Zeta[3]/eps^2-455/24/eps^2+341/2*Zeta[5]/eps+311/6*Zeta[3]/eps-2215/12/eps+19/360*Pi^4/eps^2+19/180*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,192] = {"e11|22|34|455|56|6|e|", Series[1/12/eps^6+1/4/eps^5+7/12/eps^4+25/6*Zeta[3]/eps^3-17/12/eps^3+25/2*Zeta[3]/eps^2-377/12/eps^2+465/2*Zeta[5]/eps+463/6*Zeta[3]/eps-3401/12/eps+5/72*Pi^4/eps^2+5/24*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,193] = {"e11|22|34|e455|66|6||", Series[1/12/eps^6+5/12/eps^5+29/12/eps^4+161/12/eps^3-23/6*Zeta[3]/eps^3+869/12/eps^2-115/6*Zeta[3]/eps^2+4601/12/eps-127/2*Zeta[5]/eps-667/6*Zeta[3]/eps-23/360*Pi^4/eps^2-23/72*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,194] = {"e11|22|34|e456|56|6||", Series[1/2*Zeta[3]/eps^4+3/2*Zeta[3]/eps^3+19/2*Zeta[3]/eps^2+7/2*Zeta[5]/eps^2+103/2*Zeta[3]/eps+21/2*Zeta[5]/eps-49/2*Zeta[3]^2/eps+1/120*Pi^4/eps^3+1/40*Pi^4/eps^2+19/120*Pi^4/eps+1/126*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,195] = {"e11|22|34|555|566||e|", Series[-1/12/eps^5-3/8/eps^4-79/48/eps^3+11/6*Zeta[3]/eps^2-677/96/eps^2+33/4*Zeta[3]/eps-5695/192/eps+11/360*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,196] = {"e11|22|34|556|556||e|", Series[1/6/eps^6+1/3/eps^5+1/3/eps^4+31/3*Zeta[3]/eps^3-17/3/eps^3+62/3*Zeta[3]/eps^2-197/3/eps^2+449*Zeta[5]/eps+386/3*Zeta[3]/eps-1529/3/eps+31/180*Pi^4/eps^2+31/90*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,197] = {"e11|22|34|e556|566|||", Series[1/12/eps^6+5/12/eps^5+29/12/eps^4+161/12/eps^3-13/3*Zeta[3]/eps^3+869/12/eps^2-65/3*Zeta[3]/eps^2+4601/12/eps-67*Zeta[5]/eps-377/3*Zeta[3]/eps-13/180*Pi^4/eps^2-13/36*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,198] = {"e11|22|34|e45|56|66||", Series[1/24/eps^6+1/4/eps^5+37/24/eps^4+107/12/eps^3-13/6*Zeta[3]/eps^3+1189/24/eps^2-13*Zeta[3]/eps^2+3215/12/eps-67/2*Zeta[5]/eps-481/6*Zeta[3]/eps-13/360*Pi^4/eps^2-13/60*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,199] = {"e11|22|34|e45|66|66||", Series[1/12/eps^6+5/12/eps^5+29/12/eps^4+161/12/eps^3-23/6*Zeta[3]/eps^3+869/12/eps^2-115/6*Zeta[3]/eps^2+4601/12/eps-127/2*Zeta[5]/eps-667/6*Zeta[3]/eps-23/360*Pi^4/eps^2-23/72*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,200] = {"e11|22|34|e45|6|666||", Series[-1/48/eps^5-5/32/eps^4-193/192/eps^3+13/12*Zeta[3]/eps^2-2291/384/eps^2+65/8*Zeta[3]/eps-25897/768/eps+13/720*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,201] = {"e11|22|34|e55|566|6||", Series[1/8/eps^6+1/2/eps^5+21/8/eps^4+27/2/eps^3-9/2*Zeta[3]/eps^3+549/8/eps^2-18*Zeta[3]/eps^2+693/2/eps-153/2*Zeta[5]/eps-189/2*Zeta[3]/eps-3/40*Pi^4/eps^2-3/10*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,202] = {"e11|22|34|e55|666|6||", Series[-1/16/eps^5-11/32/eps^4-117/64/eps^3+9/4*Zeta[3]/eps^2-1215/128/eps^2+99/8*Zeta[3]/eps-12429/256/eps+3/80*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,203] = {"e11|22|34|e55|66|66||", Series[1/4/eps^6+3/4/eps^5+15/4/eps^4+75/4/eps^3-15/2*Zeta[3]/eps^3+375/4/eps^2-45/2*Zeta[3]/eps^2+1875/4/eps-225/2*Zeta[3]/eps-285/2*Zeta[5]/eps-1/8*Pi^4/eps^2-3/8*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,204] = {"e11|22|34|e56|556|6||", Series[1/24/eps^6+1/4/eps^5+37/24/eps^4+107/12/eps^3-19/6*Zeta[3]/eps^3+1189/24/eps^2-16*Zeta[3]/eps^2+3215/12/eps-101/2*Zeta[5]/eps-559/6*Zeta[3]/eps-19/360*Pi^4/eps^2-4/15*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,205] = {"e11|22|34|e56|56|66||", Series[1/12/eps^6+1/3/eps^5+19/12/eps^4+43/6/eps^3-4/3*Zeta[3]/eps^3+377/12/eps^2-16/3*Zeta[3]/eps^2+404/3/eps-16*Zeta[5]/eps-58/3*Zeta[3]/eps-1/45*Pi^4/eps^2-4/45*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,206] = {"e11|22|34|e5|566|66||", Series[-1/12/eps^5-7/12/eps^4-43/12/eps^3+23/6*Zeta[3]/eps^2-247/12/eps^2+161/6*Zeta[3]/eps-1363/12/eps+23/360*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,207] = {"e11|23|334|4|56|e66||", Series[1/6/eps^6+1/3/eps^5+5/6/eps^4+4/3*Zeta[3]/eps^3+1/eps^3+8/3*Zeta[3]/eps^2-35/6/eps^2+56*Zeta[5]/eps+56/3*Zeta[3]/eps-187/3/eps+1/45*Pi^4/eps^2+2/45*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,208] = {"e11|23|334|5|556|6|e|", Series[2/15/eps^6+4/15/eps^5+11/30/eps^4+14/3*Zeta[3]/eps^3-67/30/eps^3+28/3*Zeta[3]/eps^2-371/15/eps^2+568/5*Zeta[5]/eps+100/3*Zeta[3]/eps-2249/15/eps+7/90*Pi^4/eps^2+7/45*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,209] = {"e11|23|334|5|e56|66||", Series[3/40/eps^6+3/10/eps^5+51/40/eps^4+21/5/eps^3+1/2*Zeta[3]/eps^3+207/40/eps^2+2*Zeta[3]/eps^2+1069/10*Zeta[5]/eps+65/2*Zeta[3]/eps-783/10/eps+1/120*Pi^4/eps^2+1/30*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,210] = {"e11|23|334|5|e66|66||", Series[3/20/eps^6+9/20/eps^5+33/20/eps^4+81/20/eps^3+19/10*Zeta[3]/eps^3+57/10*Zeta[3]/eps^2-27/4/eps^2+2201/10*Zeta[5]/eps+689/10*Zeta[3]/eps-4023/20/eps+19/600*Pi^4/eps^2+19/200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,211] = {"e11|23|334|5|e6|666||", Series[-3/80/eps^5-33/160/eps^4-303/320/eps^3-1/4*Zeta[3]/eps^2-2253/640/eps^2-11/8*Zeta[3]/eps-10071/1280/eps-1/240*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,212] = {"e11|23|344|45|5|66|e|", Series[1/12/eps^6+1/4/eps^5+7/12/eps^4+25/6*Zeta[3]/eps^3-17/12/eps^3+25/2*Zeta[3]/eps^2-377/12/eps^2+465/2*Zeta[5]/eps+463/6*Zeta[3]/eps-3401/12/eps+5/72*Pi^4/eps^2+5/24*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,213] = {"e11|23|344|45|6|e66||", Series[7/120/eps^6+7/30/eps^5+91/120/eps^4+113/30*Zeta[3]/eps^3-7/30/eps^3+226/15*Zeta[3]/eps^2-3829/120/eps^2+3079/10*Zeta[5]/eps+3269/30*Zeta[3]/eps-11137/30/eps+113/1800*Pi^4/eps^2+113/450*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,214] = {"e11|23|344|55|56|6|e|", Series[1/30/eps^6+1/6/eps^5+17/30/eps^4+61/15*Zeta[3]/eps^3-31/30/eps^3+61/3*Zeta[3]/eps^2-1231/30/eps^2+1761/5*Zeta[5]/eps+2477/15*Zeta[3]/eps-14671/30/eps+61/900*Pi^4/eps^2+61/180*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,215] = {"e11|23|e344|55|6|66||", Series[1/20/eps^6+7/20/eps^5+51/20/eps^4+351/20/eps^3-39/10*Zeta[3]/eps^3+2331/20/eps^2-273/10*Zeta[3]/eps^2+15111/20/eps-957/10*Zeta[5]/eps-1989/10*Zeta[3]/eps-13/200*Pi^4/eps^2-91/200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,216] = {"e11|23|344|56|55|6|e|", Series[1/30/eps^6+1/6/eps^5+17/30/eps^4+61/15*Zeta[3]/eps^3-31/30/eps^3+61/3*Zeta[3]/eps^2-1231/30/eps^2+1941/5*Zeta[5]/eps+2117/15*Zeta[3]/eps-14671/30/eps+61/900*Pi^4/eps^2+61/180*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,217] = {"e11|23|e344|56|56|6||", Series[3/10*Zeta[3]/eps^4+3/2*Zeta[3]/eps^3+111/10*Zeta[3]/eps^2+21/10*Zeta[5]/eps^2+747/10*Zeta[3]/eps+21/2*Zeta[5]/eps-243/10*Zeta[3]^2/eps+1/200*Pi^4/eps^3+1/40*Pi^4/eps^2+37/200*Pi^4/eps+1/210*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,218] = {"e11|23|e344|56|5|66||", Series[1/40/eps^6+1/5/eps^5+61/40/eps^4+54/5/eps^3-21/10*Zeta[3]/eps^3+585/8/eps^2-84/5*Zeta[3]/eps^2+2403/5/eps-489/10*Zeta[5]/eps-1281/10*Zeta[3]/eps-7/200*Pi^4/eps^2-7/25*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,219] = {"e11|23|345|45|56|6|e|", Series[1/5*Zeta[3]/eps^4+3/5*Zeta[3]/eps^3+7/5*Zeta[3]/eps^2-8/5*Zeta[5]/eps^2+134/5*Zeta[3]^2/eps-24/5*Zeta[5]/eps-13*Zeta[3]/eps+1/300*Pi^4/eps^3+1/100*Pi^4/eps^2+7/300*Pi^4/eps-1/210*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,220] = {"e11|23|e345|45|6|66||", Series[3/10*Zeta[3]/eps^4+3/2*Zeta[3]/eps^3+111/10*Zeta[3]/eps^2+51/10*Zeta[5]/eps^2+747/10*Zeta[3]/eps+51/2*Zeta[5]/eps-273/10*Zeta[3]^2/eps+1/200*Pi^4/eps^3+1/40*Pi^4/eps^2+37/200*Pi^4/eps+4/315*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,221] = {"e11|23|345|46|55|6|e|", Series[1/60/eps^6+1/10/eps^5+5/12/eps^4+26/15*Zeta[3]/eps^3+1/6/eps^3+11*Zeta[3]/eps^2-1139/60/eps^2+192*Zeta[5]/eps+1262/15*Zeta[3]/eps-7813/30/eps+13/450*Pi^4/eps^2+11/60*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,222] = {"e11|23|e345|46|56|6||", Series[Zeta[5]/eps^3+3*Zeta[5]/eps^2-1/5*Zeta[3]^2/eps^2+27*Zeta[5]/eps+359/20*Zeta[7]/eps-3/5*Zeta[3]^2/eps-1/150*Pi^4*Zeta[3]/eps+1/378*Pi^6/eps^2+1/126*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,223] = {"e11|23|e345|46|5|66||", Series[3/10*Zeta[3]/eps^4+3/2*Zeta[3]/eps^3+111/10*Zeta[3]/eps^2+41/10*Zeta[5]/eps^2+747/10*Zeta[3]/eps+41/2*Zeta[5]/eps-271/10*Zeta[3]^2/eps+1/200*Pi^4/eps^3+1/40*Pi^4/eps^2+37/200*Pi^4/eps+19/1890*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,224] = {"e11|23|345|46|e|666||", Series[-1/120/eps^5-1/16/eps^4-29/96/eps^3-103/192/eps^2-7/6*Zeta[3]/eps^2+16679/1920/eps-35/4*Zeta[3]/eps-7/360*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,225] = {"e11|23|444|456||e66||", Series[-1/24/eps^5-11/48/eps^4-109/96/eps^3+7/6*Zeta[3]/eps^2-1015/192/eps^2+77/12*Zeta[3]/eps-9077/384/eps+7/360*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,226] = {"e11|23|e444|555|6|6||", Series[1/80/eps^4+9/80/eps^3+51/64/eps^2+83/16/eps-3/4*Zeta[3]/eps+41577/1280-27/4*Zeta[3]-1/80*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,227] = {"e11|23|444|556|5|6|e|", Series[-3/80/eps^5-33/160/eps^4-303/320/eps^3-1/4*Zeta[3]/eps^2-2253/640/eps^2-11/8*Zeta[3]/eps-10071/1280/eps-1/240*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,228] = {"e11|23|e444|556|6|6||", Series[-1/40/eps^5-3/16/eps^4-201/160/eps^3+3/2*Zeta[3]/eps^2-511/64/eps^2+45/4*Zeta[3]/eps-31617/640/eps+1/40*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,229] = {"e11|23|445|445||66|e|", Series[1/6/eps^6+1/3/eps^5+1/3/eps^4+31/3*Zeta[3]/eps^3-17/3/eps^3+62/3*Zeta[3]/eps^2-197/3/eps^2+449*Zeta[5]/eps+386/3*Zeta[3]/eps-1529/3/eps+31/180*Pi^4/eps^2+31/90*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,230] = {"e11|23|445|446||e66||", Series[7/60/eps^6+7/20/eps^5+49/60/eps^4+271/30*Zeta[3]/eps^3-203/60/eps^3+271/10*Zeta[3]/eps^2-4151/60/eps^2+5783/10*Zeta[5]/eps+6217/30*Zeta[3]/eps-41363/60/eps+271/1800*Pi^4/eps^2+271/600*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,231] = {"e11|23|445|455|6|6|e|", Series[1/30/eps^6+1/6/eps^5+17/30/eps^4+58/15*Zeta[3]/eps^3-31/30/eps^3+308/15*Zeta[3]/eps^2-1231/30/eps^2+1749/5*Zeta[5]/eps+2552/15*Zeta[3]/eps-14671/30/eps+29/450*Pi^4/eps^2+77/225*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,232] = {"e11|23|445|456|5|6|e|", Series[1/60/eps^6+1/10/eps^5+5/12/eps^4+26/15*Zeta[3]/eps^3+1/6/eps^3+11*Zeta[3]/eps^2-1139/60/eps^2+192*Zeta[5]/eps+1262/15*Zeta[3]/eps-7813/30/eps+13/450*Pi^4/eps^2+11/60*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,233] = {"e11|23|e445|456|6|6||", Series[3/10*Zeta[3]/eps^4+3/2*Zeta[3]/eps^3+111/10*Zeta[3]/eps^2+11/10*Zeta[5]/eps^2+747/10*Zeta[3]/eps+11/2*Zeta[5]/eps-53/2*Zeta[3]^2/eps+1/200*Pi^4/eps^3+1/40*Pi^4/eps^2+37/200*Pi^4/eps+2/945*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,234] = {"e11|23|e445|456||66||", Series[1/40/eps^6+1/5/eps^5+61/40/eps^4+54/5/eps^3-5/2*Zeta[3]/eps^3+585/8/eps^2-20*Zeta[3]/eps^2+2403/5/eps-537/10*Zeta[5]/eps-305/2*Zeta[3]/eps-1/24*Pi^4/eps^2-1/3*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,235] = {"e11|23|e445|466|5|6||", Series[1/40/eps^6+1/5/eps^5+61/40/eps^4+54/5/eps^3-29/10*Zeta[3]/eps^3+585/8/eps^2-104/5*Zeta[3]/eps^2+2403/5/eps-137/2*Zeta[5]/eps-1529/10*Zeta[3]/eps-29/600*Pi^4/eps^2-26/75*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,236] = {"e11|23|445|466|6|e6||", Series[1/20/eps^6+1/5/eps^5+9/20/eps^4+37/5*Zeta[3]/eps^3-18/5/eps^3+148/5*Zeta[3]/eps^2-1323/20/eps^2+2637/5*Zeta[5]/eps+213*Zeta[3]/eps-3429/5/eps+37/300*Pi^4/eps^2+37/75*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,237] = {"e11|23|e445|466||66||", Series[1/20/eps^6+7/20/eps^5+51/20/eps^4+351/20/eps^3-47/10*Zeta[3]/eps^3+2331/20/eps^2-329/10*Zeta[3]/eps^2+15111/20/eps-1053/10*Zeta[5]/eps-2397/10*Zeta[3]/eps-47/600*Pi^4/eps^2-329/600*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,238] = {"e11|23|445|566|66|e||", Series[1/10/eps^6+3/10/eps^5+3/10/eps^4+81/5*Zeta[3]/eps^3-93/10/eps^3+243/5*Zeta[3]/eps^2-1293/10/eps^2+5283/5*Zeta[5]/eps+1683/5*Zeta[3]/eps-12333/10/eps+27/100*Pi^4/eps^2+81/100*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,239] = {"e11|23|e445|566|5|6||", Series[1/20/eps^6+3/10/eps^5+39/20/eps^4+61/5/eps^3-3*Zeta[3]/eps^3+1497/20/eps^2-18*Zeta[3]/eps^2+909/2/eps-357/5*Zeta[5]/eps-117*Zeta[3]/eps-1/20*Pi^4/eps^2-3/10*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,240] = {"e11|23|e445|566|6|6||", Series[1/40/eps^6+1/5/eps^5+61/40/eps^4+54/5/eps^3-33/10*Zeta[3]/eps^3+585/8/eps^2-114/5*Zeta[3]/eps^2+2403/5/eps-753/10*Zeta[5]/eps-1653/10*Zeta[3]/eps-11/200*Pi^4/eps^2-19/50*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,241] = {"e11|23|445|566|e|66||", Series[-1/12/eps^5-7/12/eps^4-43/12/eps^3+23/6*Zeta[3]/eps^2-247/12/eps^2+161/6*Zeta[3]/eps-1363/12/eps+23/360*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,242] = {"e11|23|e456|456|5|6||", Series[Zeta[5]/eps^3+3*Zeta[5]/eps^2-7/5*Zeta[3]^2/eps^2+27*Zeta[5]/eps+127/10*Zeta[7]/eps-21/5*Zeta[3]^2/eps-7/150*Pi^4*Zeta[3]/eps+1/378*Pi^6/eps^2+1/126*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,243] = {"e11|23|456|456|e|66||", Series[1/30/eps^6+2/15/eps^5+7/30/eps^4+88/15*Zeta[3]/eps^3-47/15/eps^3+352/15*Zeta[3]/eps^2-1471/30/eps^2+1824/5*Zeta[5]/eps+2092/15*Zeta[3]/eps-7172/15/eps+22/225*Pi^4/eps^2+88/225*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,244] = {"e11|23|e34|45|56|66||", Series[1/120/eps^6+1/12/eps^5+17/24/eps^4+65/12/eps^3-5/6*Zeta[3]/eps^3+4661/120/eps^2-25/3*Zeta[3]/eps^2+16009/60/eps-179/10*Zeta[5]/eps-425/6*Zeta[3]/eps-1/72*Pi^4/eps^2-5/36*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,245] = {"e11|23|e34|45|66|66||", Series[1/60/eps^6+3/20/eps^5+73/60/eps^4+541/60/eps^3-47/30*Zeta[3]/eps^3+3793/60/eps^2-141/10*Zeta[3]/eps^2+25621/60/eps-351/10*Zeta[5]/eps-3431/30*Zeta[3]/eps-47/1800*Pi^4/eps^2-47/200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,246] = {"e11|23|e34|45|6|666||", Series[-1/240/eps^5-23/480/eps^4-409/960/eps^3+5/12*Zeta[3]/eps^2-6427/1920/eps^2+115/24*Zeta[3]/eps-93857/3840/eps+1/144*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,247] = {"e11|23|e34|55|566|6||", Series[1/40/eps^6+1/5/eps^5+61/40/eps^4+54/5/eps^3-21/10*Zeta[3]/eps^3+585/8/eps^2-84/5*Zeta[3]/eps^2+2403/5/eps-489/10*Zeta[5]/eps-1281/10*Zeta[3]/eps-7/200*Pi^4/eps^2-7/25*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,248] = {"e11|23|e34|55|666|6||", Series[-1/80/eps^5-19/160/eps^4-301/320/eps^3+21/20*Zeta[3]/eps^2-4359/640/eps^2+399/40*Zeta[3]/eps-59877/1280/eps+7/400*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,249] = {"e11|23|e34|55|66|66||", Series[1/20/eps^6+7/20/eps^5+51/20/eps^4+351/20/eps^3-39/10*Zeta[3]/eps^3+2331/20/eps^2-273/10*Zeta[3]/eps^2+15111/20/eps-957/10*Zeta[5]/eps-1989/10*Zeta[3]/eps-13/200*Pi^4/eps^2-91/200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,250] = {"e11|23|e34|56|556|6||", Series[1/120/eps^6+1/12/eps^5+17/24/eps^4+65/12/eps^3-31/30*Zeta[3]/eps^3+4661/120/eps^2-146/15*Zeta[3]/eps^2+16009/60/eps-213/10*Zeta[5]/eps-2419/30*Zeta[3]/eps-31/1800*Pi^4/eps^2-73/450*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,251] = {"e11|23|e34|56|56|66||", Series[1/60/eps^6+2/15/eps^5+59/60/eps^4+67/10/eps^3-16/15*Zeta[3]/eps^3+2617/60/eps^2-128/15*Zeta[3]/eps^2+4141/15/eps-128/5*Zeta[5]/eps-926/15*Zeta[3]/eps-4/225*Pi^4/eps^2-32/225*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,252] = {"e11|23|e34|5|566|66||", Series[-1/60/eps^5-11/60/eps^4-19/12/eps^3+47/30*Zeta[3]/eps^2-731/60/eps^2+517/30*Zeta[3]/eps-1051/12/eps+47/1800*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,253] = {"e11|23|e44|455|6|66||", Series[1/15/eps^6+2/5/eps^5+8/3/eps^4+256/15/eps^3-64/15*Zeta[3]/eps^3+320/3/eps^2-128/5*Zeta[3]/eps^2+9856/15/eps-512/5*Zeta[5]/eps-512/3*Zeta[3]/eps-16/225*Pi^4/eps^2-32/75*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,254] = {"e11|23|e44|456|5|66||", Series[1/30/eps^6+7/30/eps^5+49/30/eps^4+323/30/eps^3-7/3*Zeta[3]/eps^3+2057/30/eps^2-49/3*Zeta[3]/eps^2+12827/30/eps-263/5*Zeta[5]/eps-343/3*Zeta[3]/eps-7/180*Pi^4/eps^2-49/180*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,255] = {"e11|23|e44|555|66|6||", Series[-1/20/eps^5-13/40/eps^4-163/80/eps^3+27/10*Zeta[3]/eps^2-2001/160/eps^2+351/20*Zeta[3]/eps-24291/320/eps+9/200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,256] = {"e11|23|e44|556|56|6||", Series[1/30/eps^6+7/30/eps^5+49/30/eps^4+323/30/eps^3-47/15*Zeta[3]/eps^3+2057/30/eps^2-293/15*Zeta[3]/eps^2+12827/30/eps-331/5*Zeta[5]/eps-1979/15*Zeta[3]/eps-47/900*Pi^4/eps^2-293/900*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,257] = {"e11|23|e44|556|66|6||", Series[1/10/eps^6+1/2/eps^5+31/10/eps^4+189/10/eps^3-27/5*Zeta[3]/eps^3+1143/10/eps^2-27*Zeta[3]/eps^2+1377/2/eps-693/5*Zeta[5]/eps-837/5*Zeta[3]/eps-9/100*Pi^4/eps^2-9/20*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,258] = {"e11|23|e44|556|6|66||", Series[-1/15/eps^5-8/15/eps^4-56/15/eps^3+64/15*Zeta[3]/eps^2-368/15/eps^2+512/15*Zeta[3]/eps-2336/15/eps+16/225*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,259] = {"e11|23|e44|45|6|666||", Series[-1/60/eps^5-17/120/eps^4-247/240/eps^3+7/6*Zeta[3]/eps^2-665/96/eps^2+119/12*Zeta[3]/eps-42887/960/eps+7/360*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,260] = {"e11|23|e44|55|66|66||", Series[1/5/eps^6+4/5/eps^5+24/5/eps^4+144/5/eps^3-48/5*Zeta[3]/eps^3+864/5/eps^2-192/5*Zeta[3]/eps^2+5184/5/eps-1152/5*Zeta[3]/eps-1344/5*Zeta[5]/eps-4/25*Pi^4/eps^2-16/25*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,261] = {"e11|23|e44|56|56|66||", Series[1/15/eps^6+1/3/eps^5+29/15/eps^4+11/eps^3-34/15*Zeta[3]/eps^3+937/15/eps^2-34/3*Zeta[3]/eps^2+5353/15/eps-322/5*Zeta[5]/eps-914/15*Zeta[3]/eps-17/450*Pi^4/eps^2-17/90*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,262] = {"e11|23|e45|445|6|66||", Series[1/60/eps^6+3/20/eps^5+73/60/eps^4+541/60/eps^3-37/15*Zeta[3]/eps^3+3793/60/eps^2-93/5*Zeta[3]/eps^2+25621/60/eps-312/5*Zeta[5]/eps-2107/15*Zeta[3]/eps-37/900*Pi^4/eps^2-31/100*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,263] = {"e11|23|e45|446|5|66||", Series[1/60/eps^6+3/20/eps^5+73/60/eps^4+541/60/eps^3-71/30*Zeta[3]/eps^3+3793/60/eps^2-189/10*Zeta[3]/eps^2+25621/60/eps-527/10*Zeta[5]/eps-4391/30*Zeta[3]/eps-71/1800*Pi^4/eps^2-63/200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,264] = {"e11|23|e45|446|6|66||", Series[1/40/eps^6+1/5/eps^5+61/40/eps^4+54/5/eps^3-29/10*Zeta[3]/eps^3+585/8/eps^2-104/5*Zeta[3]/eps^2+2403/5/eps-137/2*Zeta[5]/eps-1529/10*Zeta[3]/eps-29/600*Pi^4/eps^2-26/75*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,265] = {"e11|23|e45|446||666||", Series[-1/80/eps^5-19/160/eps^4-301/320/eps^3+5/4*Zeta[3]/eps^2-4359/640/eps^2+95/8*Zeta[3]/eps-59877/1280/eps+1/48*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,266] = {"e11|23|e45|456|56|6||", Series[1/10*Zeta[3]/eps^4+7/10*Zeta[3]/eps^3+11/2*Zeta[3]/eps^2-23/10*Zeta[5]/eps^2+79/2*Zeta[3]/eps-19/10*Zeta[3]^2/eps-161/10*Zeta[5]/eps+1/600*Pi^4/eps^3+7/600*Pi^4/eps^2+11/120*Pi^4/eps-2/315*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,267] = {"e11|23|e45|456|6|66||", Series[1/120/eps^6+1/12/eps^5+17/24/eps^4+65/12/eps^3-11/6*Zeta[3]/eps^3+4661/120/eps^2-194/15*Zeta[3]/eps^2+16009/60/eps-549/10*Zeta[5]/eps-2731/30*Zeta[3]/eps-11/360*Pi^4/eps^2-97/450*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,268] = {"e11|23|e45|466|55|6||", Series[1/24/eps^6+1/4/eps^5+37/24/eps^4+107/12/eps^3-41/30*Zeta[3]/eps^3+1189/24/eps^2-41/5*Zeta[3]/eps^2+3215/12/eps-219/10*Zeta[5]/eps-1301/30*Zeta[3]/eps-41/1800*Pi^4/eps^2-41/300*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,269] = {"e11|23|e45|466|56|6||", Series[1/120/eps^6+1/12/eps^5+17/24/eps^4+65/12/eps^3-49/30*Zeta[3]/eps^3+4661/120/eps^2-209/15*Zeta[3]/eps^2+16009/60/eps-51/2*Zeta[5]/eps-3301/30*Zeta[3]/eps-49/1800*Pi^4/eps^2-209/900*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,270] = {"e11|23|e45|466|5|66||", Series[1/60/eps^6+3/20/eps^5+73/60/eps^4+541/60/eps^3-19/6*Zeta[3]/eps^3+3793/60/eps^2-213/10*Zeta[3]/eps^2+25621/60/eps-823/10*Zeta[5]/eps-4559/30*Zeta[3]/eps-19/360*Pi^4/eps^2-71/200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,271] = {"e11|23|e45|666|55|6||", Series[-1/40/eps^5-3/16/eps^4-201/160/eps^3+3/2*Zeta[3]/eps^2-511/64/eps^2+45/4*Zeta[3]/eps-31617/640/eps+1/40*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,272] = {"e11|23|e45|45|66|66||", Series[1/30/eps^6+1/5/eps^5+17/15/eps^4+83/15/eps^3+7/15*Zeta[3]/eps^3+67/3/eps^2+14/5*Zeta[3]/eps^2+175/3/eps+45*Zeta[5]/eps+562/15*Zeta[3]/eps+7/900*Pi^4/eps^2+7/150*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,273] = {"e11|23|e45|46|56|66||", Series[1/60/eps^6+7/60/eps^5+43/60/eps^4+227/60/eps^3+1/30*Zeta[3]/eps^3+1019/60/eps^2+7/30*Zeta[3]/eps^2+3467/60/eps+241/10*Zeta[5]/eps+331/30*Zeta[3]/eps+1/1800*Pi^4/eps^2+7/1800*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,274] = {"e11|23|e4|445|6|666||", Series[1/160/eps^4+7/80/eps^3+549/640/eps^2+2293/320/eps-5/8*Zeta[3]/eps+139717/2560-35/4*Zeta[3]-1/96*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,275] = {"e11|23|e4|455|66|66||", Series[-3/40/eps^5-57/80/eps^4-897/160/eps^3+117/20*Zeta[3]/eps^2-12909/320/eps^2+2223/40*Zeta[3]/eps-176433/640/eps+39/400*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,276] = {"e11|23|e4|456|56|66||", Series[-1/40/eps^5-21/80/eps^4-341/160/eps^3+8/5*Zeta[3]/eps^2-4921/320/eps^2+84/5*Zeta[3]/eps-66477/640/eps+2/75*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,277] = {"e11|23|e4|555|666|6||", Series[1/80/eps^4+9/80/eps^3+51/64/eps^2+83/16/eps-3/4*Zeta[3]/eps+41577/1280-27/4*Zeta[3]-1/80*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,278] = {"e11|23|e4|556|566|6||", Series[-1/20/eps^5-1/2/eps^4-81/20/eps^3+22/5*Zeta[3]/eps^2-119/4/eps^2+433/10*Zeta[3]/eps-1653/8/eps+11/150*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,279] = {"e112|2|33|45|556|6|e|", Series[1/6/eps^6+1/3/eps^5+5/6/eps^4+4/3*Zeta[3]/eps^3+1/eps^3+8/3*Zeta[3]/eps^2-35/6/eps^2+56*Zeta[5]/eps+56/3*Zeta[3]/eps-187/3/eps+1/45*Pi^4/eps^2+2/45*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,280] = {"e12|223|3|45|556|6|e|", Series[1/9/eps^6+2/9/eps^5+1/3/eps^4+28/9*Zeta[3]/eps^3-4/3/eps^3+56/9*Zeta[3]/eps^2-49/3/eps^2+84*Zeta[5]/eps+76/3*Zeta[3]/eps-106/eps+7/135*Pi^4/eps^2+14/135*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,281] = {"e12|223|3|45|e56|66||", Series[1/18/eps^6+2/9/eps^5+17/18/eps^4+32/9/eps^3-4/9*Zeta[3]/eps^3+209/18/eps^2-16/9*Zeta[3]/eps^2+266/9/eps+8*Zeta[5]/eps-32/9*Zeta[3]/eps-1/135*Pi^4/eps^2-4/135*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,282] = {"e112|33|345||556|6|e|", Series[1/9/eps^6+1/3/eps^5+11/9/eps^4+35/9/eps^3-2/9*Zeta[3]/eps^3+29/3/eps^2-2/3*Zeta[3]/eps^2+62/3*Zeta[5]/eps+79/9/eps+50/9*Zeta[3]/eps-1/270*Pi^4/eps^2-1/90*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,283] = {"e12|223|3|45|e6|666||", Series[-1/36/eps^5-11/72/eps^4-101/144/eps^3+2/9*Zeta[3]/eps^2-815/288/eps^2+11/9*Zeta[3]/eps-5789/576/eps+1/270*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,284] = {"e112|3|334|5|556|6|e|", Series[61/720/eps^6+61/240/eps^5+47/72/eps^4+235/72*Zeta[3]/eps^3-137/360/eps^3+235/24*Zeta[3]/eps^2-1537/80/eps^2+4629/40*Zeta[5]/eps+1717/36*Zeta[3]/eps-115331/720/eps+47/864*Pi^4/eps^2+47/288*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,285] = {"e12|223|4|455|56|6|e|", Series[13/360/eps^6+13/90/eps^5+137/360/eps^4+259/90*Zeta[3]/eps^3-83/90/eps^3+518/45*Zeta[3]/eps^2-7759/360/eps^2+3749/30*Zeta[5]/eps+4967/90*Zeta[3]/eps-16763/90/eps+259/5400*Pi^4/eps^2+259/1350*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,286] = {"e1123|4|445|556||6|e|", Series[7/180/eps^6+7/30/eps^5+49/36/eps^4+308/45/eps^3-17/45*Zeta[3]/eps^3+329/12/eps^2-34/15*Zeta[3]/eps^2+1229/15*Zeta[5]/eps+4571/90/eps+61/9*Zeta[3]/eps-17/2700*Pi^4/eps^2-17/450*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,287] = {"e12|223|4|e456|56|6||", Series[7/30*Zeta[3]/eps^4+14/15*Zeta[3]/eps^3+161/30*Zeta[3]/eps^2+49/30*Zeta[5]/eps^2+371/15*Zeta[3]/eps+98/15*Zeta[5]/eps-89/30*Zeta[3]^2/eps+7/1800*Pi^4/eps^3+7/450*Pi^4/eps^2+161/1800*Pi^4/eps+1/270*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,288] = {"e12|223|4|556|556||e|", Series[13/180/eps^6+13/60/eps^5+59/180/eps^4+599/90*Zeta[3]/eps^3-125/36/eps^3+599/30*Zeta[3]/eps^2-2671/60/eps^2+7237/30*Zeta[5]/eps+7717/90*Zeta[3]/eps-59801/180/eps+599/5400*Pi^4/eps^2+599/1800*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,289] = {"e1123|4|44|556|5|6|e|", Series[7/180/eps^6+7/30/eps^5+49/36/eps^4+308/45/eps^3-11/18*Zeta[3]/eps^3+329/12/eps^2-11/3*Zeta[3]/eps^2+803/10*Zeta[5]/eps+4571/90/eps-25/18*Zeta[3]/eps-11/1080*Pi^4/eps^2-11/180*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,290] = {"e12|223|4|e45|56|66||", Series[7/360/eps^6+49/360/eps^5+77/90/eps^4+833/180/eps^3-11/36*Zeta[3]/eps^3+7469/360/eps^2-77/36*Zeta[3]/eps^2+21679/360/eps+803/20*Zeta[5]/eps-31/9*Zeta[3]/eps-11/2160*Pi^4/eps^2-77/2160*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,291] = {"e12|223|4|e45|66|66||", Series[7/180/eps^6+7/30/eps^5+49/36/eps^4+308/45/eps^3-17/45*Zeta[3]/eps^3+329/12/eps^2-34/15*Zeta[3]/eps^2+1229/15*Zeta[5]/eps+4571/90/eps+61/9*Zeta[3]/eps-17/2700*Pi^4/eps^2-17/450*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,292] = {"e12|223|4|e45|6|666||", Series[-7/720/eps^5-119/1440/eps^4-1589/2880/eps^3+11/72*Zeta[3]/eps^2-3619/1152/eps^2+187/144*Zeta[3]/eps-173789/11520/eps+11/4320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,293] = {"e112|34|556|44|5|6|e|", Series[7/120/eps^6+7/24/eps^5+91/60/eps^4+133/20/eps^3+1/60*Zeta[3]/eps^3+2401/120/eps^2+1/12*Zeta[3]/eps^2+2633/20*Zeta[5]/eps+913/30*Zeta[3]/eps-679/24/eps+1/3600*Pi^4/eps^2+1/720*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,294] = {"e112|3|445|666|56|e||", Series[-7/240/eps^5-91/480/eps^4-1001/960/eps^3-1/120*Zeta[3]/eps^2-3129/640/eps^2-13/240*Zeta[3]/eps-66577/3840/eps-1/7200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,295] = {"e112|33|445|66|56|e||", Series[7/60/eps^6+7/15/eps^5+133/60/eps^4+259/30/eps^3+11/15*Zeta[3]/eps^3+1043/60/eps^2+44/15*Zeta[3]/eps^2+1341/5*Zeta[5]/eps+1109/15*Zeta[3]/eps-2128/15/eps+11/900*Pi^4/eps^2+11/225*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,296] = {"e12|223|4|e56|556|6||", Series[7/360/eps^6+49/360/eps^5+77/90/eps^4+833/180/eps^3-139/180*Zeta[3]/eps^3+7469/360/eps^2-721/180*Zeta[3]/eps^2+21679/360/eps+1933/60*Zeta[5]/eps-512/45*Zeta[3]/eps-139/10800*Pi^4/eps^2-721/10800*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,297] = {"e12|223|4|e56|56|66||", Series[7/180/eps^6+7/36/eps^5+14/15/eps^4+7/2/eps^3+71/90*Zeta[3]/eps^3+343/60/eps^2+71/18*Zeta[3]/eps^2+1041/10*Zeta[5]/eps+626/15*Zeta[3]/eps-4193/60/eps+71/5400*Pi^4/eps^2+71/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,298] = {"e12|223|4|e5|566|66||", Series[-7/180/eps^5-14/45/eps^4-119/60/eps^3+17/45*Zeta[3]/eps^2-973/90/eps^2+136/45*Zeta[3]/eps-8827/180/eps+17/2700*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,299] = {"e112|2|34|455|56|6|e|", Series[1/24/eps^6+1/6/eps^5+13/24/eps^4+11/6*Zeta[3]/eps^3+1/3/eps^3+22/3*Zeta[3]/eps^2-319/24/eps^2+229/2*Zeta[5]/eps+287/6*Zeta[3]/eps-901/6/eps+11/360*Pi^4/eps^2+11/90*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,300] = {"e1123|2|4|456|55|6|e|", Series[1/45/eps^6+2/15/eps^5+29/45/eps^4+14/9*Zeta[3]/eps^3+74/45/eps^3+28/3*Zeta[3]/eps^2-161/15/eps^2+2954/15*Zeta[5]/eps+730/9*Zeta[3]/eps-2074/9/eps+7/270*Pi^4/eps^2+7/45*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,301] = {"e1112|3|456|4|55|6|e|", Series[-1/90/eps^5-1/12/eps^4-161/360/eps^3-7/9*Zeta[3]/eps^2-215/144/eps^2+1501/480/eps-35/6*Zeta[3]/eps-7/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,302] = {"e12|233|34|5|e56|66||", Series[1/45/eps^6+2/15/eps^5+29/45/eps^4+14/9*Zeta[3]/eps^3+74/45/eps^3+28/3*Zeta[3]/eps^2-161/15/eps^2+2954/15*Zeta[5]/eps+730/9*Zeta[3]/eps-2074/9/eps+7/270*Pi^4/eps^2+7/45*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,303] = {"e112|33|456|4|55|6|e|", Series[2/45/eps^6+2/9/eps^5+14/15/eps^4+152/45*Zeta[3]/eps^3+58/45/eps^3+152/9*Zeta[3]/eps^2-1294/45/eps^2+5936/15*Zeta[5]/eps+2144/15*Zeta[3]/eps-454/eps+38/675*Pi^4/eps^2+38/135*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,304] = {"e12|233|34|5|e6|666||", Series[-1/90/eps^5-1/12/eps^4-161/360/eps^3-7/9*Zeta[3]/eps^2-215/144/eps^2+1501/480/eps-35/6*Zeta[3]/eps-7/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,305] = {"e112|3|344|55|56|6|e|", Series[1/40/eps^6+3/20/eps^5+5/8/eps^4+39/10*Zeta[3]/eps^3-7/20/eps^3+117/5*Zeta[3]/eps^2-343/8/eps^2+4351/10*Zeta[5]/eps+435/2*Zeta[3]/eps-12157/20/eps+13/200*Pi^4/eps^2+39/100*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,306] = {"e12|233|44|55|56|6|e|", Series[1/60/eps^6+7/60/eps^5+31/60/eps^4+121/30*Zeta[3]/eps^3-49/60/eps^3+847/30*Zeta[3]/eps^2-3049/60/eps^2+5201/10*Zeta[5]/eps+8071/30*Zeta[3]/eps-45049/60/eps+121/1800*Pi^4/eps^2+847/1800*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,307] = {"e1123|44|e3|55|6|66||", Series[1/30/eps^6+3/10/eps^5+79/30/eps^4+649/30/eps^3-59/15*Zeta[3]/eps^3+5119/30/eps^2-177/5*Zeta[3]/eps^2+39289/30/eps-679/5*Zeta[5]/eps-4661/15*Zeta[3]/eps-59/900*Pi^4/eps^2-59/100*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,308] = {"e1123|45|e3|66|56|6||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2+7/5*Zeta[5]/eps^2+491/5*Zeta[3]/eps+49/5*Zeta[5]/eps-121/5*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+1/315*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,309] = {"e1123|4|e3|55|566|6||", Series[1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-31/15*Zeta[3]/eps^3+6113/60/eps^2-62/3*Zeta[3]/eps^2+4739/6/eps-343/5*Zeta[5]/eps-2821/15*Zeta[3]/eps-31/900*Pi^4/eps^2-31/90*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,310] = {"e1123|4|e3|55|66|66||", Series[1/30/eps^6+3/10/eps^5+79/30/eps^4+649/30/eps^3-59/15*Zeta[3]/eps^3+5119/30/eps^2-177/5*Zeta[3]/eps^2+39289/30/eps-679/5*Zeta[5]/eps-4661/15*Zeta[3]/eps-59/900*Pi^4/eps^2-59/100*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,311] = {"e1123|4|e3|55|666|6||", Series[-1/120/eps^5-23/240/eps^4-433/480/eps^3+31/30*Zeta[3]/eps^2-7411/960/eps^2+713/60*Zeta[3]/eps-120041/1920/eps+31/1800*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,312] = {"e112|3|345|66|e5|66||", Series[1/40/eps^6+3/20/eps^5+5/8/eps^4+39/10*Zeta[3]/eps^3-7/20/eps^3+117/5*Zeta[3]/eps^2-343/8/eps^2+4891/10*Zeta[5]/eps+363/2*Zeta[3]/eps-12157/20/eps+13/200*Pi^4/eps^2+39/100*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,313] = {"e12|233|45|45|56|6|e|", Series[1/10*Zeta[3]/eps^4+1/2*Zeta[3]/eps^3+17/10*Zeta[3]/eps^2-13/10*Zeta[5]/eps^2+259/10*Zeta[3]^2/eps-13/2*Zeta[5]/eps-111/10*Zeta[3]/eps+1/600*Pi^4/eps^3+1/120*Pi^4/eps^2+17/600*Pi^4/eps-1/270*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,314] = {"e1123|45|e3|45|6|66||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2+17/5*Zeta[5]/eps^2+491/5*Zeta[3]/eps+119/5*Zeta[5]/eps-131/5*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+8/945*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,315] = {"e12|233|45|46|55|6|e|", Series[1/120/eps^6+1/15/eps^5+41/120/eps^4+11/6*Zeta[3]/eps^3+1/10/eps^3+226/15*Zeta[3]/eps^2-583/24/eps^2+2601/10*Zeta[5]/eps+907/6*Zeta[3]/eps-5962/15/eps+11/360*Pi^4/eps^2+113/450*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,316] = {"e1123|45|e3|46|56|6||", Series[2/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-2/15*Zeta[3]^2/eps^2+94/3*Zeta[5]/eps+359/30*Zeta[7]/eps-2/3*Zeta[3]^2/eps-1/225*Pi^4*Zeta[3]/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,317] = {"e12|233|45|46|66|e6||", Series[1/120/eps^6+1/15/eps^5+41/120/eps^4+11/6*Zeta[3]/eps^3+1/10/eps^3+226/15*Zeta[3]/eps^2-583/24/eps^2+2961/10*Zeta[5]/eps+763/6*Zeta[3]/eps-5962/15/eps+11/360*Pi^4/eps^2+113/450*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,318] = {"e1123|45|e3|46|6|66||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2+41/15*Zeta[5]/eps^2+491/5*Zeta[3]/eps+287/15*Zeta[5]/eps-391/15*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+19/2835*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,319] = {"e1123|45|e3|46|5|66||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2+41/15*Zeta[5]/eps^2+491/5*Zeta[3]/eps+287/15*Zeta[5]/eps-391/15*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+19/2835*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,320] = {"e12|233|45|46|e|666||", Series[-1/240/eps^5-19/480/eps^4-221/960/eps^3-253/640/eps^2-67/60*Zeta[3]/eps^2+44363/3840/eps-1273/120*Zeta[3]/eps-67/3600*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,321] = {"e1123|44|e3|56|5|66||", Series[1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-31/15*Zeta[3]/eps^3+6113/60/eps^2-62/3*Zeta[3]/eps^2+4739/6/eps-343/5*Zeta[5]/eps-2821/15*Zeta[3]/eps-31/900*Pi^4/eps^2-31/90*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,322] = {"e1123|44|e3|56|56|6||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2+7/5*Zeta[5]/eps^2+491/5*Zeta[3]/eps+49/5*Zeta[5]/eps-121/5*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+1/315*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,323] = {"e12|233|45|66|e5|66||", Series[1/60/eps^6+7/60/eps^5+31/60/eps^4+121/30*Zeta[3]/eps^3-49/60/eps^3+847/30*Zeta[3]/eps^2-3049/60/eps^2+5921/10*Zeta[5]/eps+6631/30*Zeta[3]/eps-45049/60/eps+121/1800*Pi^4/eps^2+847/1800*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,324] = {"e1123|4|e3|45|56|66||", Series[1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-7/9*Zeta[3]/eps^3+2939/60/eps^2-28/3*Zeta[3]/eps^2+17608/45/eps-359/15*Zeta[5]/eps-833/9*Zeta[3]/eps-7/540*Pi^4/eps^2-7/45*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,325] = {"e1123|4|e3|45|66|66||", Series[1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-67/45*Zeta[3]/eps^3+1493/18/eps^2-737/45*Zeta[3]/eps^2+19637/30/eps-237/5*Zeta[5]/eps-469/3*Zeta[3]/eps-67/2700*Pi^4/eps^2-737/2700*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,326] = {"e1123|4|e3|45|6|666||", Series[-1/360/eps^5-3/80/eps^4-557/1440/eps^3+7/18*Zeta[3]/eps^2-2027/576/eps^2+21/4*Zeta[3]/eps-19053/640/eps+7/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,327] = {"e1123|4|e3|56|56|66||", Series[1/90/eps^6+1/9/eps^5+89/90/eps^4+73/9/eps^3-52/45*Zeta[3]/eps^3+5717/90/eps^2-104/9*Zeta[3]/eps^2+21749/45/eps-616/15*Zeta[5]/eps-4592/45*Zeta[3]/eps-13/675*Pi^4/eps^2-26/135*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,328] = {"e1123|4|e3|56|556|6||", Series[1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-41/45*Zeta[3]/eps^3+2939/60/eps^2-158/15*Zeta[3]/eps^2+17608/45/eps-131/5*Zeta[5]/eps-4627/45*Zeta[3]/eps-41/2700*Pi^4/eps^2-79/450*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,329] = {"e112|3|345|45|56|6|e|", Series[3/20*Zeta[3]/eps^4+3/5*Zeta[3]/eps^3+39/20*Zeta[3]/eps^2-29/20*Zeta[5]/eps^2+509/20*Zeta[3]^2/eps-29/5*Zeta[5]/eps-48/5*Zeta[3]/eps+1/400*Pi^4/eps^3+1/100*Pi^4/eps^2+13/400*Pi^4/eps-4/945*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,330] = {"e12|e234|34|55|66|6||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2+32/5*Zeta[5]/eps^2+491/5*Zeta[3]/eps+224/5*Zeta[5]/eps-146/5*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+31/1890*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,331] = {"e12|e234|34|56|56|6||", Series[6/5*Zeta[3]^2/eps^2+6*Zeta[3]^2/eps+282/5*Zeta[3]^2+234/5*Zeta[3]*Zeta[5]+2214/5*eps*Zeta[3]^2+234*eps*Zeta[3]*Zeta[5]-894/5*eps*Zeta[3]^3+1/25*Pi^4*Zeta[3]/eps+1/5*Pi^4*Zeta[3]+47/25*Pi^4*eps*Zeta[3]+39/50*Pi^4*eps*Zeta[5]+37/315*Pi^6*eps*Zeta[3]+1/3000*Pi^8+1/600*Pi^8*eps+O[eps]^2,{eps,0,1}]}
pInt[6,332] = {"e12|e234|34|5|56|66||", Series[1/10*Zeta[3]/eps^4+4/5*Zeta[3]/eps^3+71/10*Zeta[3]/eps^2+16/5*Zeta[5]/eps^2+291/5*Zeta[3]/eps+128/5*Zeta[5]/eps-76/5*Zeta[3]^2/eps+1/600*Pi^4/eps^3+1/75*Pi^4/eps^2+71/600*Pi^4/eps+31/3780*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,333] = {"e12|e234|34|5|66|66||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2+32/5*Zeta[5]/eps^2+491/5*Zeta[3]/eps+224/5*Zeta[5]/eps-146/5*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+31/1890*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,334] = {"e12|e234|34|5|6|666||", Series[-1/20*Zeta[3]/eps^3-19/40*Zeta[3]/eps^2-8/5*Zeta[5]/eps-341/80*Zeta[3]/eps+38/5*Zeta[3]^2-76/5*Zeta[5]-5679/160*Zeta[3]-1/1200*Pi^4/eps^2-19/2400*Pi^4/eps-341/4800*Pi^4-31/7560*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[6,335] = {"e112|3|456|445|5|6|e|", Series[1/80/eps^6+7/80/eps^5+17/40/eps^4+209/120*Zeta[3]/eps^3+19/40/eps^3+1511/120*Zeta[3]/eps^2-1573/80/eps^2+29131/120*Zeta[5]/eps+6289/60*Zeta[3]/eps-25603/80/eps+209/7200*Pi^4/eps^2+1511/7200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,336] = {"e12|234|35|45|56|6|e|", Series[1/3*Zeta[5]/eps^3+Zeta[5]/eps^2-1/15*Zeta[3]^2/eps^2+7/3*Zeta[5]/eps-1/5*Zeta[3]^2/eps-67/20*Zeta[7]/eps-1/450*Pi^4*Zeta[3]/eps+1/1134*Pi^6/eps^2+1/378*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,337] = {"e12|e234|35|45|6|66||", Series[2/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-2/15*Zeta[3]^2/eps^2+94/3*Zeta[5]/eps+213/10*Zeta[7]/eps-2/3*Zeta[3]^2/eps-1/225*Pi^4*Zeta[3]/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,338] = {"e12|234|35|46|55|6|e|", Series[1/10*Zeta[3]/eps^4+1/2*Zeta[3]/eps^3+17/10*Zeta[3]/eps^2-49/30*Zeta[5]/eps^2+827/30*Zeta[3]^2/eps-49/6*Zeta[5]/eps-111/10*Zeta[3]/eps+1/600*Pi^4/eps^3+1/120*Pi^4/eps^2+17/600*Pi^4/eps-13/2835*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,339] = {"e12|e234|35|46|56|6||", Series[147/80*Zeta[7]/eps^2+441/80*Zeta[7]/eps-3/2*Zeta[3]*Zeta[5]/eps-27/50*mzv(3,5)/eps+2063/2520000*Pi^8/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,340] = {"e12|234|35|46|66|e6||", Series[1/360/eps^6+1/36/eps^5+13/72/eps^4+43/90*Zeta[3]/eps^3+19/36/eps^3+233/45*Zeta[3]/eps^2-2179/360/eps^2+2893/30*Zeta[5]/eps+4667/90*Zeta[3]/eps-25291/180/eps+43/5400*Pi^4/eps^2+233/2700*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,341] = {"e12|e234|35|46|5|66||", Series[2/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-1/3*Zeta[3]^2/eps^2+94/3*Zeta[5]/eps+1021/48*Zeta[7]/eps-5/3*Zeta[3]^2/eps-1/90*Pi^4*Zeta[3]/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,342] = {"e12|e234|35|46|6|66||", Series[2/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-2/15*Zeta[3]^2/eps^2+94/3*Zeta[5]/eps+569/30*Zeta[7]/eps-2/3*Zeta[3]^2/eps-1/225*Pi^4*Zeta[3]/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,343] = {"e12|234|35|46|e|666||", Series[-1/720/eps^5-23/1440/eps^4-329/2880/eps^3-11/36*Zeta[3]/eps^2-2507/5760/eps^2+27343/11520/eps-253/72*Zeta[3]/eps-11/2160*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,344] = {"e12|e234|35|66|55|6||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2+157/30*Zeta[5]/eps^2+491/5*Zeta[3]/eps+1099/30*Zeta[5]/eps-887/30*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+151/11340*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,345] = {"e12|e234|35|66|56|6||", Series[2/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-8/15*Zeta[3]^2/eps^2+94/3*Zeta[5]/eps+199/10*Zeta[7]/eps-8/3*Zeta[3]^2/eps-4/225*Pi^4*Zeta[3]/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,346] = {"e12|234|35|66|e5|66||", Series[1/180/eps^6+1/20/eps^5+53/180/eps^4+89/90*Zeta[3]/eps^3+101/180/eps^3+101/10*Zeta[3]/eps^2-283/20/eps^2+5743/30*Zeta[5]/eps+1757/18*Zeta[3]/eps-49139/180/eps+89/5400*Pi^4/eps^2+101/600*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,347] = {"e12|e234|35|4|56|66||", Series[1/10*Zeta[3]/eps^4+4/5*Zeta[3]/eps^3+71/10*Zeta[3]/eps^2+71/30*Zeta[5]/eps^2+291/5*Zeta[3]/eps+284/15*Zeta[5]/eps-451/30*Zeta[3]^2/eps+1/600*Pi^4/eps^3+1/75*Pi^4/eps^2+71/600*Pi^4/eps+17/2835*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,348] = {"e12|e234|35|4|66|66||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2+71/15*Zeta[5]/eps^2+491/5*Zeta[3]/eps+497/15*Zeta[5]/eps-433/15*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+34/2835*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,349] = {"e12|e234|35|4|6|666||", Series[-1/20*Zeta[3]/eps^3-19/40*Zeta[3]/eps^2-71/60*Zeta[5]/eps-341/80*Zeta[3]/eps+451/60*Zeta[3]^2-1349/120*Zeta[5]-5679/160*Zeta[3]-1/1200*Pi^4/eps^2-19/2400*Pi^4/eps-341/4800*Pi^4-17/5670*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[6,350] = {"e12|e234|35|6|556|6||", Series[1/10*Zeta[3]/eps^4+4/5*Zeta[3]/eps^3+71/10*Zeta[3]/eps^2+27/10*Zeta[5]/eps^2+291/5*Zeta[3]/eps+108/5*Zeta[5]/eps-163/10*Zeta[3]^2/eps+1/600*Pi^4/eps^3+1/75*Pi^4/eps^2+71/600*Pi^4/eps+13/1890*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,351] = {"e12|e234|35|6|56|66||", Series[1/10*Zeta[3]/eps^4+4/5*Zeta[3]/eps^3+71/10*Zeta[3]/eps^2+28/15*Zeta[5]/eps^2+291/5*Zeta[3]/eps+224/15*Zeta[5]/eps-212/15*Zeta[3]^2/eps+1/600*Pi^4/eps^3+1/75*Pi^4/eps^2+71/600*Pi^4/eps+53/11340*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,352] = {"e12|234|35|e|566|66||", Series[-1/180/eps^5-11/180/eps^4-5/12/eps^3-251/180/eps^2-143/90*Zeta[3]/eps^2+409/36/eps-1573/90*Zeta[3]/eps-143/5400*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,353] = {"e12|e234|56|44|5|66||", Series[1/120/eps^6+11/120/eps^5+13/15/eps^4+149/20/eps^3-13/12*Zeta[3]/eps^3+7267/120/eps^2-143/12*Zeta[3]/eps^2+11393/24/eps-693/20*Zeta[5]/eps-338/3*Zeta[3]/eps-13/720*Pi^4/eps^2-143/720*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,354] = {"e12|e234|56|45|56|6||", Series[147/80*Zeta[7]/eps^2+441/80*Zeta[7]/eps-9/2*Zeta[3]*Zeta[5]/eps-27/50*mzv(3,5)/eps+2063/2520000*Pi^8/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,355] = {"e12|e234|56|45|66|6||", Series[2/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-8/15*Zeta[3]^2/eps^2+94/3*Zeta[5]/eps+527/30*Zeta[7]/eps-8/3*Zeta[3]^2/eps-4/225*Pi^4*Zeta[3]/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,356] = {"e12|e234|56|45|6|66||", Series[1/10*Zeta[3]/eps^4+4/5*Zeta[3]/eps^3+71/10*Zeta[3]/eps^2+1/5*Zeta[5]/eps^2+291/5*Zeta[3]/eps+8/5*Zeta[5]/eps-49/5*Zeta[3]^2/eps+1/600*Pi^4/eps^3+1/75*Pi^4/eps^2+71/600*Pi^4/eps+1/3780*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,357] = {"e12|e234|56|55|566|||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2+127/30*Zeta[5]/eps^2+491/5*Zeta[3]/eps+889/30*Zeta[5]/eps-881/30*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+121/11340*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,358] = {"e112|3|345|46|e|666||", Series[-1/160/eps^5-17/320/eps^4-187/640/eps^3-173/256/eps^2-53/48*Zeta[3]/eps^2+22573/2560/eps-901/96*Zeta[3]/eps-53/2880*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,359] = {"e12|e234|56|55|66|6||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2+22/5*Zeta[5]/eps^2+491/5*Zeta[3]/eps+154/5*Zeta[5]/eps-152/5*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+1/90*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,360] = {"e12|e234|56|556|56|||", Series[2/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-11/15*Zeta[3]^2/eps^2+94/3*Zeta[5]/eps+937/48*Zeta[7]/eps-11/3*Zeta[3]^2/eps-11/450*Pi^4*Zeta[3]/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,361] = {"e12|e234|56|56|56|6||", Series[6/5*Zeta[3]^2/eps^2+54/5*Zeta[3]^2/eps-63/5*Zeta[7]/eps+1/25*Pi^4*Zeta[3]/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,362] = {"e12|234|56|e4|56|66||", Series[1/180/eps^6+2/45/eps^5+13/60/eps^4+64/45*Zeta[3]/eps^3-1/10/eps^3+512/45*Zeta[3]/eps^2-1061/60/eps^2+2992/15*Zeta[5]/eps+1318/15*Zeta[3]/eps-4103/15/eps+16/675*Pi^4/eps^2+128/675*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,363] = {"e12|234|56|e5|566|6||", Series[1/360/eps^6+1/36/eps^5+13/72/eps^4+19/36/eps^3+37/90*Zeta[3]/eps^3+46/9*Zeta[3]/eps^2-2179/360/eps^2+2839/30*Zeta[5]/eps+985/18*Zeta[3]/eps-25291/180/eps+37/5400*Pi^4/eps^2+23/270*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,364] = {"e112|2|33|45|e6|666||", Series[-1/24/eps^5-11/48/eps^4-109/96/eps^3+7/6*Zeta[3]/eps^2-1015/192/eps^2+77/12*Zeta[3]/eps-9077/384/eps+7/360*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,365] = {"e12|333|345||e56|66||", Series[-1/72/eps^5-5/48/eps^4-185/288/eps^3+11/18*Zeta[3]/eps^2-2059/576/eps^2+55/12*Zeta[3]/eps-7163/384/eps+11/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,366] = {"e112|33|345||e6|666||", Series[-1/36/eps^5-13/72/eps^4-49/48/eps^3+19/18*Zeta[3]/eps^2-1537/288/eps^2+247/36*Zeta[3]/eps-15283/576/eps+19/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,367] = {"e12|333|345||e6|666||", Series[1/144/eps^4+1/16/eps^3+239/576/eps^2+347/144/eps-11/36*Zeta[3]/eps+3313/256-11/4*Zeta[3]-11/2160*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,368] = {"e1112|3|e4|55|666|6||", Series[1/96/eps^4+5/48/eps^3+319/384/eps^2+2363/384/eps-41/48*Zeta[3]/eps+67901/1536-205/24*Zeta[3]-41/2880*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,369] = {"e112|3|334|5|e6|666||", Series[-7/288/eps^5-91/576/eps^4-105/128/eps^3-53/144*Zeta[3]/eps^2-7651/2304/eps^2-689/288*Zeta[3]/eps-31801/4608/eps-53/8640*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,370] = {"e1112|3|e4|45|66|66||", Series[-1/72/eps^5-19/144/eps^4-103/96/eps^3+23/18*Zeta[3]/eps^2-4687/576/eps^2+437/36*Zeta[3]/eps-68605/1152/eps+23/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,371] = {"e1112|3|e4|455|66|6||", Series[-1/72/eps^5-19/144/eps^4-103/96/eps^3+23/18*Zeta[3]/eps^2-4687/576/eps^2+437/36*Zeta[3]/eps-68605/1152/eps+23/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,372] = {"e1112|3|e4|5|566|66||", Series[1/72/eps^4+23/144/eps^3+401/288/eps^2+699/64/eps-23/18*Zeta[3]/eps+93769/1152-529/36*Zeta[3]-23/1080*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,373] = {"e1112|3|e4|56|556|6||", Series[-1/144/eps^5-7/96/eps^4-359/576/eps^3+61/72*Zeta[3]/eps^2-5605/1152/eps^2+403/48*Zeta[3]/eps-27829/768/eps+61/4320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,374] = {"e12|333|445|6|66|e6||", Series[-1/45/eps^5-13/90/eps^4-41/60/eps^3-601/360/eps^2-167/90*Zeta[3]/eps^2+8549/720/eps-2171/180*Zeta[3]/eps-167/5400*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,375] = {"e1112|3|e4|55|566|6||", Series[-1/48/eps^5-17/96/eps^4-259/192/eps^3+41/24*Zeta[3]/eps^2-3769/384/eps^2+697/48*Zeta[3]/eps-53723/768/eps+41/1440*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,376] = {"e1112|3|e4|556|566|||", Series[-1/72/eps^5-19/144/eps^4-103/96/eps^3+49/36*Zeta[3]/eps^2-4687/576/eps^2+931/72*Zeta[3]/eps-68605/1152/eps+49/2160*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,377] = {"e1112|3|e4|456|56|6||", Series[-1/12*Zeta[3]/eps^3-5/8*Zeta[3]/eps^2-7/12*Zeta[5]/eps-233/48*Zeta[3]/eps+95/12*Zeta[3]^2-35/8*Zeta[5]-3451/96*Zeta[3]-1/720*Pi^4/eps^2-1/96*Pi^4/eps-233/2880*Pi^4-1/756*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[6,378] = {"e1112|3|e4|45|56|66||", Series[-1/144/eps^5-7/96/eps^4-359/576/eps^3+49/72*Zeta[3]/eps^2-5605/1152/eps^2+343/48*Zeta[3]/eps-27829/768/eps+49/4320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,379] = {"e112|2|34|556|556||e|", Series[1/12/eps^6+1/4/eps^5+7/12/eps^4+14/3*Zeta[3]/eps^3-17/12/eps^3+14*Zeta[3]/eps^2-377/12/eps^2+221*Zeta[5]/eps+260/3*Zeta[3]/eps-3401/12/eps+7/90*Pi^4/eps^2+7/30*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,380] = {"e12|334|335||e56|66||", Series[2/45/eps^6+2/9/eps^5+14/15/eps^4+167/45*Zeta[3]/eps^3+58/45/eps^3+167/9*Zeta[3]/eps^2-1294/45/eps^2+5476/15*Zeta[5]/eps+2519/15*Zeta[3]/eps-454/eps+167/2700*Pi^4/eps^2+167/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,381] = {"e112|33|445|6|66|e6||", Series[4/45/eps^6+16/45/eps^5+56/45/eps^4+358/45*Zeta[3]/eps^3-8/15/eps^3+1432/45*Zeta[3]/eps^2-2984/45/eps^2+11008/15*Zeta[5]/eps+13112/45*Zeta[3]/eps-39064/45/eps+179/1350*Pi^4/eps^2+358/675*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,382] = {"e112|3|445|455|6|6|e|", Series[1/40/eps^6+3/20/eps^5+5/8/eps^4+15/4*Zeta[3]/eps^3-7/20/eps^3+47/2*Zeta[3]/eps^2-343/8/eps^2+25993/60*Zeta[5]/eps+887/4*Zeta[3]/eps-12157/20/eps+1/16*Pi^4/eps^2+47/120*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,383] = {"e112|3|345|46|66|e6||", Series[1/80/eps^6+7/80/eps^5+17/40/eps^4+41/24*Zeta[3]/eps^3+19/40/eps^3+299/24*Zeta[3]/eps^2-1573/80/eps^2+9741/40*Zeta[5]/eps+1255/12*Zeta[3]/eps-25603/80/eps+41/1440*Pi^4/eps^2+299/1440*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,384] = {"e1123|45|e4|466|5|6||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2+41/15*Zeta[5]/eps^2+491/5*Zeta[3]/eps+287/15*Zeta[5]/eps-451/15*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+19/2835*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,385] = {"e1123|45|e4|46|5|66||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2+41/15*Zeta[5]/eps^2+491/5*Zeta[3]/eps+287/15*Zeta[5]/eps-451/15*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+19/2835*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,386] = {"e12|334|345|6|55|6|e|", Series[1/120/eps^6+1/15/eps^5+41/120/eps^4+17/10*Zeta[3]/eps^3+1/10/eps^3+76/5*Zeta[3]/eps^2-583/24/eps^2+1535/6*Zeta[5]/eps+1577/10*Zeta[3]/eps-5962/15/eps+17/600*Pi^4/eps^2+19/75*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,387] = {"e1123|45|e4|456|6|6||", Series[2/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-1/3*Zeta[3]^2/eps^2+94/3*Zeta[5]/eps+191/16*Zeta[7]/eps-5/3*Zeta[3]^2/eps-1/90*Pi^4*Zeta[3]/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,388] = {"e12|334|345|6|66|e6||", Series[1/180/eps^6+1/20/eps^5+53/180/eps^4+43/45*Zeta[3]/eps^3+101/180/eps^3+49/5*Zeta[3]/eps^2-283/20/eps^2+2918/15*Zeta[5]/eps+4313/45*Zeta[3]/eps-49139/180/eps+43/2700*Pi^4/eps^2+49/300*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,389] = {"e1123|45|e4|46|6|66||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2+19/10*Zeta[5]/eps^2+491/5*Zeta[3]/eps+133/10*Zeta[5]/eps-289/10*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+17/3780*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,390] = {"e1123|45|e4|45|6|66||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2+26/15*Zeta[5]/eps^2+491/5*Zeta[3]/eps+182/15*Zeta[5]/eps-418/15*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+23/5670*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,391] = {"e12|334|345|6|e|666||", Series[-1/180/eps^5-17/360/eps^4-167/720/eps^3+23/288/eps^2-31/18*Zeta[3]/eps^2+52873/2880/eps-527/36*Zeta[3]/eps-31/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,392] = {"e1123|4|e4|456|5|66||", Series[1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-17/18*Zeta[3]/eps^3+2939/60/eps^2-34/3*Zeta[3]/eps^2+17608/45/eps-271/10*Zeta[5]/eps-2023/18*Zeta[3]/eps-17/1080*Pi^4/eps^2-17/90*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,393] = {"e1123|4|e4|455|6|66||", Series[1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-82/45*Zeta[3]/eps^3+1493/18/eps^2-902/45*Zeta[3]/eps^2+19637/30/eps-806/15*Zeta[5]/eps-574/3*Zeta[3]/eps-41/1350*Pi^4/eps^2-451/1350*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,394] = {"e1123|4|e4|45|6|666||", Series[-1/360/eps^5-3/80/eps^4-557/1440/eps^3+17/36*Zeta[3]/eps^2-2027/576/eps^2+51/8*Zeta[3]/eps-19053/640/eps+17/2160*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,395] = {"e1123|24|55|e4|66|6||", Series[1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-41/15*Zeta[3]/eps^3+6113/60/eps^2-76/3*Zeta[3]/eps^2+4739/6/eps-463/5*Zeta[5]/eps-3371/15*Zeta[3]/eps-41/900*Pi^4/eps^2-19/45*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,396] = {"e1123|24|5|e4|66|66||", Series[1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-41/15*Zeta[3]/eps^3+6113/60/eps^2-76/3*Zeta[3]/eps^2+4739/6/eps-463/5*Zeta[5]/eps-3371/15*Zeta[3]/eps-41/900*Pi^4/eps^2-19/45*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,397] = {"e112|3|445|466|6|e6||", Series[3/80/eps^6+3/16/eps^5+3/5/eps^4+827/120*Zeta[3]/eps^3-99/40/eps^3+827/24*Zeta[3]/eps^2-5571/80/eps^2+78913/120*Zeta[5]/eps+4294/15*Zeta[3]/eps-13815/16/eps+827/7200*Pi^4/eps^2+827/1440*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,398] = {"e12|334|355|6|556||e|", Series[1/60/eps^6+7/60/eps^5+31/60/eps^4+113/30*Zeta[3]/eps^3-49/60/eps^3+851/30*Zeta[3]/eps^2-3049/60/eps^2+5159/10*Zeta[5]/eps+8363/30*Zeta[3]/eps-45049/60/eps+113/1800*Pi^4/eps^2+851/1800*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,399] = {"e1123|45|e4|556|66|||", Series[1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-20/9*Zeta[3]/eps^3+1493/18/eps^2-193/9*Zeta[3]/eps^2+19637/30/eps-1163/15*Zeta[5]/eps-583/3*Zeta[3]/eps-1/27*Pi^4/eps^2-193/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,400] = {"e1123|45|e4|56|66|6||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2+7/30*Zeta[5]/eps^2+491/5*Zeta[3]/eps+49/30*Zeta[5]/eps-737/30*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+1/11340*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,401] = {"e1123|45|e4|55|66|6||", Series[1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-97/45*Zeta[3]/eps^3+1493/18/eps^2-977/45*Zeta[3]/eps^2+19637/30/eps-1016/15*Zeta[5]/eps-601/3*Zeta[3]/eps-97/2700*Pi^4/eps^2-977/2700*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,402] = {"e12|334|355|6|e6|66||", Series[1/45/eps^6+2/15/eps^5+4/9/eps^4+286/45*Zeta[3]/eps^3-124/45/eps^3+572/15*Zeta[3]/eps^2-220/3/eps^2+10478/15*Zeta[5]/eps+2872/9*Zeta[3]/eps-43004/45/eps+143/1350*Pi^4/eps^2+143/225*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,403] = {"e1123|4|e4|556|66|6||", Series[1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-77/30*Zeta[3]/eps^3+6113/60/eps^2-77/3*Zeta[3]/eps^2+4739/6/eps-781/10*Zeta[5]/eps-7007/30*Zeta[3]/eps-77/1800*Pi^4/eps^2-77/180*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,404] = {"e1123|4|e4|555|66|6||", Series[-1/120/eps^5-23/240/eps^4-433/480/eps^3+77/60*Zeta[3]/eps^2-7411/960/eps^2+1771/120*Zeta[3]/eps-120041/1920/eps+77/3600*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,405] = {"e1123|4|e4|55|66|66||", Series[1/30/eps^6+3/10/eps^5+79/30/eps^4+649/30/eps^3-74/15*Zeta[3]/eps^3+5119/30/eps^2-222/5*Zeta[3]/eps^2+39289/30/eps-774/5*Zeta[5]/eps-5846/15*Zeta[3]/eps-37/450*Pi^4/eps^2-37/50*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,406] = {"e1123|24|56|e4|56|6||", Series[1/10*Zeta[3]/eps^4+4/5*Zeta[3]/eps^3+71/10*Zeta[3]/eps^2+7/10*Zeta[5]/eps^2+291/5*Zeta[3]/eps+28/5*Zeta[5]/eps-167/10*Zeta[3]^2/eps+1/600*Pi^4/eps^3+1/75*Pi^4/eps^2+71/600*Pi^4/eps+1/630*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,407] = {"e1123|24|5|e4|56|66||", Series[1/120/eps^6+11/120/eps^5+13/15/eps^4+149/20/eps^3-17/12*Zeta[3]/eps^3+7267/120/eps^2-175/12*Zeta[3]/eps^2+11393/24/eps-933/20*Zeta[5]/eps-403/3*Zeta[3]/eps-17/720*Pi^4/eps^2-35/144*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,408] = {"e12|334|356|5|556||e|", Series[1/180/eps^6+1/20/eps^5+53/180/eps^4+89/90*Zeta[3]/eps^3+101/180/eps^3+97/10*Zeta[3]/eps^2-283/20/eps^2+5933/30*Zeta[5]/eps+8389/90*Zeta[3]/eps-49139/180/eps+89/5400*Pi^4/eps^2+97/600*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,409] = {"e1123|45|e4|566|56|||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2+19/10*Zeta[5]/eps^2+491/5*Zeta[3]/eps+133/10*Zeta[5]/eps-289/10*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+17/3780*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,410] = {"e1123|45|e4|56|56|6||", Series[2/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-2/15*Zeta[3]^2/eps^2+94/3*Zeta[5]/eps+289/30*Zeta[7]/eps-2/3*Zeta[3]^2/eps-1/225*Pi^4*Zeta[3]/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,411] = {"e1123|45|e4|66|56|6||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2+67/30*Zeta[5]/eps^2+491/5*Zeta[3]/eps+469/30*Zeta[5]/eps-941/30*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+61/11340*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,412] = {"e12|334|356|5|e6|66||", Series[1/90/eps^6+7/90/eps^5+29/90/eps^4+134/45*Zeta[3]/eps^3-77/90/eps^3+956/45*Zeta[3]/eps^2-3283/90/eps^2+1741/5*Zeta[5]/eps+8368/45*Zeta[3]/eps-46253/90/eps+67/1350*Pi^4/eps^2+239/675*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,413] = {"e1123|4|e4|556|56|6||", Series[1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-97/90*Zeta[3]/eps^3+2939/60/eps^2-188/15*Zeta[3]/eps^2+17608/45/eps-881/30*Zeta[5]/eps-11039/90*Zeta[3]/eps-97/5400*Pi^4/eps^2-47/225*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,414] = {"e1123|4|e4|56|56|66||", Series[1/90/eps^6+1/9/eps^5+89/90/eps^4+73/9/eps^3-67/45*Zeta[3]/eps^3+5717/90/eps^2-134/9*Zeta[3]/eps^2+21749/45/eps-237/5*Zeta[5]/eps-5927/45*Zeta[3]/eps-67/2700*Pi^4/eps^2-67/270*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,415] = {"e12|334|455|46|5|6|e|", Series[1/60/eps^6+1/10/eps^5+19/60/eps^4+5*Zeta[3]/eps^3-34/15/eps^3+30*Zeta[3]/eps^2-3383/60/eps^2+2501/5*Zeta[5]/eps+255*Zeta[3]/eps-4327/6/eps+1/12*Pi^4/eps^2+1/2*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,416] = {"e1123|24|5|e5|66|66||", Series[1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-17/5*Zeta[3]/eps^3+6113/60/eps^2-30*Zeta[3]/eps^2+4739/6/eps-1609/15*Zeta[5]/eps-1307/5*Zeta[3]/eps-17/300*Pi^4/eps^2-1/2*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,417] = {"e1123|45|e6|46|5|66||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2-3/5*Zeta[5]/eps^2+491/5*Zeta[3]/eps-21/5*Zeta[5]/eps-127/5*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps-2/945*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,418] = {"e12|334|455|66|e|66||", Series[1/15/eps^6+4/15/eps^5+4/15/eps^4+332/15*Zeta[3]/eps^3-196/15/eps^3+1328/15*Zeta[3]/eps^2-3196/15/eps^2+10192/5*Zeta[5]/eps+10328/15*Zeta[3]/eps-36196/15/eps+83/225*Pi^4/eps^2+332/225*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,419] = {"e1123|2|45|e4|66|66||", Series[1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-23/9*Zeta[3]/eps^3+3409/36/eps^2-184/9*Zeta[3]/eps^2+2029/3/eps-247/3*Zeta[5]/eps-161*Zeta[3]/eps-23/540*Pi^4/eps^2-46/135*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,420] = {"e1123|4|e5|566|556|||", Series[1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-23/9*Zeta[3]/eps^3+1493/18/eps^2-217/9*Zeta[3]/eps^2+19637/30/eps-1273/15*Zeta[5]/eps-649/3*Zeta[3]/eps-23/540*Pi^4/eps^2-217/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,421] = {"e1123|4|e5|456|6|66||", Series[1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-13/9*Zeta[3]/eps^3+2939/60/eps^2-46/3*Zeta[3]/eps^2+17608/45/eps-509/15*Zeta[5]/eps-1295/9*Zeta[3]/eps-13/540*Pi^4/eps^2-23/90*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,422] = {"e1123|4|e5|445|6|66||", Series[1/45/eps^6+8/45/eps^5+4/3/eps^4+416/45/eps^3-10/9*Zeta[3]/eps^3+2752/45/eps^2-80/9*Zeta[3]/eps^2+5888/15/eps-326/15*Zeta[5]/eps-176/3*Zeta[3]/eps-1/54*Pi^4/eps^2-4/27*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,423] = {"e1123|4|e5|45|66|66||", Series[1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-142/45*Zeta[3]/eps^3+1493/18/eps^2-1202/45*Zeta[3]/eps^2+19637/30/eps-1646/15*Zeta[5]/eps-682/3*Zeta[3]/eps-71/1350*Pi^4/eps^2-601/1350*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,424] = {"e112|2|34|e5|566|66||", Series[-1/24/eps^5-1/3/eps^4-53/24/eps^3+13/6*Zeta[3]/eps^2-40/3/eps^2+52/3*Zeta[3]/eps-1829/24/eps+13/360*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,425] = {"e1123|24|56|e5|56|6||", Series[1/10*Zeta[3]/eps^4+4/5*Zeta[3]/eps^3+71/10*Zeta[3]/eps^2-2/15*Zeta[5]/eps^2+291/5*Zeta[3]/eps-16/15*Zeta[5]/eps-248/15*Zeta[3]^2/eps+1/600*Pi^4/eps^3+1/75*Pi^4/eps^2+71/600*Pi^4/eps-1/1620*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,426] = {"e1123|24|5|e5|566|6||", Series[1/120/eps^6+11/120/eps^5+13/15/eps^4+149/20/eps^3-7/4*Zeta[3]/eps^3+7267/120/eps^2-69/4*Zeta[3]/eps^2+11393/24/eps-3239/60*Zeta[5]/eps-156*Zeta[3]/eps-7/240*Pi^4/eps^2-23/80*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,427] = {"e1123|44|e5|566|5|6||", Series[1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-41/15*Zeta[3]/eps^3+6113/60/eps^2-82/3*Zeta[3]/eps^2+4739/6/eps-403/5*Zeta[5]/eps-3731/15*Zeta[3]/eps-41/900*Pi^4/eps^2-41/90*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,428] = {"e1123|44|e5|56|56|6||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2-4/15*Zeta[5]/eps^2+491/5*Zeta[3]/eps-28/15*Zeta[5]/eps-418/15*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps-1/810*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,429] = {"e12|334|456|56|55||e|", Series[1/72/eps^6+1/12/eps^5+17/72/eps^4+419/90*Zeta[3]/eps^3-83/36/eps^3+419/15*Zeta[3]/eps^2-1217/24/eps^2+12881/30*Zeta[5]/eps+19219/90*Zeta[3]/eps-22405/36/eps+419/5400*Pi^4/eps^2+419/900*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,430] = {"e1123|45|e6|456|6|6||", Series[2/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-4/3*Zeta[3]^2/eps^2+94/3*Zeta[5]/eps+31/3*Zeta[7]/eps-20/3*Zeta[3]^2/eps-2/45*Pi^4*Zeta[3]/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,431] = {"e1123|45|e6|46|56|6||", Series[2/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-17/15*Zeta[3]^2/eps^2+94/3*Zeta[5]/eps+619/80*Zeta[7]/eps-17/3*Zeta[3]^2/eps-17/450*Pi^4*Zeta[3]/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,432] = {"e12|334|456|56|e|66||", Series[1/45/eps^6+1/9/eps^5+1/5/eps^4+346/45*Zeta[3]/eps^3-13/3/eps^3+346/9*Zeta[3]/eps^2-387/5/eps^2+10318/15*Zeta[5]/eps+1354/5*Zeta[3]/eps-13429/15/eps+173/1350*Pi^4/eps^2+173/270*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,433] = {"e1123|2|45|e4|56|66||", Series[1/72/eps^6+1/8/eps^5+37/36/eps^4+283/36/eps^3-49/36*Zeta[3]/eps^3+463/8/eps^2-49/4*Zeta[3]/eps^2+30031/72/eps-167/4*Zeta[5]/eps-1813/18*Zeta[3]/eps-49/2160*Pi^4/eps^2-49/240*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,434] = {"e1123|4|e5|456|56|6||", Series[1/15*Zeta[3]/eps^4+3/5*Zeta[3]/eps^3+83/15*Zeta[3]/eps^2-61/30*Zeta[5]/eps^2+701/15*Zeta[3]/eps-49/30*Zeta[3]^2/eps-183/10*Zeta[5]/eps+1/900*Pi^4/eps^3+1/100*Pi^4/eps^2+83/900*Pi^4/eps-1/180*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,435] = {"e1123|4|e5|566|56|6||", Series[1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-71/45*Zeta[3]/eps^3+2939/60/eps^2-218/15*Zeta[3]/eps^2+17608/45/eps-923/15*Zeta[5]/eps-5677/45*Zeta[3]/eps-71/2700*Pi^4/eps^2-109/450*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,436] = {"e1123|4|e5|56|566|6||", Series[1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-157/90*Zeta[3]/eps^3+2939/60/eps^2-233/15*Zeta[3]/eps^2+17608/45/eps-336/5*Zeta[5]/eps-11879/90*Zeta[3]/eps-157/5400*Pi^4/eps^2-233/900*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,437] = {"e1123|24|5|e6|566|6||", Series[1/120/eps^6+11/120/eps^5+13/15/eps^4+149/20/eps^3-7/4*Zeta[3]/eps^3+7267/120/eps^2-69/4*Zeta[3]/eps^2+11393/24/eps-1093/20*Zeta[5]/eps-156*Zeta[3]/eps-7/240*Pi^4/eps^2-23/80*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,438] = {"e12|334|556|46|55||e|", Series[1/30/eps^6+1/6/eps^5+11/30/eps^4+158/15*Zeta[3]/eps^3-57/10/eps^3+158/3*Zeta[3]/eps^2-3317/30/eps^2+5034/5*Zeta[5]/eps+6418/15*Zeta[3]/eps-7951/6/eps+79/450*Pi^4/eps^2+79/90*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,439] = {"e1123|24|5|e6|56|66||", Series[1/120/eps^6+11/120/eps^5+13/15/eps^4+149/20/eps^3-25/12*Zeta[3]/eps^3+7267/120/eps^2-227/12*Zeta[3]/eps^2+11393/24/eps-4019/60*Zeta[5]/eps-494/3*Zeta[3]/eps-5/144*Pi^4/eps^2-227/720*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,440] = {"e112|3|445|566|66|e||", Series[3/40/eps^6+3/10/eps^5+27/40/eps^4+149/10*Zeta[3]/eps^3-36/5/eps^3+298/5*Zeta[3]/eps^2-5553/40/eps^2+12957/10*Zeta[5]/eps+4941/10*Zeta[3]/eps-15867/10/eps+149/600*Pi^4/eps^2+149/150*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,441] = {"e1123|45|e6|45|6|66||", Series[1/5*Zeta[3]/eps^4+7/5*Zeta[3]/eps^3+61/5*Zeta[3]/eps^2-23/30*Zeta[5]/eps^2+491/5*Zeta[3]/eps-161/30*Zeta[5]/eps-731/30*Zeta[3]^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps-29/11340*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,442] = {"e1123|44|e5|66|5|66||", Series[1/30/eps^6+3/10/eps^5+79/30/eps^4+649/30/eps^3-79/15*Zeta[3]/eps^3+5119/30/eps^2-237/5*Zeta[3]/eps^2+39289/30/eps-799/5*Zeta[5]/eps-6241/15*Zeta[3]/eps-79/900*Pi^4/eps^2-79/100*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,443] = {"e1123|2|45|e6|56|66||", Series[1/72/eps^6+1/8/eps^5+37/36/eps^4+283/36/eps^3-61/36*Zeta[3]/eps^3+463/8/eps^2-57/4*Zeta[3]/eps^2+30031/72/eps-569/12*Zeta[5]/eps-2059/18*Zeta[3]/eps-61/2160*Pi^4/eps^2-19/80*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,444] = {"e1123|2|44|e5|56|66||", Series[1/24/eps^6+7/24/eps^5+13/6/eps^4+187/12/eps^3-41/12*Zeta[3]/eps^3+2651/24/eps^2-287/12*Zeta[3]/eps^2+18665/24/eps-469/4*Zeta[5]/eps-533/3*Zeta[3]/eps-41/720*Pi^4/eps^2-287/720*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,445] = {"e1123|2|4|e5|566|66||", Series[-1/36/eps^5-5/18/eps^4-83/36/eps^3+23/9*Zeta[3]/eps^2-53/3/eps^2+230/9*Zeta[3]/eps-4681/36/eps+23/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,446] = {"e1123|4|e5|466|55|6||", Series[1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-112/45*Zeta[3]/eps^3+1493/18/eps^2-1097/45*Zeta[3]/eps^2+19637/30/eps-377/5*Zeta[5]/eps-667/3*Zeta[3]/eps-28/675*Pi^4/eps^2-1097/2700*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,447] = {"e1123|4|e5|666|55|6||", Series[-1/120/eps^5-23/240/eps^4-433/480/eps^3+41/30*Zeta[3]/eps^2-7411/960/eps^2+943/60*Zeta[3]/eps-120041/1920/eps+41/1800*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,448] = {"e1123|4|e5|66|556|6||", Series[1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-97/30*Zeta[3]/eps^3+6113/60/eps^2-88/3*Zeta[3]/eps^2+4739/6/eps-508/5*Zeta[5]/eps-7747/30*Zeta[3]/eps-97/1800*Pi^4/eps^2-22/45*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,449] = {"e1123|4|e5|466|5|66||", Series[1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-127/45*Zeta[3]/eps^3+1493/18/eps^2-1127/45*Zeta[3]/eps^2+19637/30/eps-1466/15*Zeta[5]/eps-655/3*Zeta[3]/eps-127/2700*Pi^4/eps^2-1127/2700*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,450] = {"e1123|4|e5|446|5|66||", Series[1/45/eps^6+8/45/eps^5+4/3/eps^4+416/45/eps^3-10/9*Zeta[3]/eps^3+2752/45/eps^2-80/9*Zeta[3]/eps^2+5888/15/eps-697/30*Zeta[5]/eps-173/3*Zeta[3]/eps-1/54*Pi^4/eps^2-4/27*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,451] = {"e1123|4|e5|46|56|66||", Series[1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-29/18*Zeta[3]/eps^3+2939/60/eps^2-49/3*Zeta[3]/eps^2+17608/45/eps-604/15*Zeta[5]/eps-2695/18*Zeta[3]/eps-29/1080*Pi^4/eps^2-49/180*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,452] = {"e12|345|345|45|6|6|e|", Series[1/3*Zeta[5]/eps^3+Zeta[5]/eps^2-7/15*Zeta[3]^2/eps^2+7/3*Zeta[5]/eps-13/30*Zeta[7]/eps-7/5*Zeta[3]^2/eps-7/450*Pi^4*Zeta[3]/eps+1/1134*Pi^6/eps^2+1/378*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,453] = {"e12|e345|345|4|6|66||", Series[2/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-4/3*Zeta[3]^2/eps^2+94/3*Zeta[5]/eps+15*Zeta[7]/eps-20/3*Zeta[3]^2/eps-2/45*Pi^4*Zeta[3]/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,454] = {"e12|e345|345|46|6|6||", Series[6/5*Zeta[3]^2/eps^2+54/5*Zeta[3]^2/eps-63/5*Zeta[7]/eps+1/25*Pi^4*Zeta[3]/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,455] = {"e12|e345|345|6|6|66||", Series[2/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-26/15*Zeta[3]^2/eps^2+94/3*Zeta[5]/eps+97/6*Zeta[7]/eps-26/3*Zeta[3]^2/eps-13/225*Pi^4*Zeta[3]/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,456] = {"e12|345|345|e|66|66||", Series[1/90/eps^6+1/15/eps^5+7/45/eps^4+197/45*Zeta[3]/eps^3-107/45/eps^3+394/15*Zeta[3]/eps^2-137/3/eps^2+1109/3*Zeta[5]/eps+7582/45*Zeta[3]/eps-4775/9/eps+197/2700*Pi^4/eps^2+197/450*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,457] = {"e112|3|456|456|e|66||", Series[1/40/eps^6+1/8/eps^5+7/20/eps^4+319/60*Zeta[3]/eps^3-9/4/eps^3+319/12*Zeta[3]/eps^2-2033/40/eps^2+8827/20*Zeta[5]/eps+5887/30*Zeta[3]/eps-23837/40/eps+319/3600*Pi^4/eps^2+319/720*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,458] = {"e12|345|346|45|5|6|e|", Series[1/30*Zeta[3]/eps^4+7/30*Zeta[3]/eps^3+7/6*Zeta[3]/eps^2-23/30*Zeta[5]/eps^2+301/30*Zeta[3]^2/eps-1/6*Zeta[3]/eps-161/30*Zeta[5]/eps+1/1800*Pi^4/eps^3+7/1800*Pi^4/eps^2+7/360*Pi^4/eps-2/945*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,459] = {"e12|e345|346|45|6|6||", Series[147/80*Zeta[7]/eps^2+441/80*Zeta[7]/eps-9/2*Zeta[3]*Zeta[5]/eps-27/50*mzv(3,5)/eps+2063/2520000*Pi^8/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,460] = {"e12|e345|346|55|66|||", Series[1/120/eps^6+11/120/eps^5+13/15/eps^4+149/20/eps^3-17/12*Zeta[3]/eps^3+7267/120/eps^2-187/12*Zeta[3]/eps^2+11393/24/eps-813/20*Zeta[5]/eps-442/3*Zeta[3]/eps-17/720*Pi^4/eps^2-187/720*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,461] = {"e12|e345|346|56|56|||", Series[6/5*Zeta[3]^2/eps^2+12*Zeta[3]^2/eps-63/4*Zeta[7]/eps+1/25*Pi^4*Zeta[3]/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,462] = {"e12|e345|346|4|5|66||", Series[2/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-17/15*Zeta[3]^2/eps^2+94/3*Zeta[5]/eps+2977/240*Zeta[7]/eps-17/3*Zeta[3]^2/eps-17/450*Pi^4*Zeta[3]/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,463] = {"e12|e345|346|4||666||", Series[-1/20*Zeta[3]/eps^3-19/40*Zeta[3]/eps^2-7/20*Zeta[5]/eps-341/80*Zeta[3]/eps+167/20*Zeta[3]^2-133/40*Zeta[5]-5679/160*Zeta[3]-1/1200*Pi^4/eps^2-19/2400*Pi^4/eps-341/4800*Pi^4-1/1260*Pi^6+O[eps]^1,{eps,0,0}]}
pInt[6,464] = {"e12|e345|346|5|56|6||", Series[147/80*Zeta[7]/eps^2+441/80*Zeta[7]/eps-6*Zeta[3]*Zeta[5]/eps-27/50*mzv(3,5)/eps+2063/2520000*Pi^8/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,465] = {"e12|e345|346|5|66|6||", Series[1/10*Zeta[3]/eps^4+4/5*Zeta[3]/eps^3+71/10*Zeta[3]/eps^2-19/30*Zeta[5]/eps^2+291/5*Zeta[3]/eps-76/15*Zeta[5]/eps-349/30*Zeta[3]^2/eps+1/600*Pi^4/eps^3+1/75*Pi^4/eps^2+71/600*Pi^4/eps-11/5670*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,466] = {"e12|e345|346|5|6|66||", Series[2/3*Zeta[5]/eps^3+10/3*Zeta[5]/eps^2-23/15*Zeta[3]^2/eps^2+94/3*Zeta[5]/eps+3341/240*Zeta[7]/eps-23/3*Zeta[3]^2/eps-23/450*Pi^4*Zeta[3]/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,467] = {"e12|345|346|e|56|66||", Series[1/180/eps^6+7/180/eps^5+23/180/eps^4+191/90*Zeta[3]/eps^3-173/180/eps^3+1337/90*Zeta[3]/eps^2-4201/180/eps^2+5561/30*Zeta[5]/eps+9181/90*Zeta[3]/eps-52133/180/eps+191/5400*Pi^4/eps^2+1337/5400*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,468] = {"e12|e23|34|45|56|66||", Series[1/720/eps^6+1/48/eps^5+17/72/eps^4+167/72/eps^3-17/72*Zeta[3]/eps^3+5017/240/eps^2-85/24*Zeta[3]/eps^2+128053/720/eps-271/40*Zeta[5]/eps-1445/36*Zeta[3]/eps-17/4320*Pi^4/eps^2-17/288*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,469] = {"e12|e23|34|45|66|66||", Series[1/360/eps^6+7/180/eps^5+17/40/eps^4+733/180/eps^3-41/90*Zeta[3]/eps^3+12973/360/eps^2-287/45*Zeta[3]/eps^2+6047/20/eps-403/30*Zeta[5]/eps-697/10*Zeta[3]/eps-41/5400*Pi^4/eps^2-287/2700*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,470] = {"e12|e23|34|45|6|666||", Series[-1/1440/eps^5-11/960/eps^4-779/5760/eps^3+17/144*Zeta[3]/eps^2-15697/11520/eps^2+187/96*Zeta[3]/eps-95969/7680/eps+17/8640*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,471] = {"e12|e23|34|55|566|6||", Series[1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-77/120*Zeta[3]/eps^3+2179/48/eps^2-1001/120*Zeta[3]/eps^2+89639/240/eps-781/40*Zeta[5]/eps-1309/15*Zeta[3]/eps-77/7200*Pi^4/eps^2-1001/7200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,472] = {"e12|e23|34|55|666|6||", Series[-1/480/eps^5-29/960/eps^4-631/1920/eps^3+77/240*Zeta[3]/eps^2-11989/3840/eps^2+2233/480*Zeta[3]/eps-210287/7680/eps+77/14400*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,473] = {"e12|e23|34|55|66|66||", Series[1/120/eps^6+1/10/eps^5+121/120/eps^4+137/15/eps^3-37/30*Zeta[3]/eps^3+9301/120/eps^2-74/5*Zeta[3]/eps^2+18889/30/eps-387/10*Zeta[5]/eps-4477/30*Zeta[3]/eps-37/1800*Pi^4/eps^2-37/150*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,474] = {"e12|e23|34|56|556|6||", Series[1/720/eps^6+1/48/eps^5+17/72/eps^4+167/72/eps^3-97/360*Zeta[3]/eps^3+5017/240/eps^2-473/120*Zeta[3]/eps^2+128053/720/eps-881/120*Zeta[5]/eps-7939/180*Zeta[3]/eps-97/21600*Pi^4/eps^2-473/7200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,475] = {"e12|e23|34|56|56|66||", Series[1/360/eps^6+13/360/eps^5+67/180/eps^4+611/180/eps^3-67/180*Zeta[3]/eps^3+10367/360/eps^2-871/180*Zeta[3]/eps^2+83899/360/eps-237/20*Zeta[5]/eps-4471/90*Zeta[3]/eps-67/10800*Pi^4/eps^2-871/10800*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,476] = {"e12|e23|34|5|566|66||", Series[-1/360/eps^5-2/45/eps^4-37/72/eps^3+41/90*Zeta[3]/eps^2-51/10/eps^2+328/45*Zeta[3]/eps-3329/72/eps+41/5400*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,477] = {"e12|e23|44|455|6|66||", Series[1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-67/45*Zeta[3]/eps^3+1493/18/eps^2-737/45*Zeta[3]/eps^2+19637/30/eps-237/5*Zeta[5]/eps-469/3*Zeta[3]/eps-67/2700*Pi^4/eps^2-737/2700*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,478] = {"e12|e23|44|456|5|66||", Series[1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-7/9*Zeta[3]/eps^3+2939/60/eps^2-28/3*Zeta[3]/eps^2+17608/45/eps-359/15*Zeta[5]/eps-833/9*Zeta[3]/eps-7/540*Pi^4/eps^2-7/45*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,479] = {"e12|e23|44|555|66|6||", Series[-1/120/eps^5-23/240/eps^4-433/480/eps^3+31/30*Zeta[3]/eps^2-7411/960/eps^2+713/60*Zeta[3]/eps-120041/1920/eps+31/1800*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,480] = {"e12|e23|44|556|56|6||", Series[1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-41/45*Zeta[3]/eps^3+2939/60/eps^2-158/15*Zeta[3]/eps^2+17608/45/eps-131/5*Zeta[5]/eps-4627/45*Zeta[3]/eps-41/2700*Pi^4/eps^2-79/450*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,481] = {"e12|e23|44|556|66|6||", Series[1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-31/15*Zeta[3]/eps^3+6113/60/eps^2-62/3*Zeta[3]/eps^2+4739/6/eps-343/5*Zeta[5]/eps-2821/15*Zeta[3]/eps-31/900*Pi^4/eps^2-31/90*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,482] = {"e12|e23|44|556|6|66||", Series[-1/90/eps^5-13/90/eps^4-131/90/eps^3+67/45*Zeta[3]/eps^2-391/30/eps^2+871/45*Zeta[3]/eps-9811/90/eps+67/2700*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,483] = {"e12|e23|44|45|6|666||", Series[-1/360/eps^5-3/80/eps^4-557/1440/eps^3+7/18*Zeta[3]/eps^2-2027/576/eps^2+21/4*Zeta[3]/eps-19053/640/eps+7/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,484] = {"e12|e23|44|55|66|66||", Series[1/30/eps^6+3/10/eps^5+79/30/eps^4+649/30/eps^3-59/15*Zeta[3]/eps^3+5119/30/eps^2-177/5*Zeta[3]/eps^2+39289/30/eps-679/5*Zeta[5]/eps-4661/15*Zeta[3]/eps-59/900*Pi^4/eps^2-59/100*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,485] = {"e12|e23|44|56|56|66||", Series[1/90/eps^6+1/9/eps^5+89/90/eps^4+73/9/eps^3-52/45*Zeta[3]/eps^3+5717/90/eps^2-104/9*Zeta[3]/eps^2+21749/45/eps-616/15*Zeta[5]/eps-4592/45*Zeta[3]/eps-13/675*Pi^4/eps^2-26/135*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,486] = {"e12|e23|45|445|6|66||", Series[1/360/eps^6+7/180/eps^5+17/40/eps^4+733/180/eps^3-109/180*Zeta[3]/eps^3+12973/360/eps^2-709/90*Zeta[3]/eps^2+6047/20/eps-1079/60*Zeta[5]/eps-1661/20*Zeta[3]/eps-109/10800*Pi^4/eps^2-709/5400*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,487] = {"e12|e23|45|446|5|66||", Series[1/360/eps^6+7/180/eps^5+17/40/eps^4+733/180/eps^3-53/90*Zeta[3]/eps^3+12973/360/eps^2-353/45*Zeta[3]/eps^2+6047/20/eps-491/30*Zeta[5]/eps-837/10*Zeta[3]/eps-53/5400*Pi^4/eps^2-353/2700*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,488] = {"e12|e23|45|446|6|66||", Series[1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-31/40*Zeta[3]/eps^3+2179/48/eps^2-387/40*Zeta[3]/eps^2+89639/240/eps-547/24*Zeta[5]/eps-497/5*Zeta[3]/eps-31/2400*Pi^4/eps^2-129/800*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,489] = {"e12|e23|45|446||666||", Series[-1/480/eps^5-29/960/eps^4-631/1920/eps^3+17/48*Zeta[3]/eps^2-11989/3840/eps^2+493/96*Zeta[3]/eps-210287/7680/eps+17/2880*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,490] = {"e12|e23|45|456|56|6||", Series[1/60*Zeta[3]/eps^4+1/5*Zeta[3]/eps^3+25/12*Zeta[3]/eps^2-23/60*Zeta[5]/eps^2+58/3*Zeta[3]/eps-89/60*Zeta[3]^2/eps-23/5*Zeta[5]/eps+1/3600*Pi^4/eps^3+1/300*Pi^4/eps^2+5/144*Pi^4/eps-1/945*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,491] = {"e12|e23|45|456|6|66||", Series[1/720/eps^6+1/48/eps^5+17/72/eps^4+167/72/eps^3-29/72*Zeta[3]/eps^3+5017/240/eps^2-617/120*Zeta[3]/eps^2+128053/720/eps-1553/120*Zeta[5]/eps-9571/180*Zeta[3]/eps-29/4320*Pi^4/eps^2-617/7200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,492] = {"e12|e23|45|466|55|6||", Series[1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-257/360*Zeta[3]/eps^3+6739/144/eps^2-2827/360*Zeta[3]/eps^2+17075/48/eps-2713/120*Zeta[5]/eps-4297/60*Zeta[3]/eps-257/21600*Pi^4/eps^2-2827/21600*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,493] = {"e12|e23|45|466|56|6||", Series[1/720/eps^6+1/48/eps^5+17/72/eps^4+167/72/eps^3-133/360*Zeta[3]/eps^3+5017/240/eps^2-617/120*Zeta[3]/eps^2+128053/720/eps-193/24*Zeta[5]/eps-10081/180*Zeta[3]/eps-133/21600*Pi^4/eps^2-617/7200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,494] = {"e12|e23|45|466|5|66||", Series[1/360/eps^6+7/180/eps^5+17/40/eps^4+733/180/eps^3-13/18*Zeta[3]/eps^3+12973/360/eps^2-401/45*Zeta[3]/eps^2+6047/20/eps-213/10*Zeta[5]/eps-913/10*Zeta[3]/eps-13/1080*Pi^4/eps^2-401/2700*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,495] = {"e12|e23|45|666|55|6||", Series[-1/240/eps^5-5/96/eps^4-491/960/eps^3+13/24*Zeta[3]/eps^2-575/128/eps^2+325/48*Zeta[3]/eps-142147/3840/eps+13/1440*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,496] = {"e12|e23|45|44|6|666||", Series[-1/360/eps^5-3/80/eps^4-557/1440/eps^3+7/18*Zeta[3]/eps^2-2027/576/eps^2+21/4*Zeta[3]/eps-19053/640/eps+7/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,497] = {"e12|e23|45|45|66|66||", Series[1/180/eps^6+11/180/eps^5+11/20/eps^4+791/180/eps^3-14/45*Zeta[3]/eps^3+1175/36/eps^2-154/45*Zeta[3]/eps^2+923/4/eps-23/3*Zeta[5]/eps-136/5*Zeta[3]/eps-7/1350*Pi^4/eps^2-77/1350*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,498] = {"e12|e23|45|46|56|66||", Series[1/360/eps^6+1/30/eps^5+113/360/eps^4+233/90/eps^3-17/90*Zeta[3]/eps^3+2363/120/eps^2-34/15*Zeta[3]/eps^2+12763/90/eps-107/30*Zeta[5]/eps-1777/90*Zeta[3]/eps-17/5400*Pi^4/eps^2-17/450*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,499] = {"e12|e23|45|66|556|6||", Series[1/90/eps^6+1/9/eps^5+89/90/eps^4+73/9/eps^3-52/45*Zeta[3]/eps^3+5717/90/eps^2-104/9*Zeta[3]/eps^2+21749/45/eps-616/15*Zeta[5]/eps-4592/45*Zeta[3]/eps-13/675*Pi^4/eps^2-26/135*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,500] = {"e12|e23|4|445|6|666||", Series[1/960/eps^4+19/960/eps^3+323/1280/eps^2+10271/3840/eps-17/96*Zeta[3]/eps+390617/15360-323/96*Zeta[3]-17/5760*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,501] = {"e12|e23|4|455|66|66||", Series[-1/80/eps^5-29/160/eps^4-629/320/eps^3+37/20*Zeta[3]/eps^2-11913/640/eps^2+1073/40*Zeta[3]/eps-208381/1280/eps+37/1200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,502] = {"e12|e23|4|456|56|66||", Series[-1/240/eps^5-31/480/eps^4-691/960/eps^3+67/120*Zeta[3]/eps^2-13231/1920/eps^2+2077/240*Zeta[3]/eps-232027/3840/eps+67/7200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,503] = {"e12|e23|4|555|666|6||", Series[1/480/eps^4+7/240/eps^3+115/384/eps^2+345/128/eps-13/48*Zeta[3]/eps+173197/7680-91/24*Zeta[3]-13/2880*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,504] = {"e12|e23|4|556|566|6||", Series[-1/120/eps^5-1/8/eps^4-83/60/eps^3+79/60*Zeta[3]/eps^2-319/24/eps^2+589/30*Zeta[3]/eps-1881/16/eps+79/3600*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,505] = {"e112|34|e3|55|566|6||", Series[1/48/eps^6+3/16/eps^5+19/12/eps^4+299/24/eps^3-53/24*Zeta[3]/eps^3+4519/48/eps^2-159/8*Zeta[3]/eps^2+33307/48/eps-557/8*Zeta[5]/eps-1007/6*Zeta[3]/eps-53/1440*Pi^4/eps^2-53/160*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,506] = {"e112|34|e3|55|66|66||", Series[1/24/eps^6+1/3/eps^5+65/24/eps^4+125/6/eps^3-25/6*Zeta[3]/eps^3+3725/24/eps^2-100/3*Zeta[3]/eps^2+3400/3/eps-275/2*Zeta[5]/eps-1625/6*Zeta[3]/eps-5/72*Pi^4/eps^2-5/9*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,507] = {"e112|34|e3|55|666|6||", Series[-1/96/eps^5-7/64/eps^4-367/384/eps^3+53/48*Zeta[3]/eps^2-5885/768/eps^2+371/32*Zeta[3]/eps-89959/1536/eps+53/2880*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,508] = {"e112|34|e3|45|56|66||", Series[1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-61/72*Zeta[3]/eps^3+6739/144/eps^2-671/72*Zeta[3]/eps^2+17075/48/eps-589/24*Zeta[5]/eps-1037/12*Zeta[3]/eps-61/4320*Pi^4/eps^2-671/4320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,509] = {"e112|34|e3|45|66|66||", Series[1/72/eps^6+5/36/eps^5+89/72/eps^4+121/12/eps^3-29/18*Zeta[3]/eps^3+5629/72/eps^2-145/9*Zeta[3]/eps^2+21133/36/eps-97/2*Zeta[5]/eps-2581/18*Zeta[3]/eps-29/1080*Pi^4/eps^2-29/108*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,510] = {"e112|34|e3|45|6|666||", Series[-1/288/eps^5-25/576/eps^4-161/384/eps^3+61/144*Zeta[3]/eps^2-8281/2304/eps^2+1525/288*Zeta[3]/eps-132667/4608/eps+61/8640*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,511] = {"e112|34|e3|56|56|66||", Series[1/72/eps^6+1/8/eps^5+37/36/eps^4+283/36/eps^3-43/36*Zeta[3]/eps^3+463/8/eps^2-43/4*Zeta[3]/eps^2+30031/72/eps-487/12*Zeta[5]/eps-1573/18*Zeta[3]/eps-43/2160*Pi^4/eps^2-43/240*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,512] = {"e112|34|e3|56|556|6||", Series[1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-73/72*Zeta[3]/eps^3+6739/144/eps^2-767/72*Zeta[3]/eps^2+17075/48/eps-219/8*Zeta[5]/eps-1163/12*Zeta[3]/eps-73/4320*Pi^4/eps^2-767/4320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,513] = {"e112|33|e4|55|666|6||", Series[-1/24/eps^5-5/16/eps^4-217/96/eps^3+19/6*Zeta[3]/eps^2-3083/192/eps^2+95/4*Zeta[3]/eps-43441/384/eps+19/360*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,514] = {"e112|34|e5|44|6|666||", Series[-1/48/eps^5-17/96/eps^4-259/192/eps^3+41/24*Zeta[3]/eps^2-3769/384/eps^2+697/48*Zeta[3]/eps-53723/768/eps+41/1440*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,515] = {"e112|3|e4|555|666|6||", Series[1/96/eps^4+5/48/eps^3+319/384/eps^2+2363/384/eps-41/48*Zeta[3]/eps+67901/1536-205/24*Zeta[3]-41/2880*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,516] = {"e112|34|e5|556|566|||", Series[1/72/eps^6+5/36/eps^5+89/72/eps^4+121/12/eps^3-85/36*Zeta[3]/eps^3+5629/72/eps^2-371/18*Zeta[3]/eps^2+21133/36/eps-285/4*Zeta[5]/eps-6269/36*Zeta[3]/eps-17/432*Pi^4/eps^2-371/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,517] = {"e112|34|e5|556|66|6||", Series[1/48/eps^6+3/16/eps^5+19/12/eps^4+299/24/eps^3-23/8*Zeta[3]/eps^3+4519/48/eps^2-191/8*Zeta[3]/eps^2+33307/48/eps-2063/24*Zeta[5]/eps-393/2*Zeta[3]/eps-23/480*Pi^4/eps^2-191/480*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,518] = {"e112|34|e5|455|66|6||", Series[1/72/eps^6+5/36/eps^5+89/72/eps^4+121/12/eps^3-41/18*Zeta[3]/eps^3+5629/72/eps^2-187/9*Zeta[3]/eps^2+21133/36/eps-379/6*Zeta[5]/eps-3217/18*Zeta[3]/eps-41/1080*Pi^4/eps^2-187/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,519] = {"e112|34|e5|55|666|6||", Series[-1/96/eps^5-7/64/eps^4-367/384/eps^3+61/48*Zeta[3]/eps^2-5885/768/eps^2+427/32*Zeta[3]/eps-89959/1536/eps+61/2880*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,520] = {"e112|33|e4|45|66|66||", Series[1/18/eps^6+7/18/eps^5+53/18/eps^4+43/2/eps^3-43/9*Zeta[3]/eps^3+2773/18/eps^2-301/9*Zeta[3]/eps^2+19667/18/eps-487/3*Zeta[5]/eps-2279/9*Zeta[3]/eps-43/540*Pi^4/eps^2-301/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,521] = {"e112|34|e5|456|6|66||", Series[1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-109/72*Zeta[3]/eps^3+6739/144/eps^2-1055/72*Zeta[3]/eps^2+17075/48/eps-247/8*Zeta[5]/eps-1541/12*Zeta[3]/eps-109/4320*Pi^4/eps^2-211/864*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,522] = {"e112|34|e5|45|66|66||", Series[1/72/eps^6+5/36/eps^5+89/72/eps^4+121/12/eps^3-53/18*Zeta[3]/eps^3+5629/72/eps^2-211/9*Zeta[3]/eps^2+21133/36/eps-527/6*Zeta[5]/eps-3421/18*Zeta[3]/eps-53/1080*Pi^4/eps^2-211/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,523] = {"e112|34|e5|445|6|66||", Series[5/144/eps^6+35/144/eps^5+125/72/eps^4+95/8/eps^3-137/72*Zeta[3]/eps^3+11495/144/eps^2-959/72*Zeta[3]/eps^2+76945/144/eps-531/8*Zeta[5]/eps-3209/36*Zeta[3]/eps-137/4320*Pi^4/eps^2-959/4320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,524] = {"e112|33|e4|5|566|66||", Series[-1/18/eps^5-1/2/eps^4-71/18/eps^3+43/9*Zeta[3]/eps^2-529/18/eps^2+43*Zeta[3]/eps-1277/6/eps+43/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,525] = {"e112|33|e4|56|556|6||", Series[1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-29/9*Zeta[3]/eps^3+3409/36/eps^2-214/9*Zeta[3]/eps^2+2029/3/eps-281/3*Zeta[5]/eps-183*Zeta[3]/eps-29/540*Pi^4/eps^2-107/270*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,526] = {"e112|33|e4|55|566|6||", Series[1/12/eps^6+1/2/eps^5+43/12/eps^4+76/3/eps^3-19/3*Zeta[3]/eps^3+2137/12/eps^2-38*Zeta[3]/eps^2+7493/6/eps-231*Zeta[5]/eps-817/3*Zeta[3]/eps-19/180*Pi^4/eps^2-19/30*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,527] = {"e112|3|e4|445|6|666||", Series[1/192/eps^4+5/64/eps^3+211/256/eps^2+5723/768/eps-61/96*Zeta[3]/eps+63299/1024-305/32*Zeta[3]-61/5760*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,528] = {"e112|3|e4|455|66|66||", Series[-1/16/eps^5-21/32/eps^4-365/64/eps^3+25/4*Zeta[3]/eps^2-5825/128/eps^2+525/8*Zeta[3]/eps-88725/256/eps+5/48*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,529] = {"e112|3|e4|556|566|6||", Series[-1/24/eps^5-11/24/eps^4-49/12/eps^3+55/12*Zeta[3]/eps^2-265/8/eps^2+299/6*Zeta[3]/eps-4085/16/eps+11/144*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,530] = {"e112|33|e4|45|56|66||", Series[1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-23/9*Zeta[3]/eps^3+3409/36/eps^2-184/9*Zeta[3]/eps^2+2029/3/eps-247/3*Zeta[5]/eps-161*Zeta[3]/eps-23/540*Pi^4/eps^2-46/135*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,531] = {"e112|34|e5|456|56|6||", Series[1/12*Zeta[3]/eps^4+2/3*Zeta[3]/eps^3+23/4*Zeta[3]/eps^2-23/12*Zeta[5]/eps^2+137/3*Zeta[3]/eps-41/12*Zeta[3]^2/eps-46/3*Zeta[5]/eps+1/720*Pi^4/eps^3+1/90*Pi^4/eps^2+23/240*Pi^4/eps-1/189*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,532] = {"e112|34|e5|56|566|6||", Series[1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-121/72*Zeta[3]/eps^3+6739/144/eps^2-1007/72*Zeta[3]/eps^2+17075/48/eps-443/8*Zeta[5]/eps-1355/12*Zeta[3]/eps-121/4320*Pi^4/eps^2-1007/4320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,533] = {"e112|3|e4|456|56|66||", Series[-1/48/eps^5-23/96/eps^4-137/64/eps^3+43/24*Zeta[3]/eps^2-6583/384/eps^2+989/48*Zeta[3]/eps-99587/768/eps+43/1440*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,534] = {"e112|34|e3|5|566|66||", Series[-1/72/eps^5-1/6/eps^4-113/72/eps^3+29/18*Zeta[3]/eps^2-119/9/eps^2+58/3*Zeta[3]/eps-837/8/eps+29/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,535] = {"e112|34|e5|556|666|||", Series[-1/72/eps^5-19/144/eps^4-103/96/eps^3+23/18*Zeta[3]/eps^2-4687/576/eps^2+437/36*Zeta[3]/eps-68605/1152/eps+23/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,536] = {"e112|33|e4|55|66|66||", Series[1/6/eps^6+5/6/eps^5+35/6/eps^4+245/6/eps^3-35/3*Zeta[3]/eps^3+1715/6/eps^2-175/3*Zeta[3]/eps^2+12005/6/eps-455*Zeta[5]/eps-1225/3*Zeta[3]/eps-7/36*Pi^4/eps^2-35/36*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,537] = {"e112|34|e5|446|6|66||", Series[1/18/eps^6+1/3/eps^5+41/18/eps^4+139/9/eps^3-28/9*Zeta[3]/eps^3+631/6/eps^2-56/3*Zeta[3]/eps^2+6491/9/eps-392/3*Zeta[5]/eps-1112/9*Zeta[3]/eps-7/135*Pi^4/eps^2-14/45*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,538] = {"e112|33|e4|45|6|666||", Series[-1/72/eps^5-19/144/eps^4-103/96/eps^3+23/18*Zeta[3]/eps^2-4687/576/eps^2+437/36*Zeta[3]/eps-68605/1152/eps+23/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,539] = {"e112|34|e5|566|566|||", Series[1/36/eps^6+7/36/eps^5+47/36/eps^4+97/12/eps^3-2/9*Zeta[3]/eps^3+1711/36/eps^2-14/9*Zeta[3]/eps^2+9707/36/eps+68/9*Zeta[3]/eps-Zeta[5]/eps-1/270*Pi^4/eps^2-7/270*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,540] = {"e112|34|e5|456|66|6||", Series[1/72/eps^6+1/9/eps^5+19/24/eps^4+46/9/eps^3-5/18*Zeta[3]/eps^3+2233/72/eps^2-20/9*Zeta[3]/eps^2+541/3/eps+5/6*Zeta[5]/eps-47/6*Zeta[3]/eps-1/216*Pi^4/eps^2-1/27*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,541] = {"e112|33|e4|56|56|66||", Series[1/18/eps^6+1/3/eps^5+41/18/eps^4+139/9/eps^3-28/9*Zeta[3]/eps^3+631/6/eps^2-56/3*Zeta[3]/eps^2+6491/9/eps-392/3*Zeta[5]/eps-1112/9*Zeta[3]/eps-7/135*Pi^4/eps^2-14/45*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,542] = {"e12|e34|334|5|56|66||", Series[1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-25/24*Zeta[3]/eps^3+2179/48/eps^2-277/24*Zeta[3]/eps^2+89639/240/eps-4679/120*Zeta[5]/eps-335/3*Zeta[3]/eps-5/288*Pi^4/eps^2-277/1440*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,543] = {"e12|e34|334|5|66|66||", Series[1/120/eps^6+1/10/eps^5+121/120/eps^4+137/15/eps^3-61/30*Zeta[3]/eps^3+9301/120/eps^2-102/5*Zeta[3]/eps^2+18889/30/eps-2329/30*Zeta[5]/eps-5701/30*Zeta[3]/eps-61/1800*Pi^4/eps^2-17/50*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,544] = {"e12|e34|334|5|6|666||", Series[-1/480/eps^5-29/960/eps^4-631/1920/eps^3+25/48*Zeta[3]/eps^2-11989/3840/eps^2+629/96*Zeta[3]/eps-210287/7680/eps+5/576*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,545] = {"e12|e34|335|4|56|66||", Series[1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-39/40*Zeta[3]/eps^3+2179/48/eps^2-467/40*Zeta[3]/eps^2+89639/240/eps-3503/120*Zeta[5]/eps-588/5*Zeta[3]/eps-13/800*Pi^4/eps^2-467/2400*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,546] = {"e12|e34|335|4|66|66||", Series[1/120/eps^6+1/10/eps^5+121/120/eps^4+137/15/eps^3-19/10*Zeta[3]/eps^3+9301/120/eps^2-104/5*Zeta[3]/eps^2+18889/30/eps-1741/30*Zeta[5]/eps-2019/10*Zeta[3]/eps-19/600*Pi^4/eps^2-26/75*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,547] = {"e12|e34|335|4|6|666||", Series[-1/480/eps^5-29/960/eps^4-631/1920/eps^3+39/80*Zeta[3]/eps^2-11989/3840/eps^2+1051/160*Zeta[3]/eps-210287/7680/eps+13/1600*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,548] = {"e12|e34|335|5|566|6||", Series[1/120/eps^6+11/120/eps^5+13/15/eps^4+149/20/eps^3-17/12*Zeta[3]/eps^3+7267/120/eps^2-175/12*Zeta[3]/eps^2+11393/24/eps-933/20*Zeta[5]/eps-403/3*Zeta[3]/eps-17/720*Pi^4/eps^2-35/144*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,549] = {"e12|e34|335|5|666|6||", Series[-1/240/eps^5-5/96/eps^4-491/960/eps^3+17/24*Zeta[3]/eps^2-575/128/eps^2+401/48*Zeta[3]/eps-142147/3840/eps+17/1440*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,550] = {"e12|e34|335|5|66|66||", Series[1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-41/15*Zeta[3]/eps^3+6113/60/eps^2-76/3*Zeta[3]/eps^2+4739/6/eps-463/5*Zeta[5]/eps-3371/15*Zeta[3]/eps-41/900*Pi^4/eps^2-19/45*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,551] = {"e12|e34|335|6|556|6||", Series[1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-47/40*Zeta[3]/eps^3+2179/48/eps^2-507/40*Zeta[3]/eps^2+89639/240/eps-5071/120*Zeta[5]/eps-604/5*Zeta[3]/eps-47/2400*Pi^4/eps^2-169/800*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,552] = {"e12|e34|335|6|566|6||", Series[1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-133/120*Zeta[3]/eps^3+2179/48/eps^2-1561/120*Zeta[3]/eps^2+89639/240/eps-683/24*Zeta[5]/eps-1946/15*Zeta[3]/eps-133/7200*Pi^4/eps^2-1561/7200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,553] = {"e12|e34|335|6|56|66||", Series[1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-377/360*Zeta[3]/eps^3+6739/144/eps^2-3787/360*Zeta[3]/eps^2+17075/48/eps-4073/120*Zeta[5]/eps-5557/60*Zeta[3]/eps-377/21600*Pi^4/eps^2-3787/21600*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,554] = {"e12|e34|335||566|66||", Series[-1/90/eps^5-13/90/eps^4-131/90/eps^3+82/45*Zeta[3]/eps^2-391/30/eps^2+1066/45*Zeta[3]/eps-9811/90/eps+41/1350*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,555] = {"e12|e34|345|45|6|66||", Series[1/20*Zeta[3]/eps^4+1/2*Zeta[3]/eps^3+97/20*Zeta[3]/eps^2-109/60*Zeta[5]/eps^2+427/10*Zeta[3]/eps+29/60*Zeta[3]^2/eps-109/6*Zeta[5]/eps+1/1200*Pi^4/eps^3+1/120*Pi^4/eps^2+97/1200*Pi^4/eps-2/405*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,556] = {"e12|e34|345|46|6|66||", Series[1/20*Zeta[3]/eps^4+1/2*Zeta[3]/eps^3+97/20*Zeta[3]/eps^2-33/20*Zeta[5]/eps^2+427/10*Zeta[3]/eps-31/20*Zeta[3]^2/eps-33/2*Zeta[5]/eps+1/1200*Pi^4/eps^3+1/120*Pi^4/eps^2+97/1200*Pi^4/eps-17/3780*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,557] = {"e12|e34|345|55|66|6||", Series[1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-181/120*Zeta[3]/eps^3+2179/48/eps^2-1681/120*Zeta[3]/eps^2+89639/240/eps-2717/40*Zeta[5]/eps-1817/15*Zeta[3]/eps-181/7200*Pi^4/eps^2-1681/7200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,558] = {"e12|e34|345|56|56|6||", Series[1/6*Zeta[5]/eps^3+4/3*Zeta[5]/eps^2-7/30*Zeta[3]^2/eps^2+77/6*Zeta[5]/eps-51/20*Zeta[7]/eps-28/15*Zeta[3]^2/eps-7/900*Pi^4*Zeta[3]/eps+1/2268*Pi^6/eps^2+2/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,559] = {"e12|e34|345|56|66|6||", Series[1/20*Zeta[3]/eps^4+1/2*Zeta[3]/eps^3+97/20*Zeta[3]/eps^2-139/60*Zeta[5]/eps^2+427/10*Zeta[3]/eps+31/12*Zeta[3]^2/eps-139/6*Zeta[5]/eps+1/1200*Pi^4/eps^3+1/120*Pi^4/eps^2+97/1200*Pi^4/eps-71/11340*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,560] = {"e12|e34|345|4|6|666||", Series[-1/1440/eps^5-11/960/eps^4-779/5760/eps^3+41/144*Zeta[3]/eps^2-15697/11520/eps^2+355/96*Zeta[3]/eps-95969/7680/eps+41/8640*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,561] = {"e12|e34|345|5|66|66||", Series[1/360/eps^6+7/180/eps^5+17/40/eps^4+733/180/eps^3-25/18*Zeta[3]/eps^3+12973/360/eps^2-551/45*Zeta[3]/eps^2+6047/20/eps-2219/30*Zeta[5]/eps-973/10*Zeta[3]/eps-5/216*Pi^4/eps^2-551/2700*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,562] = {"e12|e34|345|56|6|66||", Series[1/720/eps^6+1/48/eps^5+17/72/eps^4+167/72/eps^3-53/72*Zeta[3]/eps^3+5017/240/eps^2-857/120*Zeta[3]/eps^2+128053/720/eps-4673/120*Zeta[5]/eps-10591/180*Zeta[3]/eps-53/4320*Pi^4/eps^2-857/7200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,563] = {"e12|e34|355|44|6|66||", Series[1/40/eps^6+1/5/eps^5+61/40/eps^4+54/5/eps^3-43/30*Zeta[3]/eps^3+585/8/eps^2-172/15*Zeta[3]/eps^2+2403/5/eps-947/30*Zeta[5]/eps-2383/30*Zeta[3]/eps-43/1800*Pi^4/eps^2-43/225*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,564] = {"e12|e34|355|45|66|6||", Series[1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-157/120*Zeta[3]/eps^3+2179/48/eps^2-1801/120*Zeta[3]/eps^2+89639/240/eps-1061/40*Zeta[5]/eps-2219/15*Zeta[3]/eps-157/7200*Pi^4/eps^2-1801/7200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,565] = {"e12|e34|355|46|56|6||", Series[1/20*Zeta[3]/eps^4+1/2*Zeta[3]/eps^3+97/20*Zeta[3]/eps^2-109/60*Zeta[5]/eps^2+427/10*Zeta[3]/eps-211/60*Zeta[3]^2/eps-109/6*Zeta[5]/eps+1/1200*Pi^4/eps^3+1/120*Pi^4/eps^2+97/1200*Pi^4/eps-2/405*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,566] = {"e12|e34|355|46|66|6||", Series[7/720/eps^6+7/80/eps^5+119/180/eps^4+1561/360/eps^3-19/360*Zeta[3]/eps^3+2009/80/eps^2-19/40*Zeta[3]/eps^2+89677/720/eps+991/40*Zeta[5]/eps+577/90*Zeta[3]/eps-19/21600*Pi^4/eps^2-19/2400*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,567] = {"e12|e34|355|46|6|66||", Series[1/360/eps^6+7/180/eps^5+17/40/eps^4+733/180/eps^3-101/90*Zeta[3]/eps^3+12973/360/eps^2-617/45*Zeta[3]/eps^2+6047/20/eps-323/30*Zeta[5]/eps-1397/10*Zeta[3]/eps-101/5400*Pi^4/eps^2-617/2700*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,568] = {"e12|e34|355|56|566|||", Series[1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-11/8*Zeta[3]/eps^3+2179/48/eps^2-119/8*Zeta[3]/eps^2+89639/240/eps-1453/40*Zeta[5]/eps-142*Zeta[3]/eps-11/480*Pi^4/eps^2-119/480*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,569] = {"e12|e34|355|56|666|||", Series[-1/144/eps^5-7/96/eps^4-359/576/eps^3+49/72*Zeta[3]/eps^2-5605/1152/eps^2+343/48*Zeta[3]/eps-27829/768/eps+49/4320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,570] = {"e12|e34|355|56|66|6||", Series[1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-13/9*Zeta[3]/eps^3+2939/60/eps^2-46/3*Zeta[3]/eps^2+17608/45/eps-509/15*Zeta[5]/eps-1295/9*Zeta[3]/eps-13/540*Pi^4/eps^2-23/90*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,571] = {"e12|e34|355|66|556|||", Series[1/120/eps^6+1/10/eps^5+121/120/eps^4+137/15/eps^3-27/10*Zeta[3]/eps^3+9301/120/eps^2-122/5*Zeta[3]/eps^2+18889/30/eps-3169/30*Zeta[5]/eps-2147/10*Zeta[3]/eps-9/200*Pi^4/eps^2-61/150*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,572] = {"e12|e34|355|66|566|||", Series[7/360/eps^6+7/45/eps^5+133/120/eps^4+623/90/eps^3+13/90*Zeta[3]/eps^3+13699/360/eps^2+52/45*Zeta[3]/eps^2+2618/15/eps+433/10*Zeta[5]/eps+967/30*Zeta[3]/eps+13/5400*Pi^4/eps^2+13/675*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,573] = {"e12|e34|355|66|56|6||", Series[1/360/eps^6+7/180/eps^5+17/40/eps^4+733/180/eps^3-113/90*Zeta[3]/eps^3+12973/360/eps^2-593/45*Zeta[3]/eps^2+6047/20/eps-1151/30*Zeta[5]/eps-1217/10*Zeta[3]/eps-113/5400*Pi^4/eps^2-593/2700*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,574] = {"e12|e34|355|4|66|66||", Series[1/120/eps^6+1/10/eps^5+121/120/eps^4+137/15/eps^3-97/30*Zeta[3]/eps^3+9301/120/eps^2-134/5*Zeta[3]/eps^2+18889/30/eps-1307/10*Zeta[5]/eps-6697/30*Zeta[3]/eps-97/1800*Pi^4/eps^2-67/150*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,575] = {"e12|e34|355|5|666|6||", Series[-1/240/eps^5-5/96/eps^4-491/960/eps^3+7/8*Zeta[3]/eps^2-575/128/eps^2+159/16*Zeta[3]/eps-142147/3840/eps+7/480*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,576] = {"e12|e34|355|6|566|6||", Series[1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-71/40*Zeta[3]/eps^3+2179/48/eps^2-627/40*Zeta[3]/eps^2+89639/240/eps-1835/24*Zeta[5]/eps-652/5*Zeta[3]/eps-71/2400*Pi^4/eps^2-209/800*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,577] = {"e12|e34|356|44|5|66||", Series[1/80/eps^6+9/80/eps^5+9/10/eps^4+263/40/eps^3-19/24*Zeta[3]/eps^3+3639/80/eps^2-57/8*Zeta[3]/eps^2+24291/80/eps-1957/120*Zeta[5]/eps-53*Zeta[3]/eps-19/1440*Pi^4/eps^2-19/160*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,578] = {"e12|e34|356|45|56|6||", Series[1/6*Zeta[5]/eps^3+4/3*Zeta[5]/eps^2-1/30*Zeta[3]^2/eps^2+77/6*Zeta[5]/eps-4/15*Zeta[3]^2/eps-761/120*Zeta[7]/eps-1/900*Pi^4*Zeta[3]/eps+1/2268*Pi^6/eps^2+2/567*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,579] = {"e12|e34|356|45|66|6||", Series[1/20*Zeta[3]/eps^4+1/2*Zeta[3]/eps^3+97/20*Zeta[3]/eps^2-43/20*Zeta[5]/eps^2+427/10*Zeta[3]/eps+19/20*Zeta[3]^2/eps-43/2*Zeta[5]/eps+1/1200*Pi^4/eps^3+1/120*Pi^4/eps^2+97/1200*Pi^4/eps-11/1890*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,580] = {"e12|e34|356|45|6|66||", Series[1/720/eps^6+1/48/eps^5+17/72/eps^4+167/72/eps^3-217/360*Zeta[3]/eps^3+5017/240/eps^2-953/120*Zeta[3]/eps^2+128053/720/eps-241/120*Zeta[5]/eps-15079/180*Zeta[3]/eps-217/21600*Pi^4/eps^2-953/7200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,581] = {"e12|e34|356|55|566|||", Series[1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-173/120*Zeta[3]/eps^3+2179/48/eps^2-1721/120*Zeta[3]/eps^2+89639/240/eps-1315/24*Zeta[5]/eps-1951/15*Zeta[3]/eps-173/7200*Pi^4/eps^2-1721/7200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,582] = {"e12|e34|356|55|666|||", Series[-1/240/eps^5-5/96/eps^4-491/960/eps^3+17/24*Zeta[3]/eps^2-575/128/eps^2+425/48*Zeta[3]/eps-142147/3840/eps+17/1440*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,583] = {"e12|e34|356|55|66|6||", Series[1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-71/45*Zeta[3]/eps^3+2939/60/eps^2-218/15*Zeta[3]/eps^2+17608/45/eps-923/15*Zeta[5]/eps-5677/45*Zeta[3]/eps-71/2700*Pi^4/eps^2-109/450*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,584] = {"e12|e34|356|56|556|||", Series[1/20*Zeta[3]/eps^4+1/2*Zeta[3]/eps^3+97/20*Zeta[3]/eps^2-139/60*Zeta[5]/eps^2+427/10*Zeta[3]/eps+31/12*Zeta[3]^2/eps-139/6*Zeta[5]/eps+1/1200*Pi^4/eps^3+1/120*Pi^4/eps^2+97/1200*Pi^4/eps-71/11340*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,585] = {"e12|e34|356|56|56|6||", Series[1/60*Zeta[3]/eps^4+1/5*Zeta[3]/eps^3+25/12*Zeta[3]/eps^2-23/60*Zeta[5]/eps^2+58/3*Zeta[3]/eps-23/5*Zeta[5]/eps-329/60*Zeta[3]^2/eps+1/3600*Pi^4/eps^3+1/300*Pi^4/eps^2+5/144*Pi^4/eps-1/945*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,586] = {"e12|e34|356|4|56|66||", Series[1/360/eps^6+13/360/eps^5+67/180/eps^4+611/180/eps^3-187/180*Zeta[3]/eps^3+10367/360/eps^2-1711/180*Zeta[3]/eps^2+83899/360/eps-2551/60*Zeta[5]/eps-7111/90*Zeta[3]/eps-187/10800*Pi^4/eps^2-1711/10800*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,587] = {"e12|e34|356|5|566|6||", Series[1/720/eps^6+1/48/eps^5+17/72/eps^4+167/72/eps^3-253/360*Zeta[3]/eps^3+5017/240/eps^2-857/120*Zeta[3]/eps^2+128053/720/eps-833/24*Zeta[5]/eps-11101/180*Zeta[3]/eps-253/21600*Pi^4/eps^2-857/7200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,588] = {"e12|e34|555|446|6|6||", Series[-1/72/eps^5-17/144/eps^4-251/288/eps^3+31/36*Zeta[3]/eps^2-3521/576/eps^2+527/72*Zeta[3]/eps-48563/1152/eps+31/2160*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,589] = {"e12|e34|555|456|66|||", Series[-1/144/eps^5-7/96/eps^4-359/576/eps^3+49/72*Zeta[3]/eps^2-5605/1152/eps^2+343/48*Zeta[3]/eps-27829/768/eps+49/4320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,590] = {"e12|e34|555|46|66|6||", Series[-1/144/eps^5-7/96/eps^4-359/576/eps^3+61/72*Zeta[3]/eps^2-5605/1152/eps^2+403/48*Zeta[3]/eps-27829/768/eps+61/4320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,591] = {"e12|e34|555|56|666|||", Series[1/288/eps^4+1/24/eps^3+431/1152/eps^2+3449/1152/eps-49/144*Zeta[3]/eps+34727/1536-49/12*Zeta[3]-49/8640*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,592] = {"e12|e34|555|566|66|||", Series[-1/72/eps^5-19/144/eps^4-103/96/eps^3+23/18*Zeta[3]/eps^2-4687/576/eps^2+437/36*Zeta[3]/eps-68605/1152/eps+23/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,593] = {"e12|e34|556|445|6|6||", Series[1/80/eps^6+9/80/eps^5+9/10/eps^4+263/40/eps^3-9/8*Zeta[3]/eps^3+3639/80/eps^2-73/8*Zeta[3]/eps^2+24291/80/eps-2557/120*Zeta[5]/eps-66*Zeta[3]/eps-3/160*Pi^4/eps^2-73/480*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,594] = {"e12|e34|556|446|6|6||", Series[1/36/eps^6+7/36/eps^5+25/18/eps^4+173/18/eps^3-31/18*Zeta[3]/eps^3+2375/36/eps^2-217/18*Zeta[3]/eps^2+16321/36/eps-133/2*Zeta[5]/eps-757/9*Zeta[3]/eps-31/1080*Pi^4/eps^2-217/1080*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,595] = {"e12|e34|556|455|66|||", Series[1/120/eps^6+1/10/eps^5+121/120/eps^4+137/15/eps^3-77/30*Zeta[3]/eps^3+9301/120/eps^2-124/5*Zeta[3]/eps^2+18889/30/eps-867/10*Zeta[5]/eps-6797/30*Zeta[3]/eps-77/1800*Pi^4/eps^2-31/75*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,596] = {"e12|e34|556|456|56|||", Series[1/20*Zeta[3]/eps^4+1/2*Zeta[3]/eps^3+97/20*Zeta[3]/eps^2-33/20*Zeta[5]/eps^2+427/10*Zeta[3]/eps-111/20*Zeta[3]^2/eps-33/2*Zeta[5]/eps+1/1200*Pi^4/eps^3+1/120*Pi^4/eps^2+97/1200*Pi^4/eps-17/3780*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,597] = {"e12|e34|556|456|66|||", Series[7/720/eps^6+7/80/eps^5+119/180/eps^4+1561/360/eps^3-19/360*Zeta[3]/eps^3+2009/80/eps^2-19/40*Zeta[3]/eps^2+89677/720/eps+871/40*Zeta[5]/eps+757/90*Zeta[3]/eps-19/21600*Pi^4/eps^2-19/2400*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,598] = {"e12|e34|556|44|6|66||", Series[-1/36/eps^5-5/18/eps^4-83/36/eps^3+23/9*Zeta[3]/eps^2-53/3/eps^2+230/9*Zeta[3]/eps-4681/36/eps+23/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,599] = {"e12|e34|556|45|66|6||", Series[1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-197/120*Zeta[3]/eps^3+2179/48/eps^2-1961/120*Zeta[3]/eps^2+89639/240/eps-5903/120*Zeta[5]/eps-2224/15*Zeta[3]/eps-197/7200*Pi^4/eps^2-1961/7200*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,600] = {"e12|e34|556|456|6|6||", Series[1/720/eps^6+1/48/eps^5+17/72/eps^4+167/72/eps^3-41/72*Zeta[3]/eps^3+5017/240/eps^2-181/24*Zeta[3]/eps^2+128053/720/eps-1133/120*Zeta[5]/eps-2873/36*Zeta[3]/eps-41/4320*Pi^4/eps^2-181/1440*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,601] = {"e12|e34|556|55|666|||", Series[-1/120/eps^5-23/240/eps^4-433/480/eps^3+41/30*Zeta[3]/eps^2-7411/960/eps^2+943/60*Zeta[3]/eps-120041/1920/eps+41/1800*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,602] = {"e12|e34|556|56|566|||", Series[1/360/eps^6+7/180/eps^5+17/40/eps^4+733/180/eps^3-229/180*Zeta[3]/eps^3+12973/360/eps^2-1189/90*Zeta[3]/eps^2+6047/20/eps-2399/60*Zeta[5]/eps-2421/20*Zeta[3]/eps-229/10800*Pi^4/eps^2-1189/5400*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,603] = {"e12|e34|556|556|66|||", Series[1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-127/45*Zeta[3]/eps^3+1493/18/eps^2-1127/45*Zeta[3]/eps^2+19637/30/eps-1466/15*Zeta[5]/eps-655/3*Zeta[3]/eps-127/2700*Pi^4/eps^2-1127/2700*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,604] = {"e12|e34|34|45|6|666||", Series[-1/720/eps^5-5/288/eps^4-29/192/eps^3-7/72*Zeta[3]/eps^2-1205/1152/eps^2-175/144*Zeta[3]/eps-65611/11520/eps-7/4320*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,605] = {"e12|e34|34|55|66|66||", Series[1/60/eps^6+2/15/eps^5+53/60/eps^4+68/15/eps^3+23/15*Zeta[3]/eps^3+184/15*Zeta[3]/eps^2+797/60/eps^2+1939/15*Zeta[3]/eps+653/5*Zeta[5]/eps-1042/15/eps+23/900*Pi^4/eps^2+46/225*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,606] = {"e12|e34|34|56|56|66||", Series[1/180/eps^6+1/20/eps^5+31/90/eps^4+163/90/eps^3+53/90*Zeta[3]/eps^3+53/10*Zeta[3]/eps^2+111/20/eps^2+2381/45*Zeta[3]/eps+1369/30*Zeta[5]/eps-4409/180/eps+53/5400*Pi^4/eps^2+53/600*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,607] = {"e12|e34|35|44|6|666||", Series[-1/160/eps^5-21/320/eps^4-351/640/eps^3+19/48*Zeta[3]/eps^2-5261/1280/eps^2+133/32*Zeta[3]/eps-74007/2560/eps+19/2880*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,608] = {"e12|e34|35|45|66|66||", Series[1/180/eps^6+1/18/eps^5+77/180/eps^4+79/30/eps^3+13/45*Zeta[3]/eps^3+2149/180/eps^2+26/9*Zeta[3]/eps^2+743/15*Zeta[5]/eps+1541/45*Zeta[3]/eps+1417/90/eps+13/2700*Pi^4/eps^2+13/270*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,609] = {"e12|e34|35|46|56|66||", Series[1/360/eps^6+11/360/eps^5+1/4/eps^4+59/36/eps^3+17/180*Zeta[3]/eps^3+2971/360/eps^2+41/36*Zeta[3]/eps^2+293/12*Zeta[5]/eps+2483/120/eps+79/5*Zeta[3]/eps+17/10800*Pi^4/eps^2+41/2160*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,610] = {"e12|e34|35|66|556|6||", Series[1/120/eps^6+3/40/eps^5+8/15/eps^4+179/60/eps^3+13/20*Zeta[3]/eps^3+1327/120/eps^2+117/20*Zeta[3]/eps^2+66*Zeta[3]/eps+1303/20*Zeta[5]/eps-1781/120/eps+13/1200*Pi^4/eps^2+39/400*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,611] = {"e12|e34|56|445|6|66||", Series[1/45/eps^6+7/45/eps^5+191/180/eps^4+104/15/eps^3-7/9*Zeta[3]/eps^3+2032/45/eps^2-49/9*Zeta[3]/eps^2+26941/90/eps-607/18*Zeta[3]/eps-626/15*Zeta[5]/eps-7/540*Pi^4/eps^2-49/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,612] = {"e12|e34|56|455|66|6||", Series[1/180/eps^6+1/18/eps^5+77/180/eps^4+79/30/eps^3+13/45*Zeta[3]/eps^3+2149/180/eps^2+26/9*Zeta[3]/eps^2+1721/45*Zeta[3]/eps+653/15*Zeta[5]/eps+1417/90/eps+13/2700*Pi^4/eps^2+13/270*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,613] = {"e12|e34|56|456|56|6||", Series[1/30*Zeta[3]/eps^4+4/15*Zeta[3]/eps^3+19/10*Zeta[3]/eps^2-4/15*Zeta[5]/eps^2+32/3*Zeta[3]/eps+32/15*Zeta[3]^2/eps-32/15*Zeta[5]/eps+1/1800*Pi^4/eps^3+1/225*Pi^4/eps^2+19/600*Pi^4/eps-1/1260*Pi^6/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,614] = {"e12|e34|56|555|666|||", Series[1/480/eps^4+7/240/eps^3+115/384/eps^2+345/128/eps-17/48*Zeta[3]/eps+173197/7680-119/24*Zeta[3]-17/2880*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,615] = {"e12|e34|56|556|566|||", Series[1/180/eps^6+1/18/eps^5+77/180/eps^4+79/30/eps^3+23/90*Zeta[3]/eps^3+2149/180/eps^2+124/45*Zeta[3]/eps^2+3427/90*Zeta[3]/eps+647/15*Zeta[5]/eps+1417/90/eps+23/5400*Pi^4/eps^2+31/675*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,616] = {"e12|e3|334|5|566|66||", Series[1/180/eps^4+19/180/eps^3+121/90/eps^2+427/30/eps-41/45*Zeta[3]/eps+24331/180-779/45*Zeta[3]-41/2700*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,617] = {"e12|e3|344|45|6|666||", Series[1/180/eps^4+11/120/eps^3+151/144/eps^2+2933/288/eps-7/9*Zeta[3]/eps+86489/960-77/6*Zeta[3]-7/540*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,618] = {"e12|e3|344|55|66|66||", Series[-1/15/eps^5-4/5/eps^4-23/3/eps^3+118/15*Zeta[3]/eps^2-994/15/eps^2+472/5*Zeta[3]/eps-8101/15/eps+59/450*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,619] = {"e12|e3|344|56|56|66||", Series[-1/45/eps^5-13/45/eps^4-128/45/eps^3+104/45*Zeta[3]/eps^2-1114/45/eps^2+1352/45*Zeta[3]/eps-9059/45/eps+26/675*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,620] = {"e12|e3|345|45|66|66||", Series[-1/90/eps^5-7/45/eps^4-47/30/eps^3+28/45*Zeta[3]/eps^2-607/45/eps^2+392/45*Zeta[3]/eps-9517/90/eps+7/675*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,621] = {"e12|e3|345|46|56|66||", Series[-1/180/eps^5-1/12/eps^4-79/90/eps^3+17/45*Zeta[3]/eps^2-703/90/eps^2+17/3*Zeta[3]/eps-3769/60/eps+17/2700*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,622] = {"e12|e3|444|556|6|66||", Series[1/72/eps^4+23/144/eps^3+401/288/eps^2+699/64/eps-23/18*Zeta[3]/eps+93769/1152-529/36*Zeta[3]-23/1080*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,623] = {"e12|e3|445|446||666||", Series[1/120/eps^4+11/80/eps^3+763/480/eps^2+15041/960/eps-41/30*Zeta[3]/eps+270451/1920-451/20*Zeta[3]-41/1800*Pi^4+O[eps]^1,{eps,0,0}]}
pInt[6,624] = {"e12|e3|445|456|6|66||", Series[-1/60/eps^5-41/180/eps^4-209/90/eps^3+32/15*Zeta[3]/eps^2-623/30/eps^2+1273/45*Zeta[3]/eps-31081/180/eps+8/225*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,625] = {"e12|e3|445|466|5|66||", Series[-7/180/eps^5-89/180/eps^4-49/10/eps^3+242/45*Zeta[3]/eps^2-3907/90/eps^2+3019/45*Zeta[3]/eps-64981/180/eps+121/1350*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,626] = {"e12|e3|445|566|56|6||", Series[-1/45/eps^5-3/10/eps^4-277/90/eps^3+31/9*Zeta[3]/eps^2-1256/45/eps^2+136/3*Zeta[3]/eps-236/eps+31/540*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}
pInt[6,627] = {"e12|e3|456|456|56|6||", Series[-1/15*Zeta[3]/eps^3-4/5*Zeta[3]/eps^2+1/5*Zeta[5]/eps-113/15*Zeta[3]/eps-1/900*Pi^4/eps^2-1/75*Pi^4/eps+O[eps]/eps^1,{eps,0,-1}]}


==> anc/p_int_g4.mpl <==
# This file contains the eps-expansions of those 1PI propagators ("p-integrals") arising from nullifying external momenta of phi^4 4-pt graphs with <=6 loops, to the eps-order required for our calculation
# It also contains additional graphs arising from reattaching external legs of subdivergent graphs during the Brown-Kreimer single-scale renormalization procedure

# pInt[loop number,graph number] = [Nickel index, eps-expansion (in G-scheme)]

# 1 graph with 1 loop:
pInt[1,1] := ["e11|e|", 1/eps+O(eps^5)];

# 2 graphs with 2 loops:
pInt[2,1] := ["e11|22|e|", 1/eps^2+O(eps^4)];
pInt[2,2] := ["e112|2|e|", 1/2/eps^2+1/2/eps+3/2+9/2*eps-3*eps*Zeta(3)+27/2*eps^2-3*eps^2*Zeta(3)+81/2*eps^3-9*eps^3*Zeta(3)-21*eps^3*Zeta(5)-1/20*Pi^4*eps^2-1/20*Pi^4*eps^3+O(eps^4)];

# 8 graphs with 3 loops:
pInt[3,1] := ["e112|3|e33||", 1/3/eps^3+2/3/eps^2+8/3/eps+32/3-16/3*Zeta(3)+128/3*eps-32/3*eps*Zeta(3)+512/3*eps^2-128/3*eps^2*Zeta(3)-64*eps^2*Zeta(5)-4/45*Pi^4*eps-8/45*Pi^4*eps^2+O(eps^3)];
pInt[3,2] := ["e123|e23|3||", 2*Zeta(3)/eps+14*eps*Zeta(5)+8*eps*Zeta(3)+32*eps^2*Zeta(3)-38*eps^2*Zeta(3)^2+1/30*Pi^4+2/15*Pi^4*eps^2+2/63*Pi^6*eps^2+O(eps^3)];
pInt[3,3] := ["e11|22|33|e|", 1/eps^3+O(eps^3)];
pInt[3,4] := ["e11|23|e33||", 1/2/eps^3+1/2/eps^2+3/2/eps+9/2-3*Zeta(3)+27/2*eps-3*eps*Zeta(3)+81/2*eps^2-9*eps^2*Zeta(3)-21*eps^2*Zeta(5)-1/20*Pi^4*eps-1/20*Pi^4*eps^2+O(eps^3)];
pInt[3,5] := ["e12|223|3|e|", 1/3/eps^3+1/3/eps^2+1/3/eps+14/3*Zeta(3)-7/3+14/3*eps*Zeta(3)-67/3*eps+126*eps^2*Zeta(5)+86/3*eps^2*Zeta(3)-403/3*eps^2+7/90*Pi^4*eps+7/90*Pi^4*eps^2+O(eps^3)];
pInt[3,6] := ["e1123|2|3|e|", 1/6/eps^3+1/2/eps^2+13/6/eps+55/6-11/3*Zeta(3)+229/6*eps-11*eps*Zeta(3)+943/6*eps^2-39*eps^2*Zeta(5)-143/3*eps^2*Zeta(3)-11/180*Pi^4*eps-11/60*Pi^4*eps^2+O(eps^3)];
pInt[3,7] := ["e112|33|e3||", 1/3/eps^3+2/3/eps^2+8/3/eps+32/3-16/3*Zeta(3)+128/3*eps-32/3*eps*Zeta(3)+512/3*eps^2-128/3*eps^2*Zeta(3)-64*eps^2*Zeta(5)-4/45*Pi^4*eps-8/45*Pi^4*eps^2+O(eps^3)];
pInt[3,8] := ["e12|e3|333||", -1/12/eps^2-3/8/eps-79/48+11/6*eps*Zeta(3)-677/96*eps+33/4*eps^2*Zeta(3)-5695/192*eps^2+11/360*Pi^4*eps^2+O(eps^3)];

# 26 graphs with 4 loops:
pInt[4,1] := ["e123|e24|3|44||", 3/2*Zeta(3)/eps^2+3/2*Zeta(3)/eps+41/2*Zeta(5)+27/2*Zeta(3)+135/2*eps*Zeta(3)+41/2*eps*Zeta(5)-127/2*eps*Zeta(3)^2+1/40*Pi^4/eps+1/40*Pi^4+9/40*Pi^4*eps+19/378*Pi^6*eps+O(eps^2)];
pInt[4,2] := ["e112|2|34|e44||", 1/4/eps^4+1/2/eps^3+7/4/eps^2+6/eps-3*Zeta(3)/eps+81/4-6*Zeta(3)+135/2*eps-21*eps*Zeta(5)-21*eps*Zeta(3)-1/20*Pi^4-1/10*Pi^4*eps+O(eps^2)];
pInt[4,3] := ["e112|3|e344|4||", 1/8/eps^4+1/2/eps^3+21/8/eps^2+27/2/eps-9/2*Zeta(3)/eps+549/8-18*Zeta(3)+693/2*eps-153/2*eps*Zeta(5)-189/2*eps*Zeta(3)-3/40*Pi^4-3/10*Pi^4*eps+O(eps^2)];
pInt[4,4] := ["e112|3|e44|44||", 1/4/eps^4+3/4/eps^3+15/4/eps^2+75/4/eps-15/2*Zeta(3)/eps+375/4-45/2*Zeta(3)+1875/4*eps-225/2*eps*Zeta(3)-285/2*eps*Zeta(5)-1/8*Pi^4-3/8*Pi^4*eps+O(eps^2)];
pInt[4,5] := ["e123|e234|4|4||", 5*Zeta(5)/eps+5*Zeta(3)^2-5*Zeta(5)+95*eps*Zeta(7)+35*eps*Zeta(5)-5*eps*Zeta(3)^2+1/6*Pi^4*eps*Zeta(3)+5/378*Pi^6-5/378*Pi^6*eps+O(eps^2)];
pInt[4,6] := ["e11|22|33|44|e|", 1/eps^4+O(eps^2)];
pInt[4,7] := ["e11|22|34|e44||", 1/2/eps^4+1/2/eps^3+3/2/eps^2+9/2/eps-3*Zeta(3)/eps+27/2-3*Zeta(3)+81/2*eps-9*eps*Zeta(3)-21*eps*Zeta(5)-1/20*Pi^4-1/20*Pi^4*eps+O(eps^2)];
pInt[4,8] := ["e11|23|334|4|e|", 1/3/eps^4+1/3/eps^3+1/3/eps^2+14/3*Zeta(3)/eps-7/3/eps+14/3*Zeta(3)-67/3+126*eps*Zeta(5)+86/3*eps*Zeta(3)-403/3*eps+7/90*Pi^4+7/90*Pi^4*eps+O(eps^2)];
pInt[4,9] := ["e11|23|e344|4||", 1/6/eps^4+1/2/eps^3+13/6/eps^2+55/6/eps-11/3*Zeta(3)/eps+229/6-11*Zeta(3)+943/6*eps-39*eps*Zeta(5)-143/3*eps*Zeta(3)-11/180*Pi^4-11/60*Pi^4*eps+O(eps^2)];
pInt[4,10] := ["e11|23|e44|44||", 1/3/eps^4+2/3/eps^3+8/3/eps^2+32/3/eps-16/3*Zeta(3)/eps+128/3-32/3*Zeta(3)+512/3*eps-128/3*eps*Zeta(3)-64*eps*Zeta(5)-4/45*Pi^4-8/45*Pi^4*eps+O(eps^2)];
pInt[4,11] := ["e11|23|e4|444||", -1/12/eps^3-3/8/eps^2-79/48/eps+11/6*Zeta(3)-677/96+33/4*eps*Zeta(3)-5695/192*eps+11/360*Pi^4*eps+O(eps^2)];
pInt[4,12] := ["e112|3|334|4|e|", 5/24/eps^4+5/12/eps^3+25/24/eps^2+19/6*Zeta(3)/eps+5/12/eps+19/3*Zeta(3)-455/24+341/2*eps*Zeta(5)+311/6*eps*Zeta(3)-2215/12*eps+19/360*Pi^4+19/180*Pi^4*eps+O(eps^2)];
pInt[4,13] := ["e12|233|34|4|e|", 1/12/eps^4+1/4/eps^3+7/12/eps^2+25/6*Zeta(3)/eps-17/12/eps+25/2*Zeta(3)-377/12+465/2*eps*Zeta(5)+463/6*eps*Zeta(3)-3401/12*eps+5/72*Pi^4+5/24*Pi^4*eps+O(eps^2)];
pInt[4,14] := ["e1123|4|e3|44||", 1/12/eps^4+5/12/eps^3+29/12/eps^2+161/12/eps-23/6*Zeta(3)/eps+869/12-115/6*Zeta(3)+4601/12*eps-127/2*eps*Zeta(5)-667/6*eps*Zeta(3)-23/360*Pi^4-23/72*Pi^4*eps+O(eps^2)];
pInt[4,15] := ["e12|e234|34|4||", 1/2*Zeta(3)/eps^2+3/2*Zeta(3)/eps+19/2*Zeta(3)+7/2*Zeta(5)+103/2*eps*Zeta(3)+21/2*eps*Zeta(5)-49/2*eps*Zeta(3)^2+1/120*Pi^4/eps+1/40*Pi^4+19/120*Pi^4*eps+1/126*Pi^6*eps+O(eps^2)];
pInt[4,16] := ["e12|334|334||e|", 1/6/eps^4+1/3/eps^3+1/3/eps^2+31/3*Zeta(3)/eps-17/3/eps+62/3*Zeta(3)-197/3+449*eps*Zeta(5)+386/3*eps*Zeta(3)-1529/3*eps+31/180*Pi^4+31/90*Pi^4*eps+O(eps^2)];
pInt[4,17] := ["e1123|4|e4|44||", 1/12/eps^4+5/12/eps^3+29/12/eps^2+161/12/eps-13/3*Zeta(3)/eps+869/12-65/3*Zeta(3)+4601/12*eps-67*eps*Zeta(5)-377/3*eps*Zeta(3)-13/180*Pi^4-13/36*Pi^4*eps+O(eps^2)];
pInt[4,18] := ["e12|e234|3|44||", 1/24/eps^4+1/4/eps^3+37/24/eps^2+107/12/eps-13/6*Zeta(3)/eps+1189/24-13*Zeta(3)+3215/12*eps-67/2*eps*Zeta(5)-481/6*eps*Zeta(3)-13/360*Pi^4-13/60*Pi^4*eps+O(eps^2)];
pInt[4,19] := ["e12|e23|44|44||", 1/12/eps^4+5/12/eps^3+29/12/eps^2+161/12/eps-23/6*Zeta(3)/eps+869/12-115/6*Zeta(3)+4601/12*eps-127/2*eps*Zeta(5)-667/6*eps*Zeta(3)-23/360*Pi^4-23/72*Pi^4*eps+O(eps^2)];
pInt[4,20] := ["e12|e23|4|444||", -1/48/eps^3-5/32/eps^2-193/192/eps+13/12*Zeta(3)-2291/384+65/8*eps*Zeta(3)-25897/768*eps+13/720*Pi^4*eps+O(eps^2)];
pInt[4,21] := ["e112|34|e3|44||", 1/8/eps^4+1/2/eps^3+21/8/eps^2+27/2/eps-9/2*Zeta(3)/eps+549/8-18*Zeta(3)+693/2*eps-153/2*eps*Zeta(5)-189/2*eps*Zeta(3)-3/40*Pi^4-3/10*Pi^4*eps+O(eps^2)];
pInt[4,22] := ["e112|3|e4|444||", -1/16/eps^3-11/32/eps^2-117/64/eps+9/4*Zeta(3)-1215/128+99/8*eps*Zeta(3)-12429/256*eps+3/80*Pi^4*eps+O(eps^2)];
pInt[4,23] := ["e112|33|e4|44||", 1/4/eps^4+3/4/eps^3+15/4/eps^2+75/4/eps-15/2*Zeta(3)/eps+375/4-45/2*Zeta(3)+1875/4*eps-225/2*eps*Zeta(3)-285/2*eps*Zeta(5)-1/8*Pi^4-3/8*Pi^4*eps+O(eps^2)];
pInt[4,24] := ["e12|e34|334|4||", 1/24/eps^4+1/4/eps^3+37/24/eps^2+107/12/eps-19/6*Zeta(3)/eps+1189/24-16*Zeta(3)+3215/12*eps-101/2*eps*Zeta(5)-559/6*eps*Zeta(3)-19/360*Pi^4-4/15*Pi^4*eps+O(eps^2)];
pInt[4,25] := ["e12|e34|34|44||", 1/12/eps^4+1/3/eps^3+19/12/eps^2+43/6/eps-4/3*Zeta(3)/eps+377/12-16/3*Zeta(3)+404/3*eps-16*eps*Zeta(5)-58/3*eps*Zeta(3)-1/45*Pi^4-4/45*Pi^4*eps+O(eps^2)];
pInt[4,26] := ["e12|e3|344|44||", -1/12/eps^3-7/12/eps^2-43/12/eps+23/6*Zeta(3)-247/12+161/6*eps*Zeta(3)-1363/12*eps+23/360*Pi^4*eps+O(eps^2)];

# 124 graphs with 5 loops:
pInt[5,1] := ["e123|e23|4|45|55||", 3/5*Zeta(3)/eps^3+9/5*Zeta(3)/eps^2+96/5*Zeta(5)/eps+63/5*Zeta(3)/eps+381/5*Zeta(3)+288/5*Zeta(5)-246/5*Zeta(3)^2+1/100*Pi^4/eps^2+3/100*Pi^4/eps+21/100*Pi^4+31/630*Pi^6+O(eps)];
pInt[5,2] := ["e1123|2|4|e455|5||", 1/20/eps^5+3/10/eps^4+39/20/eps^3+61/5/eps^2-3*Zeta(3)/eps^2+1497/20/eps-18*Zeta(3)/eps+909/2-357/5*Zeta(5)-117*Zeta(3)-1/20*Pi^4/eps-3/10*Pi^4+O(eps)];
pInt[5,3] := ["e123|22|4|455|e5||", 1/20/eps^5+3/10/eps^4+39/20/eps^3+61/5/eps^2-5*Zeta(3)/eps^2+1497/20/eps-30*Zeta(3)/eps+909/2-537/5*Zeta(5)-195*Zeta(3)-1/12*Pi^4/eps-1/2*Pi^4+O(eps)];
pInt[5,4] := ["e112|33|e45|4|55||", 1/10/eps^5+1/2/eps^4+31/10/eps^3+189/10/eps^2-27/5*Zeta(3)/eps^2+1143/10/eps-27*Zeta(3)/eps+1377/2-693/5*Zeta(5)-837/5*Zeta(3)-9/100*Pi^4/eps-9/20*Pi^4+O(eps)];
pInt[5,5] := ["e112|33|e44|5|55||", 1/5/eps^5+4/5/eps^4+24/5/eps^3+144/5/eps^2-48/5*Zeta(3)/eps^2+864/5/eps-192/5*Zeta(3)/eps+5184/5-1152/5*Zeta(3)-1344/5*Zeta(5)-4/25*Pi^4/eps-16/25*Pi^4+O(eps)];
pInt[5,6] := ["e112|33|e45|45|5||", 6/5*Zeta(3)/eps^3+12/5*Zeta(3)/eps^2+96/5*Zeta(3)/eps+42/5*Zeta(5)/eps+576/5*Zeta(3)+84/5*Zeta(5)-306/5*Zeta(3)^2+1/50*Pi^4/eps^2+1/25*Pi^4/eps+8/25*Pi^4+2/105*Pi^6+O(eps)];
pInt[5,7] := ["e123|e24|35|4|55||", 4*Zeta(5)/eps^2-2*Zeta(3)^2/eps+1021/8*Zeta(7)+48*Zeta(5)-1/15*Pi^4*Zeta(3)+2/189*Pi^6/eps+O(eps)];
pInt[5,8] := ["e112|34|e34|5|55||", 6/5*Zeta(3)/eps^3+12/5*Zeta(3)/eps^2+96/5*Zeta(3)/eps+102/5*Zeta(5)/eps+576/5*Zeta(3)+204/5*Zeta(5)-366/5*Zeta(3)^2+1/50*Pi^4/eps^2+1/25*Pi^4/eps+8/25*Pi^4+16/315*Pi^6+O(eps)];
pInt[5,9] := ["e123|e24|34|5|55||", 4*Zeta(5)/eps^2-4/5*Zeta(3)^2/eps+639/5*Zeta(7)+48*Zeta(5)-2/75*Pi^4*Zeta(3)+2/189*Pi^6/eps+O(eps)];
pInt[5,10] := ["e112|34|e35|4|55||", 6/5*Zeta(3)/eps^3+12/5*Zeta(3)/eps^2+96/5*Zeta(3)/eps+82/5*Zeta(5)/eps+576/5*Zeta(3)+164/5*Zeta(5)-362/5*Zeta(3)^2+1/50*Pi^4/eps^2+1/25*Pi^4/eps+8/25*Pi^4+38/945*Pi^6+O(eps)];
pInt[5,11] := ["e112|34|e35|5|55||", 6/5*Zeta(3)/eps^3+12/5*Zeta(3)/eps^2+96/5*Zeta(3)/eps+82/5*Zeta(5)/eps+576/5*Zeta(3)+164/5*Zeta(5)-362/5*Zeta(3)^2+1/50*Pi^4/eps^2+1/25*Pi^4/eps+8/25*Pi^4+38/945*Pi^6+O(eps)];
pInt[5,12] := ["e123|e23|44|55|5||", 6/5*Zeta(3)/eps^3+12/5*Zeta(3)/eps^2+192/5*Zeta(5)/eps+96/5*Zeta(3)/eps+576/5*Zeta(3)+384/5*Zeta(5)-456/5*Zeta(3)^2+1/50*Pi^4/eps^2+1/25*Pi^4/eps+8/25*Pi^4+31/315*Pi^6+O(eps)];
pInt[5,13] := ["e112|2|33|45|e55||", 1/4/eps^5+1/2/eps^4+7/4/eps^3+6/eps^2-3*Zeta(3)/eps^2+81/4/eps-6*Zeta(3)/eps+135/2-21*Zeta(5)-21*Zeta(3)-1/20*Pi^4/eps-1/10*Pi^4+O(eps)];
pInt[5,14] := ["e112|2|34|e455|5||", 1/12/eps^5+1/3/eps^4+19/12/eps^3+43/6/eps^2-7/3*Zeta(3)/eps^2+377/12/eps-28/3*Zeta(3)/eps+404/3-23*Zeta(5)-133/3*Zeta(3)-7/180*Pi^4/eps-7/45*Pi^4+O(eps)];
pInt[5,15] := ["e112|2|34|e55|55||", 1/6/eps^5+1/2/eps^4+13/6/eps^3+55/6/eps^2-11/3*Zeta(3)/eps^2+229/6/eps-11*Zeta(3)/eps+943/6-39*Zeta(5)-143/3*Zeta(3)-11/180*Pi^4/eps-11/60*Pi^4+O(eps)];
pInt[5,16] := ["e112|3|334|5|e55||", 2/15/eps^5+2/5/eps^4+4/3/eps^3+8/3*Zeta(3)/eps^2+32/15/eps^2+8*Zeta(3)/eps-256/15/eps+1168/5*Zeta(5)+224/3*Zeta(3)-3712/15+2/45*Pi^4/eps+2/15*Pi^4+O(eps)];
pInt[5,17] := ["e112|3|e344|55|5||", 1/15/eps^5+2/5/eps^4+8/3/eps^3+256/15/eps^2-64/15*Zeta(3)/eps^2+320/3/eps-128/5*Zeta(3)/eps+9856/15-512/5*Zeta(5)-512/3*Zeta(3)-16/225*Pi^4/eps-32/75*Pi^4+O(eps)];
pInt[5,18] := ["e112|3|e345|45|5||", 2/5*Zeta(3)/eps^3+8/5*Zeta(3)/eps^2+56/5*Zeta(3)/eps+14/5*Zeta(5)/eps+352/5*Zeta(3)+56/5*Zeta(5)-134/5*Zeta(3)^2+1/150*Pi^4/eps^2+2/75*Pi^4/eps+14/75*Pi^4+2/315*Pi^6+O(eps)];
pInt[5,19] := ["e112|3|e445|455|||", 1/15/eps^5+2/5/eps^4+8/3/eps^3+256/15/eps^2-14/3*Zeta(3)/eps^2+320/3/eps-28*Zeta(3)/eps+9856/15-526/5*Zeta(5)-560/3*Zeta(3)-7/90*Pi^4/eps-7/15*Pi^4+O(eps)];
pInt[5,20] := ["e112|3|e345|4|55||", 1/30/eps^5+7/30/eps^4+49/30/eps^3+323/30/eps^2-7/3*Zeta(3)/eps^2+2057/30/eps-49/3*Zeta(3)/eps+12827/30-263/5*Zeta(5)-343/3*Zeta(3)-7/180*Pi^4/eps-49/180*Pi^4+O(eps)];
pInt[5,21] := ["e112|3|e34|55|55||", 1/15/eps^5+2/5/eps^4+8/3/eps^3+256/15/eps^2-64/15*Zeta(3)/eps^2+320/3/eps-128/5*Zeta(3)/eps+9856/15-512/5*Zeta(5)-512/3*Zeta(3)-16/225*Pi^4/eps-32/75*Pi^4+O(eps)];
pInt[5,22] := ["e112|3|e34|5|555||", -1/60/eps^4-17/120/eps^3-247/240/eps^2+7/6*Zeta(3)/eps-665/96/eps+119/12*Zeta(3)-42887/960+7/360*Pi^4+O(eps)];
pInt[5,23] := ["e112|3|e44|455|5||", 1/10/eps^5+1/2/eps^4+31/10/eps^3+189/10/eps^2-27/5*Zeta(3)/eps^2+1143/10/eps-27*Zeta(3)/eps+1377/2-693/5*Zeta(5)-837/5*Zeta(3)-9/100*Pi^4/eps-9/20*Pi^4+O(eps)];
pInt[5,24] := ["e1112|3|e44|55|5||", -1/20/eps^4-13/40/eps^3-163/80/eps^2+27/10*Zeta(3)/eps-2001/160/eps+351/20*Zeta(3)-24291/320+9/200*Pi^4+O(eps)];
pInt[5,25] := ["e112|3|e44|55|55||", 1/5/eps^5+4/5/eps^4+24/5/eps^3+144/5/eps^2-48/5*Zeta(3)/eps^2+864/5/eps-192/5*Zeta(3)/eps+5184/5-1152/5*Zeta(3)-1344/5*Zeta(5)-4/25*Pi^4/eps-16/25*Pi^4+O(eps)];
pInt[5,26] := ["e112|3|e45|445|5||", 1/30/eps^5+7/30/eps^4+49/30/eps^3+323/30/eps^2-47/15*Zeta(3)/eps^2+2057/30/eps-293/15*Zeta(3)/eps+12827/30-331/5*Zeta(5)-1979/15*Zeta(3)-47/900*Pi^4/eps-293/900*Pi^4+O(eps)];
pInt[5,27] := ["e112|3|e45|45|55||", 1/15/eps^5+1/3/eps^4+29/15/eps^3+11/eps^2-34/15*Zeta(3)/eps^2+937/15/eps-34/3*Zeta(3)/eps+5353/15-322/5*Zeta(5)-914/15*Zeta(3)-17/450*Pi^4/eps-17/90*Pi^4+O(eps)];
pInt[5,28] := ["e123|e23|45|45|5||", 36/5*Zeta(3)^2/eps+1404/5*eps*Zeta(3)*Zeta(5)+432/5*eps*Zeta(3)^2+2304/5*eps^2*Zeta(3)^2-2844/5*eps^2*Zeta(3)^3+6/25*Pi^4*Zeta(3)+117/25*Pi^4*eps^2*Zeta(5)+72/25*Pi^4*eps^2*Zeta(3)+74/105*Pi^6*eps^2*Zeta(3)+1/500*Pi^8*eps+O(eps^3)];
pInt[5,29] := ["e123|e23|4|5|555||", -3/10*Zeta(3)/eps^2-27/20*Zeta(3)/eps-48/5*Zeta(5)-333/40*Zeta(3)+123/5*eps*Zeta(3)^2-216/5*eps*Zeta(5)-4047/80*eps*Zeta(3)-1/200*Pi^4/eps-9/400*Pi^4-111/800*Pi^4*eps-31/1260*Pi^6*eps+O(eps^2)];
pInt[5,30] := ["e123|e234|45|5|5||", 441/40*Zeta(7)/eps+18*Zeta(3)*Zeta(5)-441/20*Zeta(7)-81/25*mzv(3,5)+2063/420000*Pi^8+O(eps)];
pInt[5,31] := ["e123|e24|55|45|5||", 4*Zeta(5)/eps^2-16/5*Zeta(3)^2/eps+597/5*Zeta(7)+48*Zeta(5)-8/75*Pi^4*Zeta(3)+2/189*Pi^6/eps+O(eps)];
pInt[5,32] := ["e123|e24|5|45|55||", 3/5*Zeta(3)/eps^3+9/5*Zeta(3)/eps^2+63/5*Zeta(3)/eps+56/5*Zeta(5)/eps+381/5*Zeta(3)+168/5*Zeta(5)-214/5*Zeta(3)^2+1/100*Pi^4/eps^2+3/100*Pi^4/eps+21/100*Pi^4+53/1890*Pi^6+O(eps)];
pInt[5,33] := ["e123|e45|445|45|||", 4*Zeta(5)/eps^2-22/5*Zeta(3)^2/eps+937/8*Zeta(7)+48*Zeta(5)-11/75*Pi^4*Zeta(3)+2/189*Pi^6/eps+O(eps)];
pInt[5,34] := ["e123|e245|45|45|||", 36/5*Zeta(3)^2/eps+189/10*Zeta(7)-36/5*Zeta(3)^2+6/25*Pi^4*Zeta(3)+O(eps)];
pInt[5,35] := ["e11|22|33|44|55|e|", 1/eps^5+O(eps)];
pInt[5,36] := ["e11|22|33|45|e55||", 1/2/eps^5+1/2/eps^4+3/2/eps^3+9/2/eps^2-3*Zeta(3)/eps^2+27/2/eps-3*Zeta(3)/eps+81/2-9*Zeta(3)-21*Zeta(5)-1/20*Pi^4/eps-1/20*Pi^4+O(eps)];
pInt[5,37] := ["e11|22|34|445|5|e|", 1/3/eps^5+1/3/eps^4+1/3/eps^3+14/3*Zeta(3)/eps^2-7/3/eps^2+14/3*Zeta(3)/eps-67/3/eps+126*Zeta(5)+86/3*Zeta(3)-403/3+7/90*Pi^4/eps+7/90*Pi^4+O(eps)];
pInt[5,38] := ["e11|22|34|e45|55||", 1/6/eps^5+1/2/eps^4+13/6/eps^3+55/6/eps^2-11/3*Zeta(3)/eps^2+229/6/eps-11*Zeta(3)/eps+943/6-39*Zeta(5)-143/3*Zeta(3)-11/180*Pi^4/eps-11/60*Pi^4+O(eps)];
pInt[5,39] := ["e11|22|34|e55|55||", 1/3/eps^5+2/3/eps^4+8/3/eps^3+32/3/eps^2-16/3*Zeta(3)/eps^2+128/3/eps-32/3*Zeta(3)/eps+512/3-128/3*Zeta(3)-64*Zeta(5)-4/45*Pi^4/eps-8/45*Pi^4+O(eps)];
pInt[5,40] := ["e11|22|34|e555|5||", -1/12/eps^4-3/8/eps^3-79/48/eps^2+11/6*Zeta(3)/eps-677/96/eps+33/4*Zeta(3)-5695/192+11/360*Pi^4+O(eps)];
pInt[5,41] := ["e11|23|334|4|55|e|", 1/3/eps^5+1/3/eps^4+1/3/eps^3+14/3*Zeta(3)/eps^2-7/3/eps^2+14/3*Zeta(3)/eps-67/3/eps+126*Zeta(5)+86/3*Zeta(3)-403/3+7/90*Pi^4/eps+7/90*Pi^4+O(eps)];
pInt[5,42] := ["e11|23|334|5|e55||", 5/24/eps^5+5/12/eps^4+25/24/eps^3+19/6*Zeta(3)/eps^2+5/12/eps^2+19/3*Zeta(3)/eps-455/24/eps+341/2*Zeta(5)+311/6*Zeta(3)-2215/12+19/360*Pi^4/eps+19/180*Pi^4+O(eps)];
pInt[5,43] := ["e11|23|344|45|5|e|", 1/12/eps^5+1/4/eps^4+7/12/eps^3+25/6*Zeta(3)/eps^2-17/12/eps^2+25/2*Zeta(3)/eps-377/12/eps+465/2*Zeta(5)+463/6*Zeta(3)-3401/12+5/72*Pi^4/eps+5/24*Pi^4+O(eps)];
pInt[5,44] := ["e11|23|e344|55|5||", 1/12/eps^5+5/12/eps^4+29/12/eps^3+161/12/eps^2-23/6*Zeta(3)/eps^2+869/12/eps-115/6*Zeta(3)/eps+4601/12-127/2*Zeta(5)-667/6*Zeta(3)-23/360*Pi^4/eps-23/72*Pi^4+O(eps)];
pInt[5,45] := ["e11|23|e345|45|5||", 1/2*Zeta(3)/eps^3+3/2*Zeta(3)/eps^2+19/2*Zeta(3)/eps+7/2*Zeta(5)/eps+103/2*Zeta(3)+21/2*Zeta(5)-49/2*Zeta(3)^2+1/120*Pi^4/eps^2+1/40*Pi^4/eps+19/120*Pi^4+1/126*Pi^6+O(eps)];
pInt[5,46] := ["e11|23|444|455||e|", -1/12/eps^4-3/8/eps^3-79/48/eps^2+11/6*Zeta(3)/eps-677/96/eps+33/4*Zeta(3)-5695/192+11/360*Pi^4+O(eps)];
pInt[5,47] := ["e11|23|445|445||e|", 1/6/eps^5+1/3/eps^4+1/3/eps^3+31/3*Zeta(3)/eps^2-17/3/eps^2+62/3*Zeta(3)/eps-197/3/eps+449*Zeta(5)+386/3*Zeta(3)-1529/3+31/180*Pi^4/eps+31/90*Pi^4+O(eps)];
pInt[5,48] := ["e11|23|e445|455|||", 1/12/eps^5+5/12/eps^4+29/12/eps^3+161/12/eps^2-13/3*Zeta(3)/eps^2+869/12/eps-65/3*Zeta(3)/eps+4601/12-67*Zeta(5)-377/3*Zeta(3)-13/180*Pi^4/eps-13/36*Pi^4+O(eps)];
pInt[5,49] := ["e11|23|e345|4|55||", 1/24/eps^5+1/4/eps^4+37/24/eps^3+107/12/eps^2-13/6*Zeta(3)/eps^2+1189/24/eps-13*Zeta(3)/eps+3215/12-67/2*Zeta(5)-481/6*Zeta(3)-13/360*Pi^4/eps-13/60*Pi^4+O(eps)];
pInt[5,50] := ["e11|23|e34|55|55||", 1/12/eps^5+5/12/eps^4+29/12/eps^3+161/12/eps^2-23/6*Zeta(3)/eps^2+869/12/eps-115/6*Zeta(3)/eps+4601/12-127/2*Zeta(5)-667/6*Zeta(3)-23/360*Pi^4/eps-23/72*Pi^4+O(eps)];
pInt[5,51] := ["e11|23|e34|5|555||", -1/48/eps^4-5/32/eps^3-193/192/eps^2+13/12*Zeta(3)/eps-2291/384/eps+65/8*Zeta(3)-25897/768+13/720*Pi^4+O(eps)];
pInt[5,52] := ["e11|23|e44|455|5||", 1/8/eps^5+1/2/eps^4+21/8/eps^3+27/2/eps^2-9/2*Zeta(3)/eps^2+549/8/eps-18*Zeta(3)/eps+693/2-153/2*Zeta(5)-189/2*Zeta(3)-3/40*Pi^4/eps-3/10*Pi^4+O(eps)];
pInt[5,53] := ["e11|23|e44|555|5||", -1/16/eps^4-11/32/eps^3-117/64/eps^2+9/4*Zeta(3)/eps-1215/128/eps+99/8*Zeta(3)-12429/256+3/80*Pi^4+O(eps)];
pInt[5,54] := ["e11|23|e44|55|55||", 1/4/eps^5+3/4/eps^4+15/4/eps^3+75/4/eps^2-15/2*Zeta(3)/eps^2+375/4/eps-45/2*Zeta(3)/eps+1875/4-225/2*Zeta(3)-285/2*Zeta(5)-1/8*Pi^4/eps-3/8*Pi^4+O(eps)];
pInt[5,55] := ["e11|23|e45|445|5||", 1/24/eps^5+1/4/eps^4+37/24/eps^3+107/12/eps^2-19/6*Zeta(3)/eps^2+1189/24/eps-16*Zeta(3)/eps+3215/12-101/2*Zeta(5)-559/6*Zeta(3)-19/360*Pi^4/eps-4/15*Pi^4+O(eps)];
pInt[5,56] := ["e11|23|e45|45|55||", 1/12/eps^5+1/3/eps^4+19/12/eps^3+43/6/eps^2-4/3*Zeta(3)/eps^2+377/12/eps-16/3*Zeta(3)/eps+404/3-16*Zeta(5)-58/3*Zeta(3)-1/45*Pi^4/eps-4/45*Pi^4+O(eps)];
pInt[5,57] := ["e11|23|e4|455|55||", -1/12/eps^4-7/12/eps^3-43/12/eps^2+23/6*Zeta(3)/eps-247/12/eps+161/6*Zeta(3)-1363/12+23/360*Pi^4+O(eps)];
pInt[5,58] := ["e112|2|34|445|5|e|", 1/6/eps^5+1/3/eps^4+5/6/eps^3+4/3*Zeta(3)/eps^2+1/eps^2+8/3*Zeta(3)/eps-35/6/eps+56*Zeta(5)+56/3*Zeta(3)-187/3+1/45*Pi^4/eps+2/45*Pi^4+O(eps)];
pInt[5,59] := ["e12|223|4|445|5|e|", 2/15/eps^5+4/15/eps^4+11/30/eps^3+14/3*Zeta(3)/eps^2-67/30/eps^2+28/3*Zeta(3)/eps-371/15/eps+568/5*Zeta(5)+100/3*Zeta(3)-2249/15+7/90*Pi^4/eps+7/45*Pi^4+O(eps)];
pInt[5,60] := ["e12|223|4|e45|55||", 3/40/eps^5+3/10/eps^4+51/40/eps^3+21/5/eps^2+1/2*Zeta(3)/eps^2+207/40/eps+2*Zeta(3)/eps+1069/10*Zeta(5)+65/2*Zeta(3)-783/10+1/120*Pi^4/eps+1/30*Pi^4+O(eps)];
pInt[5,61] := ["e112|33|445|4|5|e|", 3/20/eps^5+9/20/eps^4+33/20/eps^3+81/20/eps^2+19/10*Zeta(3)/eps^2+57/10*Zeta(3)/eps-27/4/eps+2201/10*Zeta(5)+689/10*Zeta(3)-4023/20+19/600*Pi^4/eps+19/200*Pi^4+O(eps)];
pInt[5,62] := ["e12|223|4|e5|555||", -3/80/eps^4-33/160/eps^3-303/320/eps^2-1/4*Zeta(3)/eps-2253/640/eps-11/8*Zeta(3)-10071/1280-1/240*Pi^4+O(eps)];
pInt[5,63] := ["e112|3|344|45|5|e|", 7/120/eps^5+7/30/eps^4+91/120/eps^3+113/30*Zeta(3)/eps^2-7/30/eps^2+226/15*Zeta(3)/eps-3829/120/eps+2899/10*Zeta(5)+3629/30*Zeta(3)-11137/30+113/1800*Pi^4/eps+113/450*Pi^4+O(eps)];
pInt[5,64] := ["e12|233|44|45|5|e|", 1/30/eps^5+1/6/eps^4+17/30/eps^3+61/15*Zeta(3)/eps^2-31/30/eps^2+61/3*Zeta(3)/eps-1231/30/eps+1761/5*Zeta(5)+2477/15*Zeta(3)-14671/30+61/900*Pi^4/eps+61/180*Pi^4+O(eps)];
pInt[5,65] := ["e1123|4|e3|55|55||", 1/20/eps^5+7/20/eps^4+51/20/eps^3+351/20/eps^2-39/10*Zeta(3)/eps^2+2331/20/eps-273/10*Zeta(3)/eps+15111/20-957/10*Zeta(5)-1989/10*Zeta(3)-13/200*Pi^4/eps-91/200*Pi^4+O(eps)];
pInt[5,66] := ["e12|233|45|44|5|e|", 1/30/eps^5+1/6/eps^4+17/30/eps^3+61/15*Zeta(3)/eps^2-31/30/eps^2+61/3*Zeta(3)/eps-1231/30/eps+1941/5*Zeta(5)+2117/15*Zeta(3)-14671/30+61/900*Pi^4/eps+61/180*Pi^4+O(eps)];
pInt[5,67] := ["e12|e234|55|45|5||", 3/10*Zeta(3)/eps^3+3/2*Zeta(3)/eps^2+111/10*Zeta(3)/eps+21/10*Zeta(5)/eps+747/10*Zeta(3)+21/2*Zeta(5)-243/10*Zeta(3)^2+1/200*Pi^4/eps^2+1/40*Pi^4/eps+37/200*Pi^4+1/210*Pi^6+O(eps)];
pInt[5,68] := ["e12|e234|55|44|5||", 1/40/eps^5+1/5/eps^4+61/40/eps^3+54/5/eps^2-21/10*Zeta(3)/eps^2+585/8/eps-84/5*Zeta(3)/eps+2403/5-489/10*Zeta(5)-1281/10*Zeta(3)-7/200*Pi^4/eps-7/25*Pi^4+O(eps)];
pInt[5,69] := ["e12|234|34|45|5|e|", 1/5*Zeta(3)/eps^3+3/5*Zeta(3)/eps^2+7/5*Zeta(3)/eps-8/5*Zeta(5)/eps+134/5*Zeta(3)^2-24/5*Zeta(5)-13*Zeta(3)+1/300*Pi^4/eps^2+1/100*Pi^4/eps+7/300*Pi^4-1/210*Pi^6+O(eps)];
pInt[5,70] := ["e12|e234|34|5|55||", 3/10*Zeta(3)/eps^3+3/2*Zeta(3)/eps^2+111/10*Zeta(3)/eps+51/10*Zeta(5)/eps+747/10*Zeta(3)+51/2*Zeta(5)-273/10*Zeta(3)^2+1/200*Pi^4/eps^2+1/40*Pi^4/eps+37/200*Pi^4+4/315*Pi^6+O(eps)];
pInt[5,71] := ["e12|234|35|44|5|e|", 1/60/eps^5+1/10/eps^4+5/12/eps^3+26/15*Zeta(3)/eps^2+1/6/eps^2+11*Zeta(3)/eps-1139/60/eps+192*Zeta(5)+1262/15*Zeta(3)-7813/30+13/450*Pi^4/eps+11/60*Pi^4+O(eps)];
pInt[5,72] := ["e12|e234|35|45|5||", Zeta(5)/eps^2+3*Zeta(5)/eps-1/5*Zeta(3)^2/eps+27*Zeta(5)+359/20*Zeta(7)-3/5*Zeta(3)^2-1/150*Pi^4*Zeta(3)+1/378*Pi^6/eps+1/126*Pi^6+O(eps)];
pInt[5,73] := ["e12|e234|35|4|55||", 3/10*Zeta(3)/eps^3+3/2*Zeta(3)/eps^2+111/10*Zeta(3)/eps+41/10*Zeta(5)/eps+747/10*Zeta(3)+41/2*Zeta(5)-271/10*Zeta(3)^2+1/200*Pi^4/eps^2+1/40*Pi^4/eps+37/200*Pi^4+19/1890*Pi^6+O(eps)];
pInt[5,74] := ["e12|234|35|e|555||", -1/120/eps^4-1/16/eps^3-29/96/eps^2-103/192/eps-7/6*Zeta(3)/eps+16679/1920-35/4*Zeta(3)-7/360*Pi^4+O(eps)];
pInt[5,75] := ["e112|2|34|e5|555||", -1/24/eps^4-11/48/eps^3-109/96/eps^2+7/6*Zeta(3)/eps-1015/192/eps+77/12*Zeta(3)-9077/384+7/360*Pi^4+O(eps)];
pInt[5,76] := ["e1112|3|e4|5|555||", 1/80/eps^3+9/80/eps^2+51/64/eps+83/16-3/4*Zeta(3)+41577/1280*eps-27/4*eps*Zeta(3)-1/80*Pi^4*eps+O(eps^2)];
pInt[5,77] := ["e1112|3|e45|4|55||", -1/40/eps^4-3/16/eps^3-201/160/eps^2+3/2*Zeta(3)/eps-511/64/eps+45/4*Zeta(3)-31617/640+1/40*Pi^4+O(eps)];
pInt[5,78] := ["e112|3|445|445||e|", 7/60/eps^5+7/20/eps^4+49/60/eps^3+271/30*Zeta(3)/eps^2-203/60/eps^2+271/10*Zeta(3)/eps-4151/60/eps+5783/10*Zeta(5)+6217/30*Zeta(3)-41363/60+271/1800*Pi^4/eps+271/600*Pi^4+O(eps)];
pInt[5,79] := ["e12|334|344|5|5|e|", 1/30/eps^5+1/6/eps^4+17/30/eps^3+58/15*Zeta(3)/eps^2-31/30/eps^2+308/15*Zeta(3)/eps-1231/30/eps+1749/5*Zeta(5)+2552/15*Zeta(3)-14671/30+29/450*Pi^4/eps+77/225*Pi^4+O(eps)];
pInt[5,80] := ["e12|e345|334|5|5||", 3/10*Zeta(3)/eps^3+3/2*Zeta(3)/eps^2+111/10*Zeta(3)/eps+11/10*Zeta(5)/eps+747/10*Zeta(3)+11/2*Zeta(5)-53/2*Zeta(3)^2+1/200*Pi^4/eps^2+1/40*Pi^4/eps+37/200*Pi^4+2/945*Pi^6+O(eps)];
pInt[5,81] := ["e12|e345|334||55||", 1/40/eps^5+1/5/eps^4+61/40/eps^3+54/5/eps^2-5/2*Zeta(3)/eps^2+585/8/eps-20*Zeta(3)/eps+2403/5-537/10*Zeta(5)-305/2*Zeta(3)-1/24*Pi^4/eps-1/3*Pi^4+O(eps)];
pInt[5,82] := ["e1123|4|e5|455|5||", 1/40/eps^5+1/5/eps^4+61/40/eps^3+54/5/eps^2-29/10*Zeta(3)/eps^2+585/8/eps-104/5*Zeta(3)/eps+2403/5-137/2*Zeta(5)-1529/10*Zeta(3)-29/600*Pi^4/eps-26/75*Pi^4+O(eps)];
pInt[5,83] := ["e12|334|355|5|e5||", 1/20/eps^5+1/5/eps^4+9/20/eps^3+37/5*Zeta(3)/eps^2-18/5/eps^2+148/5*Zeta(3)/eps-1323/20/eps+2637/5*Zeta(5)+213*Zeta(3)-3429/5+37/300*Pi^4/eps+37/75*Pi^4+O(eps)];
pInt[5,84] := ["e1123|4|e4|55|55||", 1/20/eps^5+7/20/eps^4+51/20/eps^3+351/20/eps^2-47/10*Zeta(3)/eps^2+2331/20/eps-329/10*Zeta(3)/eps+15111/20-1053/10*Zeta(5)-2397/10*Zeta(3)-47/600*Pi^4/eps-329/600*Pi^4+O(eps)];
pInt[5,85] := ["e12|334|455|55|e||", 1/10/eps^5+3/10/eps^4+3/10/eps^3+81/5*Zeta(3)/eps^2-93/10/eps^2+243/5*Zeta(3)/eps-1293/10/eps+5283/5*Zeta(5)+1683/5*Zeta(3)-12333/10+27/100*Pi^4/eps+81/100*Pi^4+O(eps)];
pInt[5,86] := ["e1123|2|45|e4|55||", 1/20/eps^5+3/10/eps^4+39/20/eps^3+61/5/eps^2-3*Zeta(3)/eps^2+1497/20/eps-18*Zeta(3)/eps+909/2-357/5*Zeta(5)-117*Zeta(3)-1/20*Pi^4/eps-3/10*Pi^4+O(eps)];
pInt[5,87] := ["e1123|4|e5|45|55||", 1/40/eps^5+1/5/eps^4+61/40/eps^3+54/5/eps^2-33/10*Zeta(3)/eps^2+585/8/eps-114/5*Zeta(3)/eps+2403/5-753/10*Zeta(5)-1653/10*Zeta(3)-11/200*Pi^4/eps-19/50*Pi^4+O(eps)];
pInt[5,88] := ["e12|e345|345|4|5||", Zeta(5)/eps^2+3*Zeta(5)/eps-7/5*Zeta(3)^2/eps+27*Zeta(5)+127/10*Zeta(7)-21/5*Zeta(3)^2-7/150*Pi^4*Zeta(3)+1/378*Pi^6/eps+1/126*Pi^6+O(eps)];
pInt[5,89] := ["e12|345|345|e|55||", 1/30/eps^5+2/15/eps^4+7/30/eps^3+88/15*Zeta(3)/eps^2-47/15/eps^2+352/15*Zeta(3)/eps-1471/30/eps+1824/5*Zeta(5)+2092/15*Zeta(3)-7172/15+22/225*Pi^4/eps+88/225*Pi^4+O(eps)];
pInt[5,90] := ["e12|e23|34|45|55||", 1/120/eps^5+1/12/eps^4+17/24/eps^3+65/12/eps^2-5/6*Zeta(3)/eps^2+4661/120/eps-25/3*Zeta(3)/eps+16009/60-179/10*Zeta(5)-425/6*Zeta(3)-1/72*Pi^4/eps-5/36*Pi^4+O(eps)];
pInt[5,91] := ["e12|e23|34|55|55||", 1/60/eps^5+3/20/eps^4+73/60/eps^3+541/60/eps^2-47/30*Zeta(3)/eps^2+3793/60/eps-141/10*Zeta(3)/eps+25621/60-351/10*Zeta(5)-3431/30*Zeta(3)-47/1800*Pi^4/eps-47/200*Pi^4+O(eps)];
pInt[5,92] := ["e12|e23|34|5|555||", -1/240/eps^4-23/480/eps^3-409/960/eps^2+5/12*Zeta(3)/eps-6427/1920/eps+115/24*Zeta(3)-93857/3840+1/144*Pi^4+O(eps)];
pInt[5,93] := ["e1123|45|e3|4|55||", 1/40/eps^5+1/5/eps^4+61/40/eps^3+54/5/eps^2-21/10*Zeta(3)/eps^2+585/8/eps-84/5*Zeta(3)/eps+2403/5-489/10*Zeta(5)-1281/10*Zeta(3)-7/200*Pi^4/eps-7/25*Pi^4+O(eps)];
pInt[5,94] := ["e1123|4|e3|5|555||", -1/80/eps^4-19/160/eps^3-301/320/eps^2+21/20*Zeta(3)/eps-4359/640/eps+399/40*Zeta(3)-59877/1280+7/400*Pi^4+O(eps)];
pInt[5,95] := ["e12|e23|44|55|55||", 1/20/eps^5+7/20/eps^4+51/20/eps^3+351/20/eps^2-39/10*Zeta(3)/eps^2+2331/20/eps-273/10*Zeta(3)/eps+15111/20-957/10*Zeta(5)-1989/10*Zeta(3)-13/200*Pi^4/eps-91/200*Pi^4+O(eps)];
pInt[5,96] := ["e12|e23|45|445|5||", 1/120/eps^5+1/12/eps^4+17/24/eps^3+65/12/eps^2-31/30*Zeta(3)/eps^2+4661/120/eps-146/15*Zeta(3)/eps+16009/60-213/10*Zeta(5)-2419/30*Zeta(3)-31/1800*Pi^4/eps-73/450*Pi^4+O(eps)];
pInt[5,97] := ["e12|e23|45|45|55||", 1/60/eps^5+2/15/eps^4+59/60/eps^3+67/10/eps^2-16/15*Zeta(3)/eps^2+2617/60/eps-128/15*Zeta(3)/eps+4141/15-128/5*Zeta(5)-926/15*Zeta(3)-4/225*Pi^4/eps-32/225*Pi^4+O(eps)];
pInt[5,98] := ["e12|e23|4|455|55||", -1/60/eps^4-11/60/eps^3-19/12/eps^2+47/30*Zeta(3)/eps-731/60/eps+517/30*Zeta(3)-1051/12+47/1800*Pi^4+O(eps)];
pInt[5,99] := ["e112|34|e3|55|55||", 1/15/eps^5+2/5/eps^4+8/3/eps^3+256/15/eps^2-64/15*Zeta(3)/eps^2+320/3/eps-128/5*Zeta(3)/eps+9856/15-512/5*Zeta(5)-512/3*Zeta(3)-16/225*Pi^4/eps-32/75*Pi^4+O(eps)];
pInt[5,100] := ["e112|34|e3|45|55||", 1/30/eps^5+7/30/eps^4+49/30/eps^3+323/30/eps^2-7/3*Zeta(3)/eps^2+2057/30/eps-49/3*Zeta(3)/eps+12827/30-263/5*Zeta(5)-343/3*Zeta(3)-7/180*Pi^4/eps-49/180*Pi^4+O(eps)];
pInt[5,101] := ["e112|33|e4|5|555||", -1/20/eps^4-13/40/eps^3-163/80/eps^2+27/10*Zeta(3)/eps-2001/160/eps+351/20*Zeta(3)-24291/320+9/200*Pi^4+O(eps)];
pInt[5,102] := ["e112|34|e5|45|55||", 1/30/eps^5+7/30/eps^4+49/30/eps^3+323/30/eps^2-47/15*Zeta(3)/eps^2+2057/30/eps-293/15*Zeta(3)/eps+12827/30-331/5*Zeta(5)-1979/15*Zeta(3)-47/900*Pi^4/eps-293/900*Pi^4+O(eps)];
pInt[5,103] := ["e1123|2|44|e5|55||", 1/10/eps^5+1/2/eps^4+31/10/eps^3+189/10/eps^2-27/5*Zeta(3)/eps^2+1143/10/eps-27*Zeta(3)/eps+1377/2-693/5*Zeta(5)-837/5*Zeta(3)-9/100*Pi^4/eps-9/20*Pi^4+O(eps)];
pInt[5,104] := ["e112|3|e4|455|55||", -1/15/eps^4-8/15/eps^3-56/15/eps^2+64/15*Zeta(3)/eps-368/15/eps+512/15*Zeta(3)-2336/15+16/225*Pi^4+O(eps)];
pInt[5,105] := ["e112|34|e3|5|555||", -1/60/eps^4-17/120/eps^3-247/240/eps^2+7/6*Zeta(3)/eps-665/96/eps+119/12*Zeta(3)-42887/960+7/360*Pi^4+O(eps)];
pInt[5,106] := ["e112|33|e4|55|55||", 1/5/eps^5+4/5/eps^4+24/5/eps^3+144/5/eps^2-48/5*Zeta(3)/eps^2+864/5/eps-192/5*Zeta(3)/eps+5184/5-1152/5*Zeta(3)-1344/5*Zeta(5)-4/25*Pi^4/eps-16/25*Pi^4+O(eps)];
pInt[5,107] := ["e112|34|e5|445|5||", 1/15/eps^5+1/3/eps^4+29/15/eps^3+11/eps^2-34/15*Zeta(3)/eps^2+937/15/eps-34/3*Zeta(3)/eps+5353/15-322/5*Zeta(5)-914/15*Zeta(3)-17/450*Pi^4/eps-17/90*Pi^4+O(eps)];
pInt[5,108] := ["e12|e34|334|5|55||", 1/60/eps^5+3/20/eps^4+73/60/eps^3+541/60/eps^2-37/15*Zeta(3)/eps^2+3793/60/eps-93/5*Zeta(3)/eps+25621/60-312/5*Zeta(5)-2107/15*Zeta(3)-37/900*Pi^4/eps-31/100*Pi^4+O(eps)];
pInt[5,109] := ["e12|e34|335|4|55||", 1/60/eps^5+3/20/eps^4+73/60/eps^3+541/60/eps^2-71/30*Zeta(3)/eps^2+3793/60/eps-189/10*Zeta(3)/eps+25621/60-527/10*Zeta(5)-4391/30*Zeta(3)-71/1800*Pi^4/eps-63/200*Pi^4+O(eps)];
pInt[5,110] := ["e12|e34|335|5|55||", 1/40/eps^5+1/5/eps^4+61/40/eps^3+54/5/eps^2-29/10*Zeta(3)/eps^2+585/8/eps-104/5*Zeta(3)/eps+2403/5-137/2*Zeta(5)-1529/10*Zeta(3)-29/600*Pi^4/eps-26/75*Pi^4+O(eps)];
pInt[5,111] := ["e12|e34|335||555||", -1/80/eps^4-19/160/eps^3-301/320/eps^2+5/4*Zeta(3)/eps-4359/640/eps+95/8*Zeta(3)-59877/1280+1/48*Pi^4+O(eps)];
pInt[5,112] := ["e12|e34|345|45|5||", 1/10*Zeta(3)/eps^3+7/10*Zeta(3)/eps^2+11/2*Zeta(3)/eps-23/10*Zeta(5)/eps+79/2*Zeta(3)-19/10*Zeta(3)^2-161/10*Zeta(5)+1/600*Pi^4/eps^2+7/600*Pi^4/eps+11/120*Pi^4-2/315*Pi^6+O(eps)];
pInt[5,113] := ["e12|e34|345|5|55||", 1/120/eps^5+1/12/eps^4+17/24/eps^3+65/12/eps^2-11/6*Zeta(3)/eps^2+4661/120/eps-194/15*Zeta(3)/eps+16009/60-549/10*Zeta(5)-2731/30*Zeta(3)-11/360*Pi^4/eps-97/450*Pi^4+O(eps)];
pInt[5,114] := ["e12|e34|355|44|5||", 1/24/eps^5+1/4/eps^4+37/24/eps^3+107/12/eps^2-41/30*Zeta(3)/eps^2+1189/24/eps-41/5*Zeta(3)/eps+3215/12-219/10*Zeta(5)-1301/30*Zeta(3)-41/1800*Pi^4/eps-41/300*Pi^4+O(eps)];
pInt[5,115] := ["e12|e34|355|45|5||", 1/120/eps^5+1/12/eps^4+17/24/eps^3+65/12/eps^2-49/30*Zeta(3)/eps^2+4661/120/eps-209/15*Zeta(3)/eps+16009/60-51/2*Zeta(5)-3301/30*Zeta(3)-49/1800*Pi^4/eps-209/900*Pi^4+O(eps)];
pInt[5,116] := ["e12|e34|355|4|55||", 1/60/eps^5+3/20/eps^4+73/60/eps^3+541/60/eps^2-19/6*Zeta(3)/eps^2+3793/60/eps-213/10*Zeta(3)/eps+25621/60-823/10*Zeta(5)-4559/30*Zeta(3)-19/360*Pi^4/eps-71/200*Pi^4+O(eps)];
pInt[5,117] := ["e12|e34|555|44|5||", -1/40/eps^4-3/16/eps^3-201/160/eps^2+3/2*Zeta(3)/eps-511/64/eps+45/4*Zeta(3)-31617/640+1/40*Pi^4+O(eps)];
pInt[5,118] := ["e12|e34|34|55|55||", 1/30/eps^5+1/5/eps^4+17/15/eps^3+83/15/eps^2+7/15*Zeta(3)/eps^2+67/3/eps+14/5*Zeta(3)/eps+175/3+45*Zeta(5)+562/15*Zeta(3)+7/900*Pi^4/eps+7/150*Pi^4+O(eps)];
pInt[5,119] := ["e12|e34|35|45|55||", 1/60/eps^5+7/60/eps^4+43/60/eps^3+227/60/eps^2+1/30*Zeta(3)/eps^2+1019/60/eps+7/30*Zeta(3)/eps+3467/60+241/10*Zeta(5)+331/30*Zeta(3)+1/1800*Pi^4/eps+7/1800*Pi^4+O(eps)];
pInt[5,120] := ["e12|e3|334|5|555||", 1/160/eps^3+7/80/eps^2+549/640/eps+2293/320-5/8*Zeta(3)+139717/2560*eps-35/4*eps*Zeta(3)-1/96*Pi^4*eps+O(eps^2)];
pInt[5,121] := ["e12|e3|344|55|55||", -3/40/eps^4-57/80/eps^3-897/160/eps^2+117/20*Zeta(3)/eps-12909/320/eps+2223/40*Zeta(3)-176433/640+39/400*Pi^4+O(eps)];
pInt[5,122] := ["e12|e3|345|45|55||", -1/40/eps^4-21/80/eps^3-341/160/eps^2+8/5*Zeta(3)/eps-4921/320/eps+84/5*Zeta(3)-66477/640+2/75*Pi^4+O(eps)];
pInt[5,123] := ["e12|e3|444|555|5||", 1/80/eps^3+9/80/eps^2+51/64/eps+83/16-3/4*Zeta(3)+41577/1280*eps-27/4*eps*Zeta(3)-1/80*Pi^4*eps+O(eps^2)];
pInt[5,124] := ["e12|e3|445|455|5||", -1/20/eps^4-1/2/eps^3-81/20/eps^2+22/5*Zeta(3)/eps-119/4/eps+433/10*Zeta(3)-1653/8+11/150*Pi^4+O(eps)];

# 627 graphs with 6 loops:
pInt[6,1] := ["e1123|2|34|56|e56|6||", 1/6*Zeta(3)/eps^4+Zeta(3)/eps^3+47/6*Zeta(3)/eps^2+7/6*Zeta(5)/eps^2+172/3*Zeta(3)/eps+7*Zeta(5)/eps-239/6*Zeta(3)^2/eps+1/360*Pi^4/eps^3+1/60*Pi^4/eps^2+47/360*Pi^4/eps+1/378*Pi^6/eps+O(1)];
pInt[6,2] := ["e112|33|e456|4|5|66||", 1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-23/9*Zeta(3)/eps^3+3409/36/eps^2-184/9*Zeta(3)/eps^2+2029/3/eps-247/3*Zeta(5)/eps-161*Zeta(3)/eps-23/540*Pi^4/eps^2-46/135*Pi^4/eps+O(1)];
pInt[6,3] := ["e112|33|e445|6|5|66||", 1/12/eps^6+1/2/eps^5+43/12/eps^4+76/3/eps^3-19/3*Zeta(3)/eps^3+2137/12/eps^2-38*Zeta(3)/eps^2+7493/6/eps-231*Zeta(5)/eps-817/3*Zeta(3)/eps-19/180*Pi^4/eps^2-19/30*Pi^4/eps+O(1)];
pInt[6,4] := ["e112|23|44|e56|56|6||", 1/2*Zeta(3)/eps^4+2*Zeta(3)/eps^3+31/2*Zeta(3)/eps^2+7/2*Zeta(5)/eps^2+109*Zeta(3)/eps+14*Zeta(5)/eps-127/2*Zeta(3)^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+1/126*Pi^6/eps+O(1)];
pInt[6,5] := ["e112|23|45|e456|6|6||", 5/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2+5/3*Zeta(3)^2/eps^2+115/3*Zeta(5)/eps+95/3*Zeta(7)/eps+10/3*Zeta(3)^2/eps+1/18*Pi^4*Zeta(3)/eps+5/1134*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,6] := ["e112|23|45|e466|5|6||", 1/2*Zeta(3)/eps^4+2*Zeta(3)/eps^3+31/2*Zeta(3)/eps^2+41/6*Zeta(5)/eps^2+109*Zeta(3)/eps+82/3*Zeta(5)/eps-409/6*Zeta(3)^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+19/1134*Pi^6/eps+O(1)];
pInt[6,7] := ["e112|23|45|e45|6|66||", 1/2*Zeta(3)/eps^4+2*Zeta(3)/eps^3+31/2*Zeta(3)/eps^2+17/2*Zeta(5)/eps^2+109*Zeta(3)/eps+34*Zeta(5)/eps-137/2*Zeta(3)^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+4/189*Pi^6/eps+O(1)];
pInt[6,8] := ["e112|23|45|e46|56|6||", 5/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-1/3*Zeta(3)^2/eps^2+115/3*Zeta(5)/eps+359/12*Zeta(7)/eps-2/3*Zeta(3)^2/eps-1/90*Pi^4*Zeta(3)/eps+5/1134*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,9] := ["e112|23|45|e46|5|66||", 1/2*Zeta(3)/eps^4+2*Zeta(3)/eps^3+31/2*Zeta(3)/eps^2+41/6*Zeta(5)/eps^2+109*Zeta(3)/eps+82/3*Zeta(5)/eps-409/6*Zeta(3)^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+19/1134*Pi^6/eps+O(1)];
pInt[6,10] := ["e112|23|45|e46|6|66||", 1/2*Zeta(3)/eps^4+2*Zeta(3)/eps^3+31/2*Zeta(3)/eps^2+41/6*Zeta(5)/eps^2+109*Zeta(3)/eps+82/3*Zeta(5)/eps-409/6*Zeta(3)^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+19/1134*Pi^6/eps+O(1)];
pInt[6,11] := ["e112|23|45|e66|56|6||", 1/2*Zeta(3)/eps^4+2*Zeta(3)/eps^3+31/2*Zeta(3)/eps^2+7/2*Zeta(5)/eps^2+109*Zeta(3)/eps+14*Zeta(5)/eps-127/2*Zeta(3)^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+1/126*Pi^6/eps+O(1)];
pInt[6,12] := ["e1123|2|3|45|e56|66||", 1/36/eps^6+1/6/eps^5+35/36/eps^4+47/9/eps^3-11/9*Zeta(3)/eps^3+319/12/eps^2-22/3*Zeta(3)/eps^2+2345/18/eps-13*Zeta(5)/eps-385/9*Zeta(3)/eps-11/540*Pi^4/eps^2-11/90*Pi^4/eps+O(1)];
pInt[6,13] := ["e112|33|345||e566|6||", 1/18/eps^6+5/18/eps^5+3/2/eps^4+137/18/eps^3-19/9*Zeta(3)/eps^3+667/18/eps^2-95/9*Zeta(3)/eps^2+1051/6/eps-71/3*Zeta(5)/eps-57*Zeta(3)/eps-19/540*Pi^4/eps^2-19/108*Pi^4/eps+O(1)];
pInt[6,14] := ["e1123|2|4|e455|66|6||", 1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-23/9*Zeta(3)/eps^3+3409/36/eps^2-184/9*Zeta(3)/eps^2+2029/3/eps-247/3*Zeta(5)/eps-161*Zeta(3)/eps-23/540*Pi^4/eps^2-46/135*Pi^4/eps+O(1)];
pInt[6,15] := ["e1123|2|4|e455|6|66||", 1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-23/9*Zeta(3)/eps^3+3409/36/eps^2-184/9*Zeta(3)/eps^2+2029/3/eps-247/3*Zeta(5)/eps-161*Zeta(3)/eps-23/540*Pi^4/eps^2-46/135*Pi^4/eps+O(1)];
pInt[6,16] := ["e112|23|4|e456|56|6||", 1/6*Zeta(3)/eps^4+Zeta(3)/eps^3+47/6*Zeta(3)/eps^2+7/6*Zeta(5)/eps^2+172/3*Zeta(3)/eps+7*Zeta(5)/eps-143/6*Zeta(3)^2/eps+1/360*Pi^4/eps^3+1/60*Pi^4/eps^2+47/360*Pi^4/eps+1/378*Pi^6/eps+O(1)];
pInt[6,17] := ["e1123|2|4|e456|5|66||", 1/72/eps^6+1/8/eps^5+37/36/eps^4+283/36/eps^3-49/36*Zeta(3)/eps^3+463/8/eps^2-49/4*Zeta(3)/eps^2+30031/72/eps-167/4*Zeta(5)/eps-1813/18*Zeta(3)/eps-49/2160*Pi^4/eps^2-49/240*Pi^4/eps+O(1)];
pInt[6,18] := ["e1123|2|4|e556|566|||", 1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-49/18*Zeta(3)/eps^3+3409/36/eps^2-196/9*Zeta(3)/eps^2+2029/3/eps-167/2*Zeta(5)/eps-343/2*Zeta(3)/eps-49/1080*Pi^4/eps^2-49/135*Pi^4/eps+O(1)];
pInt[6,19] := ["e112|23|4|e556|56|6||", 1/72/eps^6+1/8/eps^5+37/36/eps^4+283/36/eps^3-85/36*Zeta(3)/eps^3+463/8/eps^2-73/4*Zeta(3)/eps^2+30031/72/eps-327/4*Zeta(5)/eps-2551/18*Zeta(3)/eps-17/432*Pi^4/eps^2-73/240*Pi^4/eps+O(1)];
pInt[6,20] := ["e1123|2|4|e556|66|6||", 1/24/eps^6+7/24/eps^5+13/6/eps^4+187/12/eps^3-41/12*Zeta(3)/eps^3+2651/24/eps^2-287/12*Zeta(3)/eps^2+18665/24/eps-469/4*Zeta(5)/eps-533/3*Zeta(3)/eps-41/720*Pi^4/eps^2-287/720*Pi^4/eps+O(1)];
pInt[6,21] := ["e1123|2|4|e45|56|66||", 1/72/eps^6+1/8/eps^5+37/36/eps^4+283/36/eps^3-49/36*Zeta(3)/eps^3+463/8/eps^2-49/4*Zeta(3)/eps^2+30031/72/eps-167/4*Zeta(5)/eps-1813/18*Zeta(3)/eps-49/2160*Pi^4/eps^2-49/240*Pi^4/eps+O(1)];
pInt[6,22] := ["e1123|2|4|e45|66|66||", 1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-23/9*Zeta(3)/eps^3+3409/36/eps^2-184/9*Zeta(3)/eps^2+2029/3/eps-247/3*Zeta(5)/eps-161*Zeta(3)/eps-23/540*Pi^4/eps^2-46/135*Pi^4/eps+O(1)];
pInt[6,23] := ["e1123|2|4|e45|6|666||", -1/144/eps^5-7/96/eps^4-359/576/eps^3+49/72*Zeta(3)/eps^2-5605/1152/eps^2+343/48*Zeta(3)/eps-27829/768/eps+49/4320*Pi^4/eps+O(1)];
pInt[6,24] := ["e112|34|e556|44|6|6||", 1/24/eps^6+7/24/eps^5+13/6/eps^4+187/12/eps^3-41/12*Zeta(3)/eps^3+2651/24/eps^2-287/12*Zeta(3)/eps^2+18665/24/eps-469/4*Zeta(5)/eps-533/3*Zeta(3)/eps-41/720*Pi^4/eps^2-287/720*Pi^4/eps+O(1)];
pInt[6,25] := ["e112|33|e445|66|5|6||", 1/12/eps^6+1/2/eps^5+43/12/eps^4+76/3/eps^3-19/3*Zeta(3)/eps^3+2137/12/eps^2-38*Zeta(3)/eps^2+7493/6/eps-231*Zeta(5)/eps-817/3*Zeta(3)/eps-19/180*Pi^4/eps^2-19/30*Pi^4/eps+O(1)];
pInt[6,26] := ["e112|23|4|e56|556|6||", 1/72/eps^6+1/8/eps^5+37/36/eps^4+283/36/eps^3-85/36*Zeta(3)/eps^3+463/8/eps^2-73/4*Zeta(3)/eps^2+30031/72/eps-327/4*Zeta(5)/eps-2551/18*Zeta(3)/eps-17/432*Pi^4/eps^2-73/240*Pi^4/eps+O(1)];
pInt[6,27] := ["e112|23|4|e56|56|66||", 1/36/eps^6+7/36/eps^5+25/18/eps^4+173/18/eps^3-55/18*Zeta(3)/eps^3+2375/36/eps^2-313/18*Zeta(3)/eps^2+16321/36/eps-1033/9*Zeta(3)/eps-811/6*Zeta(5)/eps-11/216*Pi^4/eps^2-313/1080*Pi^4/eps+O(1)];
pInt[6,28] := ["e112|33|345|6|56|6|e|", 1/3*Zeta(3)/eps^4+5/3*Zeta(3)/eps^3+13*Zeta(3)/eps^2+7/3*Zeta(5)/eps^2+281/3*Zeta(3)/eps+35/3*Zeta(5)/eps-233/3*Zeta(3)^2/eps+1/180*Pi^4/eps^3+1/36*Pi^4/eps^2+13/60*Pi^4/eps+1/189*Pi^6/eps+O(1)];
pInt[6,29] := ["e112|33|345||e66|66||", 1/9/eps^6+4/9/eps^5+20/9/eps^4+32/3/eps^3-32/9*Zeta(3)/eps^3+448/9/eps^2-128/9*Zeta(3)/eps^2+2048/9/eps-128/3*Zeta(5)/eps-640/9*Zeta(3)/eps-8/135*Pi^4/eps^2-32/135*Pi^4/eps+O(1)];
pInt[6,30] := ["e112|33|e445|56|6|6||", Zeta(3)/eps^4+3*Zeta(3)/eps^3+25*Zeta(3)/eps^2+41/3*Zeta(5)/eps^2+175*Zeta(3)/eps+41*Zeta(5)/eps-247/3*Zeta(3)^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+19/567*Pi^6/eps+O(1)];
pInt[6,31] := ["e112|33|e445|5|6|66||", 1/18/eps^6+7/18/eps^5+53/18/eps^4+43/2/eps^3-43/9*Zeta(3)/eps^3+2773/18/eps^2-301/9*Zeta(3)/eps^2+19667/18/eps-487/3*Zeta(5)/eps-2279/9*Zeta(3)/eps-43/540*Pi^4/eps^2-301/540*Pi^4/eps+O(1)];
pInt[6,32] := ["e112|33|e445|6|6|66||", 1/18/eps^6+7/18/eps^5+53/18/eps^4+43/2/eps^3-46/9*Zeta(3)/eps^3+2773/18/eps^2-322/9*Zeta(3)/eps^2+19667/18/eps-494/3*Zeta(5)/eps-2438/9*Zeta(3)/eps-23/270*Pi^4/eps^2-161/270*Pi^4/eps+O(1)];
pInt[6,33] := ["e112|33|e456|45|6|6||", 10/3*Zeta(5)/eps^3+10/3*Zeta(3)^2/eps^2+10/3*Zeta(5)/eps^2+190/3*Zeta(5)/eps+190/3*Zeta(7)/eps+10/3*Zeta(3)^2/eps+1/9*Pi^4*Zeta(3)/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,34] := ["e112|33|e456|4|56|6||", 1/3*Zeta(3)/eps^4+5/3*Zeta(3)/eps^3+13*Zeta(3)/eps^2+7/3*Zeta(5)/eps^2+281/3*Zeta(3)/eps+35/3*Zeta(5)/eps-89/3*Zeta(3)^2/eps+1/180*Pi^4/eps^3+1/36*Pi^4/eps^2+13/60*Pi^4/eps+1/189*Pi^6/eps+O(1)];
pInt[6,35] := ["e112|33|e45|4|66|66||", 1/18/eps^6+7/18/eps^5+53/18/eps^4+43/2/eps^3-43/9*Zeta(3)/eps^3+2773/18/eps^2-301/9*Zeta(3)/eps^2+19667/18/eps-487/3*Zeta(5)/eps-2279/9*Zeta(3)/eps-43/540*Pi^4/eps^2-301/540*Pi^4/eps+O(1)];
pInt[6,36] := ["e112|33|e44|56|56|6||", Zeta(3)/eps^4+3*Zeta(3)/eps^3+25*Zeta(3)/eps^2+7*Zeta(5)/eps^2+175*Zeta(3)/eps+21*Zeta(5)/eps-73*Zeta(3)^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+1/63*Pi^6/eps+O(1)];
pInt[6,37] := ["e112|33|e44|5|66|66||", 1/6/eps^6+5/6/eps^5+35/6/eps^4+245/6/eps^3-35/3*Zeta(3)/eps^3+1715/6/eps^2-175/3*Zeta(3)/eps^2+12005/6/eps-455*Zeta(5)/eps-1225/3*Zeta(3)/eps-7/36*Pi^4/eps^2-35/36*Pi^4/eps+O(1)];
pInt[6,38] := ["e112|33|e45|45|6|66||", Zeta(3)/eps^4+3*Zeta(3)/eps^3+25*Zeta(3)/eps^2+17*Zeta(5)/eps^2+175*Zeta(3)/eps+51*Zeta(5)/eps-83*Zeta(3)^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+8/189*Pi^6/eps+O(1)];
pInt[6,39] := ["e112|33|e45|46|56|6||", 10/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-2/3*Zeta(3)^2/eps^2+190/3*Zeta(5)/eps+359/6*Zeta(7)/eps-2/3*Zeta(3)^2/eps-1/45*Pi^4*Zeta(3)/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,40] := ["e112|33|e45|46|5|66||", Zeta(3)/eps^4+3*Zeta(3)/eps^3+25*Zeta(3)/eps^2+41/3*Zeta(5)/eps^2+175*Zeta(3)/eps+41*Zeta(5)/eps-247/3*Zeta(3)^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+19/567*Pi^6/eps+O(1)];
pInt[6,41] := ["e112|33|e45|46|6|66||", Zeta(3)/eps^4+3*Zeta(3)/eps^3+25*Zeta(3)/eps^2+41/3*Zeta(5)/eps^2+175*Zeta(3)/eps+41*Zeta(5)/eps-247/3*Zeta(3)^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+19/567*Pi^6/eps+O(1)];
pInt[6,42] := ["e112|33|e45|66|56|6||", Zeta(3)/eps^4+3*Zeta(3)/eps^3+25*Zeta(3)/eps^2+7*Zeta(5)/eps^2+175*Zeta(3)/eps+21*Zeta(5)/eps-73*Zeta(3)^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+1/63*Pi^6/eps+O(1)];
pInt[6,43] := ["e112|33|e45|4|6|666||", -1/72/eps^5-19/144/eps^4-103/96/eps^3+23/18*Zeta(3)/eps^2-4687/576/eps^2+437/36*Zeta(3)/eps-68605/1152/eps+23/1080*Pi^4/eps+O(1)];
pInt[6,44] := ["e112|33|e45|6|556|6||", 1/18/eps^6+1/3/eps^5+41/18/eps^4+139/9/eps^3-28/9*Zeta(3)/eps^3+631/6/eps^2-56/3*Zeta(3)/eps^2+6491/9/eps-392/3*Zeta(5)/eps-1112/9*Zeta(3)/eps-7/135*Pi^4/eps^2-14/45*Pi^4/eps+O(1)];
pInt[6,45] := ["e112|33|e45|6|56|66||", 1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-29/9*Zeta(3)/eps^3+3409/36/eps^2-214/9*Zeta(3)/eps^2+2029/3/eps-281/3*Zeta(5)/eps-183*Zeta(3)/eps-29/540*Pi^4/eps^2-107/270*Pi^4/eps+O(1)];
pInt[6,46] := ["e1123|4|e56|445|6|6||", 1/3*Zeta(3)/eps^4+5/3*Zeta(3)/eps^3+13*Zeta(3)/eps^2-1/6*Zeta(5)/eps^2+281/3*Zeta(3)/eps-5/6*Zeta(5)/eps-85/6*Zeta(3)^2/eps+1/180*Pi^4/eps^3+1/36*Pi^4/eps^2+13/60*Pi^4/eps-1/756*Pi^6/eps+O(1)];
pInt[6,47] := ["e112|34|e345|56|6|6||", 147/16*Zeta(7)/eps^2+15*Zeta(3)*Zeta(5)/eps-147/16*Zeta(7)/eps-27/10*mzv(3,5)/eps+2063/504000*Pi^8/eps+O(1)];
pInt[6,48] := ["e112|34|e345|6|6|66||", 10/3*Zeta(5)/eps^3+10/3*Zeta(3)^2/eps^2+10/3*Zeta(5)/eps^2+110*Zeta(7)/eps+190/3*Zeta(5)/eps+10/3*Zeta(3)^2/eps+1/9*Pi^4*Zeta(3)/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,49] := ["e112|34|e355|6|56|6||", 10/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2+7/3*Zeta(3)^2/eps^2+4321/48*Zeta(7)/eps+190/3*Zeta(5)/eps+7/3*Zeta(3)^2/eps+7/90*Pi^4*Zeta(3)/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,50] := ["e112|34|e355|6|66|6||", Zeta(3)/eps^4+3*Zeta(3)/eps^3+25*Zeta(3)/eps^2+22*Zeta(5)/eps^2+175*Zeta(3)/eps+66*Zeta(5)/eps-94*Zeta(3)^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+1/18*Pi^6/eps+O(1)];
pInt[6,51] := ["e112|34|e356|45|6|6||", 147/16*Zeta(7)/eps^2+15/2*Zeta(3)*Zeta(5)/eps-147/16*Zeta(7)/eps-27/10*mzv(3,5)/eps+2063/504000*Pi^8/eps+O(1)];
pInt[6,52] := ["e112|34|e356|56|56|||", 6*Zeta(3)^2/eps^2+63/4*Zeta(7)/eps+1/5*Pi^4*Zeta(3)/eps+O(1)];
pInt[6,53] := ["e112|34|e356|4|56|6||", 6*Zeta(3)^2/eps^2+6*Zeta(3)^2/eps+184*Zeta(3)*Zeta(5)+114*Zeta(3)^2+750*eps*Zeta(3)^2+184*eps*Zeta(3)*Zeta(5)-596*eps*Zeta(3)^3+1/5*Pi^4*Zeta(3)/eps+1/5*Pi^4*Zeta(3)+19/5*Pi^4*eps*Zeta(3)+46/15*Pi^4*eps*Zeta(5)+86/189*Pi^6*eps*Zeta(3)+1/600*Pi^8+1/600*Pi^8*eps+O(eps^2)];
pInt[6,54] := ["e112|34|e356|5|566|||", 10/3*Zeta(5)/eps^3+10/3*Zeta(3)^2/eps^2+10/3*Zeta(5)/eps^2+295/3*Zeta(7)/eps+190/3*Zeta(5)/eps+10/3*Zeta(3)^2/eps+1/9*Pi^4*Zeta(3)/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,55] := ["e112|34|e356|5|56|6||", 147/16*Zeta(7)/eps^2-147/16*Zeta(7)/eps-27/10*mzv(3,5)/eps+2063/504000*Pi^8/eps+O(1)];
pInt[6,56] := ["e112|34|e356|5|66|6||", 10/3*Zeta(5)/eps^3+13/3*Zeta(3)^2/eps^2+10/3*Zeta(5)/eps^2+4237/48*Zeta(7)/eps+190/3*Zeta(5)/eps+13/3*Zeta(3)^2/eps+13/90*Pi^4*Zeta(3)/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,57] := ["e1112|3|e44|56|56|6||", -1/4*Zeta(3)/eps^3-11/8*Zeta(3)/eps^2-7/4*Zeta(5)/eps-157/16*Zeta(3)/eps+79/4*Zeta(3)^2-77/8*Zeta(5)-2215/32*Zeta(3)-1/240*Pi^4/eps^2-11/480*Pi^4/eps-157/960*Pi^4-1/252*Pi^6+O(eps)];
pInt[6,58] := ["e112|34|e556|45|6|6||", 1/2*Zeta(3)/eps^4+2*Zeta(3)/eps^3+31/2*Zeta(3)/eps^2+28/3*Zeta(5)/eps^2+109*Zeta(3)/eps+112/3*Zeta(5)/eps-170/3*Zeta(3)^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+53/2268*Pi^6/eps+O(1)];
pInt[6,59] := ["e112|34|e556|56|56|||", 10/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2+4/3*Zeta(3)^2/eps^2+260/3*Zeta(7)/eps+190/3*Zeta(5)/eps+4/3*Zeta(3)^2/eps+2/45*Pi^4*Zeta(3)/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,60] := ["e112|34|e34|55|66|6||", Zeta(3)/eps^4+3*Zeta(3)/eps^3+32*Zeta(5)/eps^2+25*Zeta(3)/eps^2+175*Zeta(3)/eps+96*Zeta(5)/eps-98*Zeta(3)^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+31/378*Pi^6/eps+O(1)];
pInt[6,61] := ["e112|34|e34|56|56|6||", 6*Zeta(3)^2/eps^2+6*Zeta(3)^2/eps+234*Zeta(3)*Zeta(5)+114*Zeta(3)^2+750*eps*Zeta(3)^2+234*eps*Zeta(3)*Zeta(5)-606*eps*Zeta(3)^3+1/5*Pi^4*Zeta(3)/eps+1/5*Pi^4*Zeta(3)+19/5*Pi^4*eps*Zeta(3)+39/10*Pi^4*eps*Zeta(5)+37/63*Pi^6*eps*Zeta(3)+1/600*Pi^8+1/600*Pi^8*eps+O(eps^2)];
pInt[6,62] := ["e112|34|e34|5|6|666||", -1/4*Zeta(3)/eps^3-11/8*Zeta(3)/eps^2-8*Zeta(5)/eps-157/16*Zeta(3)/eps+26*Zeta(3)^2-44*Zeta(5)-2215/32*Zeta(3)-1/240*Pi^4/eps^2-11/480*Pi^4/eps-157/960*Pi^4-31/1512*Pi^6+O(eps)];
pInt[6,63] := ["e112|34|e35|45|66|6||", 10/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-2/3*Zeta(3)^2/eps^2+213/2*Zeta(7)/eps+190/3*Zeta(5)/eps-2/3*Zeta(3)^2/eps-1/45*Pi^4*Zeta(3)/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,64] := ["e112|34|e35|45|6|66||", 10/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-2/3*Zeta(3)^2/eps^2+213/2*Zeta(7)/eps+190/3*Zeta(5)/eps-2/3*Zeta(3)^2/eps-1/45*Pi^4*Zeta(3)/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,65] := ["e112|34|e35|46|56|6||", 147/16*Zeta(7)/eps^2-147/16*Zeta(7)/eps-15/2*Zeta(3)*Zeta(5)/eps-27/10*mzv(3,5)/eps+2063/504000*Pi^8/eps+O(1)];
pInt[6,66] := ["e112|34|e35|46|5|66||", 10/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-5/3*Zeta(3)^2/eps^2+5105/48*Zeta(7)/eps+190/3*Zeta(5)/eps-5/3*Zeta(3)^2/eps-1/18*Pi^4*Zeta(3)/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,67] := ["e112|34|e35|46|6|66||", 10/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-2/3*Zeta(3)^2/eps^2+569/6*Zeta(7)/eps+190/3*Zeta(5)/eps-2/3*Zeta(3)^2/eps-1/45*Pi^4*Zeta(3)/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,68] := ["e112|34|e35|56|566|||", 10/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-5/3*Zeta(3)^2/eps^2+5105/48*Zeta(7)/eps+190/3*Zeta(5)/eps-5/3*Zeta(3)^2/eps-1/18*Pi^4*Zeta(3)/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,69] := ["e112|34|e35|56|56|6||", 147/16*Zeta(7)/eps^2-147/16*Zeta(7)/eps-15/2*Zeta(3)*Zeta(5)/eps-27/10*mzv(3,5)/eps+2063/504000*Pi^8/eps+O(1)];
pInt[6,70] := ["e112|34|e35|56|66|6||", 10/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-2/3*Zeta(3)^2/eps^2+569/6*Zeta(7)/eps+190/3*Zeta(5)/eps-2/3*Zeta(3)^2/eps-1/45*Pi^4*Zeta(3)/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,71] := ["e112|34|e35|66|556|||", Zeta(3)/eps^4+3*Zeta(3)/eps^3+25*Zeta(3)/eps^2+157/6*Zeta(5)/eps^2+175*Zeta(3)/eps+157/2*Zeta(5)/eps-599/6*Zeta(3)^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+151/2268*Pi^6/eps+O(1)];
pInt[6,72] := ["e112|34|e35|66|55|6||", Zeta(3)/eps^4+3*Zeta(3)/eps^3+25*Zeta(3)/eps^2+157/6*Zeta(5)/eps^2+175*Zeta(3)/eps+157/2*Zeta(5)/eps-599/6*Zeta(3)^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+151/2268*Pi^6/eps+O(1)];
pInt[6,73] := ["e112|34|e35|66|56|6||", 10/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-8/3*Zeta(3)^2/eps^2+199/2*Zeta(7)/eps+190/3*Zeta(5)/eps-8/3*Zeta(3)^2/eps-4/45*Pi^4*Zeta(3)/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,74] := ["e112|34|e35|4|6|666||", -1/4*Zeta(3)/eps^3-11/8*Zeta(3)/eps^2-71/12*Zeta(5)/eps-157/16*Zeta(3)/eps+307/12*Zeta(3)^2-781/24*Zeta(5)-2215/32*Zeta(3)-1/240*Pi^4/eps^2-11/480*Pi^4/eps-157/960*Pi^4-17/1134*Pi^6+O(eps)];
pInt[6,75] := ["e112|34|e35|5|666|6||", -1/4*Zeta(3)/eps^3-11/8*Zeta(3)/eps^2-71/12*Zeta(5)/eps-157/16*Zeta(3)/eps+307/12*Zeta(3)^2-781/24*Zeta(5)-2215/32*Zeta(3)-1/240*Pi^4/eps^2-11/480*Pi^4/eps-157/960*Pi^4-17/1134*Pi^6+O(eps)];
pInt[6,76] := ["e112|34|e35|6|556|6||", 1/2*Zeta(3)/eps^4+2*Zeta(3)/eps^3+31/2*Zeta(3)/eps^2+27/2*Zeta(5)/eps^2+109*Zeta(3)/eps+54*Zeta(5)/eps-115/2*Zeta(3)^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+13/378*Pi^6/eps+O(1)];
pInt[6,77] := ["e112|34|e35|6|566|6||", 1/2*Zeta(3)/eps^4+2*Zeta(3)/eps^3+31/2*Zeta(3)/eps^2+28/3*Zeta(5)/eps^2+109*Zeta(3)/eps+112/3*Zeta(5)/eps-140/3*Zeta(3)^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+53/2268*Pi^6/eps+O(1)];
pInt[6,78] := ["e112|34|e35|6|56|66||", 1/2*Zeta(3)/eps^4+2*Zeta(3)/eps^3+31/2*Zeta(3)/eps^2+28/3*Zeta(5)/eps^2+109*Zeta(3)/eps+112/3*Zeta(5)/eps-140/3*Zeta(3)^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+53/2268*Pi^6/eps+O(1)];
pInt[6,79] := ["e112|34|e55|45|66|6||", Zeta(3)/eps^4+3*Zeta(3)/eps^3+25*Zeta(3)/eps^2+41/3*Zeta(5)/eps^2+175*Zeta(3)/eps+41*Zeta(5)/eps-247/3*Zeta(3)^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+19/567*Pi^6/eps+O(1)];
pInt[6,80] := ["e112|34|e55|456|6|6||", 10/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-2/3*Zeta(3)^2/eps^2+190/3*Zeta(5)/eps+359/6*Zeta(7)/eps-2/3*Zeta(3)^2/eps-1/45*Pi^4*Zeta(3)/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,81] := ["e112|34|e56|445|6|6||", 1/2*Zeta(3)/eps^4+2*Zeta(3)/eps^3+31/2*Zeta(3)/eps^2+Zeta(5)/eps^2+109*Zeta(3)/eps+4*Zeta(5)/eps-25*Zeta(3)^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+1/756*Pi^6/eps+O(1)];
pInt[6,82] := ["e112|34|e56|455|66|||", Zeta(3)/eps^4+3*Zeta(3)/eps^3+25*Zeta(3)/eps^2+22*Zeta(5)/eps^2+175*Zeta(3)/eps+66*Zeta(5)/eps-104*Zeta(3)^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+1/18*Pi^6/eps+O(1)];
pInt[6,83] := ["e112|34|e56|456|56|||", 6*Zeta(3)^2/eps^2+30*Zeta(3)^2/eps-63*Zeta(7)/eps+1/5*Pi^4*Zeta(3)/eps+O(1)];
pInt[6,84] := ["e112|34|e56|45|56|6||", 147/16*Zeta(7)/eps^2-147/16*Zeta(7)/eps-45/2*Zeta(3)*Zeta(5)/eps-27/10*mzv(3,5)/eps+2063/504000*Pi^8/eps+O(1)];
pInt[6,85] := ["e112|34|e56|45|66|6||", 10/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-8/3*Zeta(3)^2/eps^2+527/6*Zeta(7)/eps+190/3*Zeta(5)/eps-8/3*Zeta(3)^2/eps-4/45*Pi^4*Zeta(3)/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,86] := ["e112|34|e56|45|6|66||", 1/2*Zeta(3)/eps^4+2*Zeta(3)/eps^3+31/2*Zeta(3)/eps^2+Zeta(5)/eps^2+109*Zeta(3)/eps+4*Zeta(5)/eps-25*Zeta(3)^2/eps+1/120*Pi^4/eps^3+1/30*Pi^4/eps^2+31/120*Pi^4/eps+1/756*Pi^6/eps+O(1)];
pInt[6,87] := ["e112|34|e56|55|66|6||", Zeta(3)/eps^4+3*Zeta(3)/eps^3+25*Zeta(3)/eps^2+22*Zeta(5)/eps^2+175*Zeta(3)/eps+66*Zeta(5)/eps-104*Zeta(3)^2/eps+1/60*Pi^4/eps^3+1/20*Pi^4/eps^2+5/12*Pi^4/eps+1/18*Pi^6/eps+O(1)];
pInt[6,88] := ["e112|34|e56|556|56|||", 10/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-11/3*Zeta(3)^2/eps^2+4685/48*Zeta(7)/eps+190/3*Zeta(5)/eps-11/3*Zeta(3)^2/eps-11/90*Pi^4*Zeta(3)/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,89] := ["e112|34|e56|56|56|6||", 6*Zeta(3)^2/eps^2+30*Zeta(3)^2/eps-63*Zeta(7)/eps+1/5*Pi^4*Zeta(3)/eps+O(1)];
pInt[6,90] := ["e112|2|33|44|56|e66||", 1/4/eps^6+1/2/eps^5+7/4/eps^4+6/eps^3-3*Zeta(3)/eps^3+81/4/eps^2-6*Zeta(3)/eps^2+135/2/eps-21*Zeta(5)/eps-21*Zeta(3)/eps-1/20*Pi^4/eps^2-1/10*Pi^4/eps+O(1)];
pInt[6,91] := ["e112|2|33|45|e56|66||", 1/12/eps^6+1/3/eps^5+19/12/eps^4+43/6/eps^3-7/3*Zeta(3)/eps^3+377/12/eps^2-28/3*Zeta(3)/eps^2+404/3/eps-23*Zeta(5)/eps-133/3*Zeta(3)/eps-7/180*Pi^4/eps^2-7/45*Pi^4/eps+O(1)];
pInt[6,92] := ["e112|2|33|45|e66|66||", 1/6/eps^6+1/2/eps^5+13/6/eps^4+55/6/eps^3-11/3*Zeta(3)/eps^3+229/6/eps^2-11*Zeta(3)/eps^2+943/6/eps-39*Zeta(5)/eps-143/3*Zeta(3)/eps-11/180*Pi^4/eps^2-11/60*Pi^4/eps+O(1)];
pInt[6,93] := ["e112|2|34|445|6|e66||", 5/48/eps^6+5/16/eps^5+25/24/eps^4+55/24/eps^3+23/24*Zeta(3)/eps^3+23/8*Zeta(3)/eps^2-145/48/eps^2+647/8*Zeta(5)/eps+331/12*Zeta(3)/eps-3955/48/eps+23/1440*Pi^4/eps^2+23/480*Pi^4/eps+O(1)];
pInt[6,94] := ["e112|2|34|e455|66|6||", 1/24/eps^6+1/4/eps^5+37/24/eps^4+107/12/eps^3-13/6*Zeta(3)/eps^3+1189/24/eps^2-13*Zeta(3)/eps^2+3215/12/eps-67/2*Zeta(5)/eps-481/6*Zeta(3)/eps-13/360*Pi^4/eps^2-13/60*Pi^4/eps+O(1)];
pInt[6,95] := ["e112|2|34|e456|56|6||", 1/4*Zeta(3)/eps^4+Zeta(3)/eps^3+25/4*Zeta(3)/eps^2+7/4*Zeta(5)/eps^2+35*Zeta(3)/eps+7*Zeta(5)/eps-55/4*Zeta(3)^2/eps+1/240*Pi^4/eps^3+1/60*Pi^4/eps^2+5/48*Pi^4/eps+1/252*Pi^6/eps+O(1)];
pInt[6,96] := ["e112|2|34|e556|566|||", 1/24/eps^6+1/4/eps^5+37/24/eps^4+107/12/eps^3-29/12*Zeta(3)/eps^3+1189/24/eps^2-29/2*Zeta(3)/eps^2+3215/12/eps-141/4*Zeta(5)/eps-1073/12*Zeta(3)/eps-29/720*Pi^4/eps^2-29/120*Pi^4/eps+O(1)];
pInt[6,97] := ["e112|2|34|e45|56|66||", 1/48/eps^6+7/48/eps^5+23/24/eps^4+139/24/eps^3-29/24*Zeta(3)/eps^3+1595/48/eps^2-203/24*Zeta(3)/eps^2+8837/48/eps-141/8*Zeta(5)/eps-667/12*Zeta(3)/eps-29/1440*Pi^4/eps^2-203/1440*Pi^4/eps+O(1)];
pInt[6,98] := ["e112|2|34|e45|66|66||", 1/24/eps^6+1/4/eps^5+37/24/eps^4+107/12/eps^3-13/6*Zeta(3)/eps^3+1189/24/eps^2-13*Zeta(3)/eps^2+3215/12/eps-67/2*Zeta(5)/eps-481/6*Zeta(3)/eps-13/360*Pi^4/eps^2-13/60*Pi^4/eps+O(1)];
pInt[6,99] := ["e112|2|34|e45|6|666||", -1/96/eps^5-17/192/eps^4-235/384/eps^3+29/48*Zeta(3)/eps^2-2929/768/eps^2+493/96*Zeta(3)/eps-34307/1536/eps+29/2880*Pi^4/eps+O(1)];
pInt[6,100] := ["e112|2|34|e55|566|6||", 1/16/eps^6+5/16/eps^5+7/4/eps^4+75/8/eps^3-21/8*Zeta(3)/eps^3+783/16/eps^2-105/8*Zeta(3)/eps^2+4023/16/eps-327/8*Zeta(5)/eps-147/2*Zeta(3)/eps-7/160*Pi^4/eps^2-7/32*Pi^4/eps+O(1)];
pInt[6,101] := ["e112|2|34|e55|666|6||", -1/32/eps^5-13/64/eps^4-151/128/eps^3+21/16*Zeta(3)/eps^2-1653/256/eps^2+273/32*Zeta(3)/eps-17487/512/eps+7/320*Pi^4/eps+O(1)];
pInt[6,102] := ["e112|2|34|e55|66|66||", 1/8/eps^6+1/2/eps^5+21/8/eps^4+27/2/eps^3-9/2*Zeta(3)/eps^3+549/8/eps^2-18*Zeta(3)/eps^2+693/2/eps-153/2*Zeta(5)/eps-189/2*Zeta(3)/eps-3/40*Pi^4/eps^2-3/10*Pi^4/eps+O(1)];
pInt[6,103] := ["e112|2|34|e56|556|6||", 1/48/eps^6+7/48/eps^5+23/24/eps^4+139/24/eps^3-41/24*Zeta(3)/eps^3+1595/48/eps^2-251/24*Zeta(3)/eps^2+8837/48/eps-209/8*Zeta(5)/eps-781/12*Zeta(3)/eps-41/1440*Pi^4/eps^2-251/1440*Pi^4/eps+O(1)];
pInt[6,104] := ["e112|2|34|e56|56|66||", 1/24/eps^6+5/24/eps^5+13/12/eps^4+21/4/eps^3-11/12*Zeta(3)/eps^3+583/24/eps^2-55/12*Zeta(3)/eps^2+2611/24/eps-39/4*Zeta(5)/eps-125/6*Zeta(3)/eps-11/720*Pi^4/eps^2-11/144*Pi^4/eps+O(1)];
pInt[6,105] := ["e112|3|334|5|e56|66||", 7/144/eps^6+35/144/eps^5+7/6/eps^4+301/72/eps^3+53/72*Zeta(3)/eps^3+265/72*Zeta(3)/eps^2+553/144/eps^2+1199/8*Zeta(5)/eps+143/3*Zeta(3)/eps-1967/16/eps+53/4320*Pi^4/eps^2+53/864*Pi^4/eps+O(1)];
pInt[6,106] := ["e112|3|334|5|e66|66||", 7/72/eps^6+7/18/eps^5+119/72/eps^4+14/3/eps^3+37/18*Zeta(3)/eps^3+74/9*Zeta(3)/eps^2-581/72/eps^2+1823/6*Zeta(5)/eps+1709/18*Zeta(3)/eps-5131/18/eps+37/1080*Pi^4/eps^2+37/270*Pi^4/eps+O(1)];
pInt[6,107] := ["e112|3|344|45|6|e66||", 1/24/eps^6+5/24/eps^5+5/6/eps^4+43/12*Zeta(3)/eps^3+7/12/eps^3+215/12*Zeta(3)/eps^2-793/24/eps^2+1479/4*Zeta(5)/eps+485/3*Zeta(3)/eps-11329/24/eps+43/720*Pi^4/eps^2+43/144*Pi^4/eps+O(1)];
pInt[6,108] := ["e112|3|e344|55|6|66||", 1/24/eps^6+1/3/eps^5+65/24/eps^4+125/6/eps^3-25/6*Zeta(3)/eps^3+3725/24/eps^2-100/3*Zeta(3)/eps^2+3400/3/eps-275/2*Zeta(5)/eps-1625/6*Zeta(3)/eps-5/72*Pi^4/eps^2-5/9*Pi^4/eps+O(1)];
pInt[6,109] := ["e112|3|e344|56|56|6||", 1/4*Zeta(3)/eps^4+3/2*Zeta(3)/eps^3+49/4*Zeta(3)/eps^2+7/4*Zeta(5)/eps^2+185/2*Zeta(3)/eps+21/2*Zeta(5)/eps-103/4*Zeta(3)^2/eps+1/240*Pi^4/eps^3+1/40*Pi^4/eps^2+49/240*Pi^4/eps+1/252*Pi^6/eps+O(1)];
pInt[6,110] := ["e112|3|e344|56|5|66||", 1/48/eps^6+3/16/eps^5+19/12/eps^4+299/24/eps^3-53/24*Zeta(3)/eps^3+4519/48/eps^2-159/8*Zeta(3)/eps^2+33307/48/eps-557/8*Zeta(5)/eps-1007/6*Zeta(3)/eps-53/1440*Pi^4/eps^2-53/160*Pi^4/eps+O(1)];
pInt[6,111] := ["e112|3|e345|45|6|66||", 1/4*Zeta(3)/eps^4+3/2*Zeta(3)/eps^3+49/4*Zeta(3)/eps^2+17/4*Zeta(5)/eps^2+185/2*Zeta(3)/eps+51/2*Zeta(5)/eps-113/4*Zeta(3)^2/eps+1/240*Pi^4/eps^3+1/40*Pi^4/eps^2+49/240*Pi^4/eps+2/189*Pi^6/eps+O(1)];
pInt[6,112] := ["e112|3|e345|46|56|6||", 5/6*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-1/6*Zeta(3)^2/eps^2+185/6*Zeta(5)/eps+359/24*Zeta(7)/eps-2/3*Zeta(3)^2/eps-1/180*Pi^4*Zeta(3)/eps+5/2268*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,113] := ["e112|3|e345|46|5|66||", 1/4*Zeta(3)/eps^4+3/2*Zeta(3)/eps^3+49/4*Zeta(3)/eps^2+41/12*Zeta(5)/eps^2+185/2*Zeta(3)/eps+41/2*Zeta(5)/eps-337/12*Zeta(3)^2/eps+1/240*Pi^4/eps^3+1/40*Pi^4/eps^2+49/240*Pi^4/eps+19/2268*Pi^6/eps+O(1)];
pInt[6,114] := ["e1112|3|e44|56|5|66||", -1/48/eps^5-17/96/eps^4-259/192/eps^3+41/24*Zeta(3)/eps^2-3769/384/eps^2+697/48*Zeta(3)/eps-53723/768/eps+41/1440*Pi^4/eps+O(1)];
pInt[6,115] := ["e112|3|445|446||e66||", 1/12/eps^6+1/3/eps^5+13/12/eps^4+25/3*Zeta(3)/eps^3-5/3/eps^3+100/3*Zeta(3)/eps^2-875/12/eps^2+735*Zeta(5)/eps+865/3*Zeta(3)/eps-2675/3/eps+5/36*Pi^4/eps^2+5/9*Pi^4/eps+O(1)];
pInt[6,116] := ["e112|3|e445|456|6|6||", 1/4*Zeta(3)/eps^4+3/2*Zeta(3)/eps^3+49/4*Zeta(3)/eps^2+11/12*Zeta(5)/eps^2+185/2*Zeta(3)/eps+11/2*Zeta(5)/eps-331/12*Zeta(3)^2/eps+1/240*Pi^4/eps^3+1/40*Pi^4/eps^2+49/240*Pi^4/eps+1/567*Pi^6/eps+O(1)];
pInt[6,117] := ["e112|3|e445|456||66||", 1/48/eps^6+3/16/eps^5+19/12/eps^4+299/24/eps^3-61/24*Zeta(3)/eps^3+4519/48/eps^2-183/8*Zeta(3)/eps^2+33307/48/eps-589/8*Zeta(5)/eps-1159/6*Zeta(3)/eps-61/1440*Pi^4/eps^2-61/160*Pi^4/eps+O(1)];
pInt[6,118] := ["e112|3|e445|466|5|6||", 1/48/eps^6+3/16/eps^5+19/12/eps^4+299/24/eps^3-23/8*Zeta(3)/eps^3+4519/48/eps^2-191/8*Zeta(3)/eps^2+33307/48/eps-2063/24*Zeta(5)/eps-393/2*Zeta(3)/eps-23/480*Pi^4/eps^2-191/480*Pi^4/eps+O(1)];
pInt[6,119] := ["e112|3|e445|466||66||", 1/24/eps^6+1/3/eps^5+65/24/eps^4+125/6/eps^3-29/6*Zeta(3)/eps^3+3725/24/eps^2-116/3*Zeta(3)/eps^2+3400/3/eps-291/2*Zeta(5)/eps-1885/6*Zeta(3)/eps-29/360*Pi^4/eps^2-29/45*Pi^4/eps+O(1)];
pInt[6,120] := ["e112|3|e445|566|5|6||", 1/24/eps^6+7/24/eps^5+13/6/eps^4+187/12/eps^3-41/12*Zeta(3)/eps^3+2651/24/eps^2-287/12*Zeta(3)/eps^2+18665/24/eps-469/4*Zeta(5)/eps-533/3*Zeta(3)/eps-41/720*Pi^4/eps^2-287/720*Pi^4/eps+O(1)];
pInt[6,121] := ["e112|3|e445|566|6|6||", 1/48/eps^6+3/16/eps^5+19/12/eps^4+299/24/eps^3-77/24*Zeta(3)/eps^3+4519/48/eps^2-207/8*Zeta(3)/eps^2+33307/48/eps-733/8*Zeta(5)/eps-1265/6*Zeta(3)/eps-77/1440*Pi^4/eps^2-69/160*Pi^4/eps+O(1)];
pInt[6,122] := ["e112|3|e456|456|5|6||", 5/6*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-7/6*Zeta(3)^2/eps^2+185/6*Zeta(5)/eps+127/12*Zeta(7)/eps-14/3*Zeta(3)^2/eps-7/180*Pi^4*Zeta(3)/eps+5/2268*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,123] := ["e112|3|e34|45|56|66||", 1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-61/72*Zeta(3)/eps^3+6739/144/eps^2-671/72*Zeta(3)/eps^2+17075/48/eps-589/24*Zeta(5)/eps-1037/12*Zeta(3)/eps-61/4320*Pi^4/eps^2-671/4320*Pi^4/eps+O(1)];
pInt[6,124] := ["e112|3|e34|45|66|66||", 1/72/eps^6+5/36/eps^5+89/72/eps^4+121/12/eps^3-29/18*Zeta(3)/eps^3+5629/72/eps^2-145/9*Zeta(3)/eps^2+21133/36/eps-97/2*Zeta(5)/eps-2581/18*Zeta(3)/eps-29/1080*Pi^4/eps^2-29/108*Pi^4/eps+O(1)];
pInt[6,125] := ["e112|3|e34|45|6|666||", -1/288/eps^5-25/576/eps^4-161/384/eps^3+61/144*Zeta(3)/eps^2-8281/2304/eps^2+1525/288*Zeta(3)/eps-132667/4608/eps+61/8640*Pi^4/eps+O(1)];
pInt[6,126] := ["e112|3|e34|55|566|6||", 1/48/eps^6+3/16/eps^5+19/12/eps^4+299/24/eps^3-53/24*Zeta(3)/eps^3+4519/48/eps^2-159/8*Zeta(3)/eps^2+33307/48/eps-557/8*Zeta(5)/eps-1007/6*Zeta(3)/eps-53/1440*Pi^4/eps^2-53/160*Pi^4/eps+O(1)];
pInt[6,127] := ["e112|3|e34|55|666|6||", -1/96/eps^5-7/64/eps^4-367/384/eps^3+53/48*Zeta(3)/eps^2-5885/768/eps^2+371/32*Zeta(3)/eps-89959/1536/eps+53/2880*Pi^4/eps+O(1)];
pInt[6,128] := ["e112|3|e34|55|66|66||", 1/24/eps^6+1/3/eps^5+65/24/eps^4+125/6/eps^3-25/6*Zeta(3)/eps^3+3725/24/eps^2-100/3*Zeta(3)/eps^2+3400/3/eps-275/2*Zeta(5)/eps-1625/6*Zeta(3)/eps-5/72*Pi^4/eps^2-5/9*Pi^4/eps+O(1)];
pInt[6,129] := ["e112|3|e34|56|556|6||", 1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-73/72*Zeta(3)/eps^3+6739/144/eps^2-767/72*Zeta(3)/eps^2+17075/48/eps-219/8*Zeta(5)/eps-1163/12*Zeta(3)/eps-73/4320*Pi^4/eps^2-767/4320*Pi^4/eps+O(1)];
pInt[6,130] := ["e112|3|e34|56|56|66||", 1/72/eps^6+1/8/eps^5+37/36/eps^4+283/36/eps^3-43/36*Zeta(3)/eps^3+463/8/eps^2-43/4*Zeta(3)/eps^2+30031/72/eps-487/12*Zeta(5)/eps-1573/18*Zeta(3)/eps-43/2160*Pi^4/eps^2-43/240*Pi^4/eps+O(1)];
pInt[6,131] := ["e112|3|e34|5|566|66||", -1/72/eps^5-1/6/eps^4-113/72/eps^3+29/18*Zeta(3)/eps^2-119/9/eps^2+58/3*Zeta(3)/eps-837/8/eps+29/1080*Pi^4/eps+O(1)];
pInt[6,132] := ["e112|3|e44|455|6|66||", 1/18/eps^6+7/18/eps^5+53/18/eps^4+43/2/eps^3-43/9*Zeta(3)/eps^3+2773/18/eps^2-301/9*Zeta(3)/eps^2+19667/18/eps-487/3*Zeta(5)/eps-2279/9*Zeta(3)/eps-43/540*Pi^4/eps^2-301/540*Pi^4/eps+O(1)];
pInt[6,133] := ["e112|3|e44|456|5|66||", 1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-23/9*Zeta(3)/eps^3+3409/36/eps^2-184/9*Zeta(3)/eps^2+2029/3/eps-247/3*Zeta(5)/eps-161*Zeta(3)/eps-23/540*Pi^4/eps^2-46/135*Pi^4/eps+O(1)];
pInt[6,134] := ["e112|3|e44|555|66|6||", -1/24/eps^5-5/16/eps^4-217/96/eps^3+19/6*Zeta(3)/eps^2-3083/192/eps^2+95/4*Zeta(3)/eps-43441/384/eps+19/360*Pi^4/eps+O(1)];
pInt[6,135] := ["e112|3|e44|556|56|6||", 1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-29/9*Zeta(3)/eps^3+3409/36/eps^2-214/9*Zeta(3)/eps^2+2029/3/eps-281/3*Zeta(5)/eps-183*Zeta(3)/eps-29/540*Pi^4/eps^2-107/270*Pi^4/eps+O(1)];
pInt[6,136] := ["e112|3|e44|556|66|6||", 1/12/eps^6+1/2/eps^5+43/12/eps^4+76/3/eps^3-19/3*Zeta(3)/eps^3+2137/12/eps^2-38*Zeta(3)/eps^2+7493/6/eps-231*Zeta(5)/eps-817/3*Zeta(3)/eps-19/180*Pi^4/eps^2-19/30*Pi^4/eps+O(1)];
pInt[6,137] := ["e112|3|e44|556|6|66||", -1/18/eps^5-1/2/eps^4-71/18/eps^3+43/9*Zeta(3)/eps^2-529/18/eps^2+43*Zeta(3)/eps-1277/6/eps+43/540*Pi^4/eps+O(1)];
pInt[6,138] := ["e112|3|e44|45|6|666||", -1/72/eps^5-19/144/eps^4-103/96/eps^3+23/18*Zeta(3)/eps^2-4687/576/eps^2+437/36*Zeta(3)/eps-68605/1152/eps+23/1080*Pi^4/eps+O(1)];
pInt[6,139] := ["e112|3|e44|55|66|66||", 1/6/eps^6+5/6/eps^5+35/6/eps^4+245/6/eps^3-35/3*Zeta(3)/eps^3+1715/6/eps^2-175/3*Zeta(3)/eps^2+12005/6/eps-455*Zeta(5)/eps-1225/3*Zeta(3)/eps-7/36*Pi^4/eps^2-35/36*Pi^4/eps+O(1)];
pInt[6,140] := ["e112|3|e44|56|56|66||", 1/18/eps^6+1/3/eps^5+41/18/eps^4+139/9/eps^3-28/9*Zeta(3)/eps^3+631/6/eps^2-56/3*Zeta(3)/eps^2+6491/9/eps-392/3*Zeta(5)/eps-1112/9*Zeta(3)/eps-7/135*Pi^4/eps^2-14/45*Pi^4/eps+O(1)];
pInt[6,141] := ["e112|3|e45|445|6|66||", 1/72/eps^6+5/36/eps^5+89/72/eps^4+121/12/eps^3-85/36*Zeta(3)/eps^3+5629/72/eps^2-371/18*Zeta(3)/eps^2+21133/36/eps-285/4*Zeta(5)/eps-6269/36*Zeta(3)/eps-17/432*Pi^4/eps^2-371/1080*Pi^4/eps+O(1)];
pInt[6,142] := ["e112|3|e45|446|5|66||", 1/72/eps^6+5/36/eps^5+89/72/eps^4+121/12/eps^3-41/18*Zeta(3)/eps^3+5629/72/eps^2-187/9*Zeta(3)/eps^2+21133/36/eps-379/6*Zeta(5)/eps-3217/18*Zeta(3)/eps-41/1080*Pi^4/eps^2-187/540*Pi^4/eps+O(1)];
pInt[6,143] := ["e112|3|e45|446|6|66||", 1/48/eps^6+3/16/eps^5+19/12/eps^4+299/24/eps^3-23/8*Zeta(3)/eps^3+4519/48/eps^2-191/8*Zeta(3)/eps^2+33307/48/eps-2063/24*Zeta(5)/eps-393/2*Zeta(3)/eps-23/480*Pi^4/eps^2-191/480*Pi^4/eps+O(1)];
pInt[6,144] := ["e112|3|e45|446||666||", -1/96/eps^5-7/64/eps^4-367/384/eps^3+61/48*Zeta(3)/eps^2-5885/768/eps^2+427/32*Zeta(3)/eps-89959/1536/eps+61/2880*Pi^4/eps+O(1)];
pInt[6,145] := ["e112|3|e45|456|56|6||", 1/12*Zeta(3)/eps^4+2/3*Zeta(3)/eps^3+23/4*Zeta(3)/eps^2-23/12*Zeta(5)/eps^2+137/3*Zeta(3)/eps-41/12*Zeta(3)^2/eps-46/3*Zeta(5)/eps+1/720*Pi^4/eps^3+1/90*Pi^4/eps^2+23/240*Pi^4/eps-1/189*Pi^6/eps+O(1)];
pInt[6,146] := ["e112|3|e45|456|6|66||", 1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-121/72*Zeta(3)/eps^3+6739/144/eps^2-1007/72*Zeta(3)/eps^2+17075/48/eps-443/8*Zeta(5)/eps-1355/12*Zeta(3)/eps-121/4320*Pi^4/eps^2-1007/4320*Pi^4/eps+O(1)];
pInt[6,147] := ["e112|3|e45|466|55|6||", 5/144/eps^6+35/144/eps^5+125/72/eps^4+95/8/eps^3-137/72*Zeta(3)/eps^3+11495/144/eps^2-959/72*Zeta(3)/eps^2+76945/144/eps-531/8*Zeta(5)/eps-3209/36*Zeta(3)/eps-137/4320*Pi^4/eps^2-959/4320*Pi^4/eps+O(1)];
pInt[6,148] := ["e112|3|e45|466|56|6||", 1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-109/72*Zeta(3)/eps^3+6739/144/eps^2-1055/72*Zeta(3)/eps^2+17075/48/eps-247/8*Zeta(5)/eps-1541/12*Zeta(3)/eps-109/4320*Pi^4/eps^2-211/864*Pi^4/eps+O(1)];
pInt[6,149] := ["e112|3|e45|466|5|66||", 1/72/eps^6+5/36/eps^5+89/72/eps^4+121/12/eps^3-53/18*Zeta(3)/eps^3+5629/72/eps^2-211/9*Zeta(3)/eps^2+21133/36/eps-527/6*Zeta(5)/eps-3421/18*Zeta(3)/eps-53/1080*Pi^4/eps^2-211/540*Pi^4/eps+O(1)];
pInt[6,150] := ["e112|3|e45|666|55|6||", -1/48/eps^5-17/96/eps^4-259/192/eps^3+41/24*Zeta(3)/eps^2-3769/384/eps^2+697/48*Zeta(3)/eps-53723/768/eps+41/1440*Pi^4/eps+O(1)];
pInt[6,151] := ["e112|3|e45|45|66|66||", 1/36/eps^6+7/36/eps^5+47/36/eps^4+97/12/eps^3-2/9*Zeta(3)/eps^3+1711/36/eps^2-14/9*Zeta(3)/eps^2+9707/36/eps+68/9*Zeta(3)/eps-Zeta(5)/eps-1/270*Pi^4/eps^2-7/270*Pi^4/eps+O(1)];
pInt[6,152] := ["e112|3|e45|46|56|66||", 1/72/eps^6+1/9/eps^5+19/24/eps^4+46/9/eps^3-5/18*Zeta(3)/eps^3+2233/72/eps^2-20/9*Zeta(3)/eps^2+541/3/eps+5/6*Zeta(5)/eps-47/6*Zeta(3)/eps-1/216*Pi^4/eps^2-1/27*Pi^4/eps+O(1)];
pInt[6,153] := ["e123|e456|456|456||||", 16/7875*(29*Pi^8-212625*Zeta(3)*Zeta(5)-113400*mzv(3,5))/eps+O(1)];
pInt[6,154] := ["e123|e23|44|56|56|6||", 6*Zeta(3)^2/eps^2+6*Zeta(3)^2/eps+354*Zeta(3)*Zeta(5)+114*Zeta(3)^2+750*eps*Zeta(3)^2+354*eps*Zeta(3)*Zeta(5)-726*eps*Zeta(3)^3+1/5*Pi^4*Zeta(3)/eps+1/5*Pi^4*Zeta(3)+59/10*Pi^4*eps*Zeta(5)+19/5*Pi^4*eps*Zeta(3)+19/21*Pi^6*eps*Zeta(3)+1/600*Pi^8+1/600*Pi^8*eps+O(eps^2)];
pInt[6,155] := ["e123|e23|45|46|56|6||", 20*Zeta(3)*Zeta(5)/eps-4*Zeta(3)^3-20*Zeta(3)*Zeta(5)+1040*eps*Zeta(5)^2+359*eps*Zeta(3)*Zeta(7)+340*eps*Zeta(3)*Zeta(5)+4*eps*Zeta(3)^3+1/3*Pi^4*Zeta(5)-1/5*Pi^4*eps*Zeta(3)^2-1/3*Pi^4*eps*Zeta(5)+10/189*Pi^6*Zeta(3)-10/189*Pi^6*eps*Zeta(3)+1/1134*Pi^10*eps+O(eps^2)];
pInt[6,156] := ["e123|e23|4|45|6|666||", -1/12*Zeta(3)/eps^3-5/8*Zeta(3)/eps^2-13/3*Zeta(5)/eps-233/48*Zeta(3)/eps+35/3*Zeta(3)^2-65/2*Zeta(5)-3451/96*Zeta(3)-1/720*Pi^4/eps^2-1/96*Pi^4/eps-233/2880*Pi^4-17/1512*Pi^6+O(eps)];
pInt[6,157] := ["e123|e23|4|56|556|6||", 1/6*Zeta(3)/eps^4+Zeta(3)/eps^3+47/6*Zeta(3)/eps^2+26/3*Zeta(5)/eps^2+172/3*Zeta(3)/eps+52*Zeta(5)/eps-82/3*Zeta(3)^2/eps+1/360*Pi^4/eps^3+1/60*Pi^4/eps^2+47/360*Pi^4/eps+17/756*Pi^6/eps+O(1)];
pInt[6,158] := ["e123|e23|4|56|56|66||", 1/3*Zeta(3)/eps^4+4/3*Zeta(3)/eps^3+52/3*Zeta(5)/eps^2+29/3*Zeta(3)/eps^2+196/3*Zeta(3)/eps+208/3*Zeta(5)/eps-104/3*Zeta(3)^2/eps+1/180*Pi^4/eps^3+1/45*Pi^4/eps^2+29/180*Pi^4/eps+17/378*Pi^6/eps+O(1)];
pInt[6,159] := ["e123|e23|4|5|566|66||", -1/3*Zeta(3)/eps^3-7/3*Zeta(3)/eps^2-52/3*Zeta(5)/eps-53/3*Zeta(3)/eps+134/3*Zeta(3)^2-364/3*Zeta(5)-129*Zeta(3)-1/180*Pi^4/eps^2-7/180*Pi^4/eps-53/180*Pi^4-17/378*Pi^6+O(eps)];
pInt[6,160] := ["e123|e24|34|5|6|666||", -5/6*Zeta(5)/eps^2+1/6*Zeta(3)^2/eps-35/12*Zeta(5)/eps+7/12*Zeta(3)^2-565/24*Zeta(5)-1031/24*Zeta(7)+1/180*Pi^4*Zeta(3)-5/2268*Pi^6/eps-5/648*Pi^6+O(eps)];
pInt[6,161] := ["e123|e24|35|46|56|6||", 1063/54*Zeta(9)/eps+4/3*Zeta(3)^3/eps+O(1)];
pInt[6,162] := ["e123|e24|35|56|56|6||", 28*Zeta(9)/eps+O(1)];
pInt[6,163] := ["e123|e24|35|66|56|6||", 147/16*Zeta(7)/eps^2-147/16*Zeta(7)/eps-27/2*Zeta(3)*Zeta(5)/eps-27/10*mzv(3,5)/eps+2063/504000*Pi^8/eps+O(1)];
pInt[6,164] := ["e123|e24|35|4|6|666||", -5/6*Zeta(5)/eps^2+2/3*Zeta(3)^2/eps-35/12*Zeta(5)/eps+7/3*Zeta(3)^2-565/24*Zeta(5)-1031/24*Zeta(7)+1/45*Pi^4*Zeta(3)-5/2268*Pi^6/eps-5/648*Pi^6+O(eps)];
pInt[6,165] := ["e123|e24|35|6|566|6||", 5/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-4/3*Zeta(3)^2/eps^2+325/4*Zeta(7)/eps+115/3*Zeta(5)/eps-8/3*Zeta(3)^2/eps-2/45*Pi^4*Zeta(3)/eps+5/1134*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,166] := ["e123|e24|35|6|56|66||", 5/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-1/3*Zeta(3)^2/eps^2+751/12*Zeta(7)/eps+115/3*Zeta(5)/eps-2/3*Zeta(3)^2/eps-1/90*Pi^4*Zeta(3)/eps+5/1134*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,167] := ["e123|e24|55|46|6|66||", 10/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-14/3*Zeta(3)^2/eps^2+463/3*Zeta(7)/eps+190/3*Zeta(5)/eps-14/3*Zeta(3)^2/eps-7/45*Pi^4*Zeta(3)/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,168] := ["e123|e24|56|445|6|6||", 6*Zeta(3)^2/eps^2+12*Zeta(3)^2/eps-63/4*Zeta(7)/eps+1/5*Pi^4*Zeta(3)/eps+O(1)];
pInt[6,169] := ["e123|e24|56|456|56|||", 42*Zeta(3)*Zeta(5)/eps+72/5*mzv(3,5)/eps-29/7875*Pi^8/eps+O(1)];
pInt[6,170] := ["e123|e24|56|45|56|6||", 1063/54*Zeta(9)/eps+4/3*Zeta(3)^3/eps+O(1)];
pInt[6,171] := ["e123|e24|56|45|66|6||", 147/16*Zeta(7)/eps^2-147/16*Zeta(7)/eps-33/2*Zeta(3)*Zeta(5)/eps-27/10*mzv(3,5)/eps+2063/504000*Pi^8/eps+O(1)];
pInt[6,172] := ["e123|e24|56|45|6|66||", 5/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-7/3*Zeta(3)^2/eps^2+145/2*Zeta(7)/eps+115/3*Zeta(5)/eps-14/3*Zeta(3)^2/eps-7/90*Pi^4*Zeta(3)/eps+5/1134*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,173] := ["e123|e24|56|556|56|||", 147/16*Zeta(7)/eps^2-147/16*Zeta(7)/eps-18*Zeta(3)*Zeta(5)/eps-27/10*mzv(3,5)/eps+2063/504000*Pi^8/eps+O(1)];
pInt[6,174] := ["e123|e24|56|56|56|6||", 20*Zeta(3)*Zeta(5)/eps+O(1)];
pInt[6,175] := ["e123|e24|5|456|56|6||", 2*Zeta(3)^2/eps^2+12*Zeta(3)^2/eps-63/4*Zeta(7)/eps+1/15*Pi^4*Zeta(3)/eps+O(1)];
pInt[6,176] := ["e123|e24|5|45|66|66||", 1/3*Zeta(3)/eps^4+5/3*Zeta(3)/eps^3+13*Zeta(3)/eps^2+22/3*Zeta(5)/eps^2+281/3*Zeta(3)/eps+110/3*Zeta(5)/eps-92/3*Zeta(3)^2/eps+1/180*Pi^4/eps^3+1/36*Pi^4/eps^2+13/60*Pi^4/eps+1/54*Pi^6/eps+O(1)];
pInt[6,177] := ["e123|e24|5|456|6|66||", 1/6*Zeta(3)/eps^4+Zeta(3)/eps^3+47/6*Zeta(3)/eps^2+11/3*Zeta(5)/eps^2+172/3*Zeta(3)/eps+22*Zeta(5)/eps-55/3*Zeta(3)^2/eps+1/360*Pi^4/eps^3+1/60*Pi^4/eps^2+47/360*Pi^4/eps+1/108*Pi^6/eps+O(1)];
pInt[6,178] := ["e123|e45|45|456|6|6||", 42*Zeta(3)*Zeta(5)/eps+72/5*mzv(3,5)/eps-29/7875*Pi^8/eps+O(1)];
pInt[6,179] := ["e123|e45|45|466|6|6||", 5/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-10/3*Zeta(3)^2/eps^2+221/3*Zeta(7)/eps+115/3*Zeta(5)/eps-20/3*Zeta(3)^2/eps-1/9*Pi^4*Zeta(3)/eps+5/1134*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,180] := ["e123|e45|45|466||66||", 10/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-20/3*Zeta(3)^2/eps^2+152*Zeta(7)/eps+190/3*Zeta(5)/eps-20/3*Zeta(3)^2/eps-2/9*Pi^4*Zeta(3)/eps+5/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,181] := ["e123|e45|45|46|6|66||", 6*Zeta(3)^2/eps^2+42*Zeta(3)^2/eps-189/2*Zeta(7)/eps+1/5*Pi^4*Zeta(3)/eps+O(1)];
pInt[6,182] := ["e123|e45|345|46|6|6||", 1063/54*Zeta(9)/eps+4/3*Zeta(3)^3/eps+O(1)];
pInt[6,183] := ["e123|e45|346|56|6|6||", 20*Zeta(3)*Zeta(5)/eps+O(1)];
pInt[6,184] := ["e11|22|33|44|55|66|e|", 1/eps^6+O(1)];
pInt[6,185] := ["e11|22|33|44|56|e66||", 1/2/eps^6+1/2/eps^5+3/2/eps^4+9/2/eps^3-3*Zeta(3)/eps^3+27/2/eps^2-3*Zeta(3)/eps^2+81/2/eps-9*Zeta(3)/eps-21*Zeta(5)/eps-1/20*Pi^4/eps^2-1/20*Pi^4/eps+O(1)];
pInt[6,186] := ["e11|22|33|45|556|6|e|", 1/3/eps^6+1/3/eps^5+1/3/eps^4+14/3*Zeta(3)/eps^3-7/3/eps^3+14/3*Zeta(3)/eps^2-67/3/eps^2+126*Zeta(5)/eps+86/3*Zeta(3)/eps-403/3/eps+7/90*Pi^4/eps^2+7/90*Pi^4/eps+O(1)];
pInt[6,187] := ["e11|22|33|45|e56|66||", 1/6/eps^6+1/2/eps^5+13/6/eps^4+55/6/eps^3-11/3*Zeta(3)/eps^3+229/6/eps^2-11*Zeta(3)/eps^2+943/6/eps-39*Zeta(5)/eps-143/3*Zeta(3)/eps-11/180*Pi^4/eps^2-11/60*Pi^4/eps+O(1)];
pInt[6,188] := ["e11|22|33|45|e66|66||", 1/3/eps^6+2/3/eps^5+8/3/eps^4+32/3/eps^3-16/3*Zeta(3)/eps^3+128/3/eps^2-32/3*Zeta(3)/eps^2+512/3/eps-128/3*Zeta(3)/eps-64*Zeta(5)/eps-4/45*Pi^4/eps^2-8/45*Pi^4/eps+O(1)];
pInt[6,189] := ["e11|22|33|45|e6|666||", -1/12/eps^5-3/8/eps^4-79/48/eps^3+11/6*Zeta(3)/eps^2-677/96/eps^2+33/4*Zeta(3)/eps-5695/192/eps+11/360*Pi^4/eps+O(1)];
pInt[6,190] := ["e11|22|34|445|5|66|e|", 1/3/eps^6+1/3/eps^5+1/3/eps^4+14/3*Zeta(3)/eps^3-7/3/eps^3+14/3*Zeta(3)/eps^2-67/3/eps^2+126*Zeta(5)/eps+86/3*Zeta(3)/eps-403/3/eps+7/90*Pi^4/eps^2+7/90*Pi^4/eps+O(1)];
pInt[6,191] := ["e11|22|34|445|6|e66||", 5/24/eps^6+5/12/eps^5+25/24/eps^4+19/6*Zeta(3)/eps^3+5/12/eps^3+19/3*Zeta(3)/eps^2-455/24/eps^2+341/2*Zeta(5)/eps+311/6*Zeta(3)/eps-2215/12/eps+19/360*Pi^4/eps^2+19/180*Pi^4/eps+O(1)];
pInt[6,192] := ["e11|22|34|455|56|6|e|", 1/12/eps^6+1/4/eps^5+7/12/eps^4+25/6*Zeta(3)/eps^3-17/12/eps^3+25/2*Zeta(3)/eps^2-377/12/eps^2+465/2*Zeta(5)/eps+463/6*Zeta(3)/eps-3401/12/eps+5/72*Pi^4/eps^2+5/24*Pi^4/eps+O(1)];
pInt[6,193] := ["e11|22|34|e455|66|6||", 1/12/eps^6+5/12/eps^5+29/12/eps^4+161/12/eps^3-23/6*Zeta(3)/eps^3+869/12/eps^2-115/6*Zeta(3)/eps^2+4601/12/eps-127/2*Zeta(5)/eps-667/6*Zeta(3)/eps-23/360*Pi^4/eps^2-23/72*Pi^4/eps+O(1)];
pInt[6,194] := ["e11|22|34|e456|56|6||", 1/2*Zeta(3)/eps^4+3/2*Zeta(3)/eps^3+19/2*Zeta(3)/eps^2+7/2*Zeta(5)/eps^2+103/2*Zeta(3)/eps+21/2*Zeta(5)/eps-49/2*Zeta(3)^2/eps+1/120*Pi^4/eps^3+1/40*Pi^4/eps^2+19/120*Pi^4/eps+1/126*Pi^6/eps+O(1)];
pInt[6,195] := ["e11|22|34|555|566||e|", -1/12/eps^5-3/8/eps^4-79/48/eps^3+11/6*Zeta(3)/eps^2-677/96/eps^2+33/4*Zeta(3)/eps-5695/192/eps+11/360*Pi^4/eps+O(1)];
pInt[6,196] := ["e11|22|34|556|556||e|", 1/6/eps^6+1/3/eps^5+1/3/eps^4+31/3*Zeta(3)/eps^3-17/3/eps^3+62/3*Zeta(3)/eps^2-197/3/eps^2+449*Zeta(5)/eps+386/3*Zeta(3)/eps-1529/3/eps+31/180*Pi^4/eps^2+31/90*Pi^4/eps+O(1)];
pInt[6,197] := ["e11|22|34|e556|566|||", 1/12/eps^6+5/12/eps^5+29/12/eps^4+161/12/eps^3-13/3*Zeta(3)/eps^3+869/12/eps^2-65/3*Zeta(3)/eps^2+4601/12/eps-67*Zeta(5)/eps-377/3*Zeta(3)/eps-13/180*Pi^4/eps^2-13/36*Pi^4/eps+O(1)];
pInt[6,198] := ["e11|22|34|e45|56|66||", 1/24/eps^6+1/4/eps^5+37/24/eps^4+107/12/eps^3-13/6*Zeta(3)/eps^3+1189/24/eps^2-13*Zeta(3)/eps^2+3215/12/eps-67/2*Zeta(5)/eps-481/6*Zeta(3)/eps-13/360*Pi^4/eps^2-13/60*Pi^4/eps+O(1)];
pInt[6,199] := ["e11|22|34|e45|66|66||", 1/12/eps^6+5/12/eps^5+29/12/eps^4+161/12/eps^3-23/6*Zeta(3)/eps^3+869/12/eps^2-115/6*Zeta(3)/eps^2+4601/12/eps-127/2*Zeta(5)/eps-667/6*Zeta(3)/eps-23/360*Pi^4/eps^2-23/72*Pi^4/eps+O(1)];
pInt[6,200] := ["e11|22|34|e45|6|666||", -1/48/eps^5-5/32/eps^4-193/192/eps^3+13/12*Zeta(3)/eps^2-2291/384/eps^2+65/8*Zeta(3)/eps-25897/768/eps+13/720*Pi^4/eps+O(1)];
pInt[6,201] := ["e11|22|34|e55|566|6||", 1/8/eps^6+1/2/eps^5+21/8/eps^4+27/2/eps^3-9/2*Zeta(3)/eps^3+549/8/eps^2-18*Zeta(3)/eps^2+693/2/eps-153/2*Zeta(5)/eps-189/2*Zeta(3)/eps-3/40*Pi^4/eps^2-3/10*Pi^4/eps+O(1)];
pInt[6,202] := ["e11|22|34|e55|666|6||", -1/16/eps^5-11/32/eps^4-117/64/eps^3+9/4*Zeta(3)/eps^2-1215/128/eps^2+99/8*Zeta(3)/eps-12429/256/eps+3/80*Pi^4/eps+O(1)];
pInt[6,203] := ["e11|22|34|e55|66|66||", 1/4/eps^6+3/4/eps^5+15/4/eps^4+75/4/eps^3-15/2*Zeta(3)/eps^3+375/4/eps^2-45/2*Zeta(3)/eps^2+1875/4/eps-225/2*Zeta(3)/eps-285/2*Zeta(5)/eps-1/8*Pi^4/eps^2-3/8*Pi^4/eps+O(1)];
pInt[6,204] := ["e11|22|34|e56|556|6||", 1/24/eps^6+1/4/eps^5+37/24/eps^4+107/12/eps^3-19/6*Zeta(3)/eps^3+1189/24/eps^2-16*Zeta(3)/eps^2+3215/12/eps-101/2*Zeta(5)/eps-559/6*Zeta(3)/eps-19/360*Pi^4/eps^2-4/15*Pi^4/eps+O(1)];
pInt[6,205] := ["e11|22|34|e56|56|66||", 1/12/eps^6+1/3/eps^5+19/12/eps^4+43/6/eps^3-4/3*Zeta(3)/eps^3+377/12/eps^2-16/3*Zeta(3)/eps^2+404/3/eps-16*Zeta(5)/eps-58/3*Zeta(3)/eps-1/45*Pi^4/eps^2-4/45*Pi^4/eps+O(1)];
pInt[6,206] := ["e11|22|34|e5|566|66||", -1/12/eps^5-7/12/eps^4-43/12/eps^3+23/6*Zeta(3)/eps^2-247/12/eps^2+161/6*Zeta(3)/eps-1363/12/eps+23/360*Pi^4/eps+O(1)];
pInt[6,207] := ["e11|23|334|4|56|e66||", 1/6/eps^6+1/3/eps^5+5/6/eps^4+4/3*Zeta(3)/eps^3+1/eps^3+8/3*Zeta(3)/eps^2-35/6/eps^2+56*Zeta(5)/eps+56/3*Zeta(3)/eps-187/3/eps+1/45*Pi^4/eps^2+2/45*Pi^4/eps+O(1)];
pInt[6,208] := ["e11|23|334|5|556|6|e|", 2/15/eps^6+4/15/eps^5+11/30/eps^4+14/3*Zeta(3)/eps^3-67/30/eps^3+28/3*Zeta(3)/eps^2-371/15/eps^2+568/5*Zeta(5)/eps+100/3*Zeta(3)/eps-2249/15/eps+7/90*Pi^4/eps^2+7/45*Pi^4/eps+O(1)];
pInt[6,209] := ["e11|23|334|5|e56|66||", 3/40/eps^6+3/10/eps^5+51/40/eps^4+21/5/eps^3+1/2*Zeta(3)/eps^3+207/40/eps^2+2*Zeta(3)/eps^2+1069/10*Zeta(5)/eps+65/2*Zeta(3)/eps-783/10/eps+1/120*Pi^4/eps^2+1/30*Pi^4/eps+O(1)];
pInt[6,210] := ["e11|23|334|5|e66|66||", 3/20/eps^6+9/20/eps^5+33/20/eps^4+81/20/eps^3+19/10*Zeta(3)/eps^3+57/10*Zeta(3)/eps^2-27/4/eps^2+2201/10*Zeta(5)/eps+689/10*Zeta(3)/eps-4023/20/eps+19/600*Pi^4/eps^2+19/200*Pi^4/eps+O(1)];
pInt[6,211] := ["e11|23|334|5|e6|666||", -3/80/eps^5-33/160/eps^4-303/320/eps^3-1/4*Zeta(3)/eps^2-2253/640/eps^2-11/8*Zeta(3)/eps-10071/1280/eps-1/240*Pi^4/eps+O(1)];
pInt[6,212] := ["e11|23|344|45|5|66|e|", 1/12/eps^6+1/4/eps^5+7/12/eps^4+25/6*Zeta(3)/eps^3-17/12/eps^3+25/2*Zeta(3)/eps^2-377/12/eps^2+465/2*Zeta(5)/eps+463/6*Zeta(3)/eps-3401/12/eps+5/72*Pi^4/eps^2+5/24*Pi^4/eps+O(1)];
pInt[6,213] := ["e11|23|344|45|6|e66||", 7/120/eps^6+7/30/eps^5+91/120/eps^4+113/30*Zeta(3)/eps^3-7/30/eps^3+226/15*Zeta(3)/eps^2-3829/120/eps^2+3079/10*Zeta(5)/eps+3269/30*Zeta(3)/eps-11137/30/eps+113/1800*Pi^4/eps^2+113/450*Pi^4/eps+O(1)];
pInt[6,214] := ["e11|23|344|55|56|6|e|", 1/30/eps^6+1/6/eps^5+17/30/eps^4+61/15*Zeta(3)/eps^3-31/30/eps^3+61/3*Zeta(3)/eps^2-1231/30/eps^2+1761/5*Zeta(5)/eps+2477/15*Zeta(3)/eps-14671/30/eps+61/900*Pi^4/eps^2+61/180*Pi^4/eps+O(1)];
pInt[6,215] := ["e11|23|e344|55|6|66||", 1/20/eps^6+7/20/eps^5+51/20/eps^4+351/20/eps^3-39/10*Zeta(3)/eps^3+2331/20/eps^2-273/10*Zeta(3)/eps^2+15111/20/eps-957/10*Zeta(5)/eps-1989/10*Zeta(3)/eps-13/200*Pi^4/eps^2-91/200*Pi^4/eps+O(1)];
pInt[6,216] := ["e11|23|344|56|55|6|e|", 1/30/eps^6+1/6/eps^5+17/30/eps^4+61/15*Zeta(3)/eps^3-31/30/eps^3+61/3*Zeta(3)/eps^2-1231/30/eps^2+1941/5*Zeta(5)/eps+2117/15*Zeta(3)/eps-14671/30/eps+61/900*Pi^4/eps^2+61/180*Pi^4/eps+O(1)];
pInt[6,217] := ["e11|23|e344|56|56|6||", 3/10*Zeta(3)/eps^4+3/2*Zeta(3)/eps^3+111/10*Zeta(3)/eps^2+21/10*Zeta(5)/eps^2+747/10*Zeta(3)/eps+21/2*Zeta(5)/eps-243/10*Zeta(3)^2/eps+1/200*Pi^4/eps^3+1/40*Pi^4/eps^2+37/200*Pi^4/eps+1/210*Pi^6/eps+O(1)];
pInt[6,218] := ["e11|23|e344|56|5|66||", 1/40/eps^6+1/5/eps^5+61/40/eps^4+54/5/eps^3-21/10*Zeta(3)/eps^3+585/8/eps^2-84/5*Zeta(3)/eps^2+2403/5/eps-489/10*Zeta(5)/eps-1281/10*Zeta(3)/eps-7/200*Pi^4/eps^2-7/25*Pi^4/eps+O(1)];
pInt[6,219] := ["e11|23|345|45|56|6|e|", 1/5*Zeta(3)/eps^4+3/5*Zeta(3)/eps^3+7/5*Zeta(3)/eps^2-8/5*Zeta(5)/eps^2+134/5*Zeta(3)^2/eps-24/5*Zeta(5)/eps-13*Zeta(3)/eps+1/300*Pi^4/eps^3+1/100*Pi^4/eps^2+7/300*Pi^4/eps-1/210*Pi^6/eps+O(1)];
pInt[6,220] := ["e11|23|e345|45|6|66||", 3/10*Zeta(3)/eps^4+3/2*Zeta(3)/eps^3+111/10*Zeta(3)/eps^2+51/10*Zeta(5)/eps^2+747/10*Zeta(3)/eps+51/2*Zeta(5)/eps-273/10*Zeta(3)^2/eps+1/200*Pi^4/eps^3+1/40*Pi^4/eps^2+37/200*Pi^4/eps+4/315*Pi^6/eps+O(1)];
pInt[6,221] := ["e11|23|345|46|55|6|e|", 1/60/eps^6+1/10/eps^5+5/12/eps^4+26/15*Zeta(3)/eps^3+1/6/eps^3+11*Zeta(3)/eps^2-1139/60/eps^2+192*Zeta(5)/eps+1262/15*Zeta(3)/eps-7813/30/eps+13/450*Pi^4/eps^2+11/60*Pi^4/eps+O(1)];
pInt[6,222] := ["e11|23|e345|46|56|6||", Zeta(5)/eps^3+3*Zeta(5)/eps^2-1/5*Zeta(3)^2/eps^2+27*Zeta(5)/eps+359/20*Zeta(7)/eps-3/5*Zeta(3)^2/eps-1/150*Pi^4*Zeta(3)/eps+1/378*Pi^6/eps^2+1/126*Pi^6/eps+O(1)];
pInt[6,223] := ["e11|23|e345|46|5|66||", 3/10*Zeta(3)/eps^4+3/2*Zeta(3)/eps^3+111/10*Zeta(3)/eps^2+41/10*Zeta(5)/eps^2+747/10*Zeta(3)/eps+41/2*Zeta(5)/eps-271/10*Zeta(3)^2/eps+1/200*Pi^4/eps^3+1/40*Pi^4/eps^2+37/200*Pi^4/eps+19/1890*Pi^6/eps+O(1)];
pInt[6,224] := ["e11|23|345|46|e|666||", -1/120/eps^5-1/16/eps^4-29/96/eps^3-103/192/eps^2-7/6*Zeta(3)/eps^2+16679/1920/eps-35/4*Zeta(3)/eps-7/360*Pi^4/eps+O(1)];
pInt[6,225] := ["e11|23|444|456||e66||", -1/24/eps^5-11/48/eps^4-109/96/eps^3+7/6*Zeta(3)/eps^2-1015/192/eps^2+77/12*Zeta(3)/eps-9077/384/eps+7/360*Pi^4/eps+O(1)];
pInt[6,226] := ["e11|23|e444|555|6|6||", 1/80/eps^4+9/80/eps^3+51/64/eps^2+83/16/eps-3/4*Zeta(3)/eps+41577/1280-27/4*Zeta(3)-1/80*Pi^4+O(eps)];
pInt[6,227] := ["e11|23|444|556|5|6|e|", -3/80/eps^5-33/160/eps^4-303/320/eps^3-1/4*Zeta(3)/eps^2-2253/640/eps^2-11/8*Zeta(3)/eps-10071/1280/eps-1/240*Pi^4/eps+O(1)];
pInt[6,228] := ["e11|23|e444|556|6|6||", -1/40/eps^5-3/16/eps^4-201/160/eps^3+3/2*Zeta(3)/eps^2-511/64/eps^2+45/4*Zeta(3)/eps-31617/640/eps+1/40*Pi^4/eps+O(1)];
pInt[6,229] := ["e11|23|445|445||66|e|", 1/6/eps^6+1/3/eps^5+1/3/eps^4+31/3*Zeta(3)/eps^3-17/3/eps^3+62/3*Zeta(3)/eps^2-197/3/eps^2+449*Zeta(5)/eps+386/3*Zeta(3)/eps-1529/3/eps+31/180*Pi^4/eps^2+31/90*Pi^4/eps+O(1)];
pInt[6,230] := ["e11|23|445|446||e66||", 7/60/eps^6+7/20/eps^5+49/60/eps^4+271/30*Zeta(3)/eps^3-203/60/eps^3+271/10*Zeta(3)/eps^2-4151/60/eps^2+5783/10*Zeta(5)/eps+6217/30*Zeta(3)/eps-41363/60/eps+271/1800*Pi^4/eps^2+271/600*Pi^4/eps+O(1)];
pInt[6,231] := ["e11|23|445|455|6|6|e|", 1/30/eps^6+1/6/eps^5+17/30/eps^4+58/15*Zeta(3)/eps^3-31/30/eps^3+308/15*Zeta(3)/eps^2-1231/30/eps^2+1749/5*Zeta(5)/eps+2552/15*Zeta(3)/eps-14671/30/eps+29/450*Pi^4/eps^2+77/225*Pi^4/eps+O(1)];
pInt[6,232] := ["e11|23|445|456|5|6|e|", 1/60/eps^6+1/10/eps^5+5/12/eps^4+26/15*Zeta(3)/eps^3+1/6/eps^3+11*Zeta(3)/eps^2-1139/60/eps^2+192*Zeta(5)/eps+1262/15*Zeta(3)/eps-7813/30/eps+13/450*Pi^4/eps^2+11/60*Pi^4/eps+O(1)];
pInt[6,233] := ["e11|23|e445|456|6|6||", 3/10*Zeta(3)/eps^4+3/2*Zeta(3)/eps^3+111/10*Zeta(3)/eps^2+11/10*Zeta(5)/eps^2+747/10*Zeta(3)/eps+11/2*Zeta(5)/eps-53/2*Zeta(3)^2/eps+1/200*Pi^4/eps^3+1/40*Pi^4/eps^2+37/200*Pi^4/eps+2/945*Pi^6/eps+O(1)];
pInt[6,234] := ["e11|23|e445|456||66||", 1/40/eps^6+1/5/eps^5+61/40/eps^4+54/5/eps^3-5/2*Zeta(3)/eps^3+585/8/eps^2-20*Zeta(3)/eps^2+2403/5/eps-537/10*Zeta(5)/eps-305/2*Zeta(3)/eps-1/24*Pi^4/eps^2-1/3*Pi^4/eps+O(1)];
pInt[6,235] := ["e11|23|e445|466|5|6||", 1/40/eps^6+1/5/eps^5+61/40/eps^4+54/5/eps^3-29/10*Zeta(3)/eps^3+585/8/eps^2-104/5*Zeta(3)/eps^2+2403/5/eps-137/2*Zeta(5)/eps-1529/10*Zeta(3)/eps-29/600*Pi^4/eps^2-26/75*Pi^4/eps+O(1)];
pInt[6,236] := ["e11|23|445|466|6|e6||", 1/20/eps^6+1/5/eps^5+9/20/eps^4+37/5*Zeta(3)/eps^3-18/5/eps^3+148/5*Zeta(3)/eps^2-1323/20/eps^2+2637/5*Zeta(5)/eps+213*Zeta(3)/eps-3429/5/eps+37/300*Pi^4/eps^2+37/75*Pi^4/eps+O(1)];
pInt[6,237] := ["e11|23|e445|466||66||", 1/20/eps^6+7/20/eps^5+51/20/eps^4+351/20/eps^3-47/10*Zeta(3)/eps^3+2331/20/eps^2-329/10*Zeta(3)/eps^2+15111/20/eps-1053/10*Zeta(5)/eps-2397/10*Zeta(3)/eps-47/600*Pi^4/eps^2-329/600*Pi^4/eps+O(1)];
pInt[6,238] := ["e11|23|445|566|66|e||", 1/10/eps^6+3/10/eps^5+3/10/eps^4+81/5*Zeta(3)/eps^3-93/10/eps^3+243/5*Zeta(3)/eps^2-1293/10/eps^2+5283/5*Zeta(5)/eps+1683/5*Zeta(3)/eps-12333/10/eps+27/100*Pi^4/eps^2+81/100*Pi^4/eps+O(1)];
pInt[6,239] := ["e11|23|e445|566|5|6||", 1/20/eps^6+3/10/eps^5+39/20/eps^4+61/5/eps^3-3*Zeta(3)/eps^3+1497/20/eps^2-18*Zeta(3)/eps^2+909/2/eps-357/5*Zeta(5)/eps-117*Zeta(3)/eps-1/20*Pi^4/eps^2-3/10*Pi^4/eps+O(1)];
pInt[6,240] := ["e11|23|e445|566|6|6||", 1/40/eps^6+1/5/eps^5+61/40/eps^4+54/5/eps^3-33/10*Zeta(3)/eps^3+585/8/eps^2-114/5*Zeta(3)/eps^2+2403/5/eps-753/10*Zeta(5)/eps-1653/10*Zeta(3)/eps-11/200*Pi^4/eps^2-19/50*Pi^4/eps+O(1)];
pInt[6,241] := ["e11|23|445|566|e|66||", -1/12/eps^5-7/12/eps^4-43/12/eps^3+23/6*Zeta(3)/eps^2-247/12/eps^2+161/6*Zeta(3)/eps-1363/12/eps+23/360*Pi^4/eps+O(1)];
pInt[6,242] := ["e11|23|e456|456|5|6||", Zeta(5)/eps^3+3*Zeta(5)/eps^2-7/5*Zeta(3)^2/eps^2+27*Zeta(5)/eps+127/10*Zeta(7)/eps-21/5*Zeta(3)^2/eps-7/150*Pi^4*Zeta(3)/eps+1/378*Pi^6/eps^2+1/126*Pi^6/eps+O(1)];
pInt[6,243] := ["e11|23|456|456|e|66||", 1/30/eps^6+2/15/eps^5+7/30/eps^4+88/15*Zeta(3)/eps^3-47/15/eps^3+352/15*Zeta(3)/eps^2-1471/30/eps^2+1824/5*Zeta(5)/eps+2092/15*Zeta(3)/eps-7172/15/eps+22/225*Pi^4/eps^2+88/225*Pi^4/eps+O(1)];
pInt[6,244] := ["e11|23|e34|45|56|66||", 1/120/eps^6+1/12/eps^5+17/24/eps^4+65/12/eps^3-5/6*Zeta(3)/eps^3+4661/120/eps^2-25/3*Zeta(3)/eps^2+16009/60/eps-179/10*Zeta(5)/eps-425/6*Zeta(3)/eps-1/72*Pi^4/eps^2-5/36*Pi^4/eps+O(1)];
pInt[6,245] := ["e11|23|e34|45|66|66||", 1/60/eps^6+3/20/eps^5+73/60/eps^4+541/60/eps^3-47/30*Zeta(3)/eps^3+3793/60/eps^2-141/10*Zeta(3)/eps^2+25621/60/eps-351/10*Zeta(5)/eps-3431/30*Zeta(3)/eps-47/1800*Pi^4/eps^2-47/200*Pi^4/eps+O(1)];
pInt[6,246] := ["e11|23|e34|45|6|666||", -1/240/eps^5-23/480/eps^4-409/960/eps^3+5/12*Zeta(3)/eps^2-6427/1920/eps^2+115/24*Zeta(3)/eps-93857/3840/eps+1/144*Pi^4/eps+O(1)];
pInt[6,247] := ["e11|23|e34|55|566|6||", 1/40/eps^6+1/5/eps^5+61/40/eps^4+54/5/eps^3-21/10*Zeta(3)/eps^3+585/8/eps^2-84/5*Zeta(3)/eps^2+2403/5/eps-489/10*Zeta(5)/eps-1281/10*Zeta(3)/eps-7/200*Pi^4/eps^2-7/25*Pi^4/eps+O(1)];
pInt[6,248] := ["e11|23|e34|55|666|6||", -1/80/eps^5-19/160/eps^4-301/320/eps^3+21/20*Zeta(3)/eps^2-4359/640/eps^2+399/40*Zeta(3)/eps-59877/1280/eps+7/400*Pi^4/eps+O(1)];
pInt[6,249] := ["e11|23|e34|55|66|66||", 1/20/eps^6+7/20/eps^5+51/20/eps^4+351/20/eps^3-39/10*Zeta(3)/eps^3+2331/20/eps^2-273/10*Zeta(3)/eps^2+15111/20/eps-957/10*Zeta(5)/eps-1989/10*Zeta(3)/eps-13/200*Pi^4/eps^2-91/200*Pi^4/eps+O(1)];
pInt[6,250] := ["e11|23|e34|56|556|6||", 1/120/eps^6+1/12/eps^5+17/24/eps^4+65/12/eps^3-31/30*Zeta(3)/eps^3+4661/120/eps^2-146/15*Zeta(3)/eps^2+16009/60/eps-213/10*Zeta(5)/eps-2419/30*Zeta(3)/eps-31/1800*Pi^4/eps^2-73/450*Pi^4/eps+O(1)];
pInt[6,251] := ["e11|23|e34|56|56|66||", 1/60/eps^6+2/15/eps^5+59/60/eps^4+67/10/eps^3-16/15*Zeta(3)/eps^3+2617/60/eps^2-128/15*Zeta(3)/eps^2+4141/15/eps-128/5*Zeta(5)/eps-926/15*Zeta(3)/eps-4/225*Pi^4/eps^2-32/225*Pi^4/eps+O(1)];
pInt[6,252] := ["e11|23|e34|5|566|66||", -1/60/eps^5-11/60/eps^4-19/12/eps^3+47/30*Zeta(3)/eps^2-731/60/eps^2+517/30*Zeta(3)/eps-1051/12/eps+47/1800*Pi^4/eps+O(1)];
pInt[6,253] := ["e11|23|e44|455|6|66||", 1/15/eps^6+2/5/eps^5+8/3/eps^4+256/15/eps^3-64/15*Zeta(3)/eps^3+320/3/eps^2-128/5*Zeta(3)/eps^2+9856/15/eps-512/5*Zeta(5)/eps-512/3*Zeta(3)/eps-16/225*Pi^4/eps^2-32/75*Pi^4/eps+O(1)];
pInt[6,254] := ["e11|23|e44|456|5|66||", 1/30/eps^6+7/30/eps^5+49/30/eps^4+323/30/eps^3-7/3*Zeta(3)/eps^3+2057/30/eps^2-49/3*Zeta(3)/eps^2+12827/30/eps-263/5*Zeta(5)/eps-343/3*Zeta(3)/eps-7/180*Pi^4/eps^2-49/180*Pi^4/eps+O(1)];
pInt[6,255] := ["e11|23|e44|555|66|6||", -1/20/eps^5-13/40/eps^4-163/80/eps^3+27/10*Zeta(3)/eps^2-2001/160/eps^2+351/20*Zeta(3)/eps-24291/320/eps+9/200*Pi^4/eps+O(1)];
pInt[6,256] := ["e11|23|e44|556|56|6||", 1/30/eps^6+7/30/eps^5+49/30/eps^4+323/30/eps^3-47/15*Zeta(3)/eps^3+2057/30/eps^2-293/15*Zeta(3)/eps^2+12827/30/eps-331/5*Zeta(5)/eps-1979/15*Zeta(3)/eps-47/900*Pi^4/eps^2-293/900*Pi^4/eps+O(1)];
pInt[6,257] := ["e11|23|e44|556|66|6||", 1/10/eps^6+1/2/eps^5+31/10/eps^4+189/10/eps^3-27/5*Zeta(3)/eps^3+1143/10/eps^2-27*Zeta(3)/eps^2+1377/2/eps-693/5*Zeta(5)/eps-837/5*Zeta(3)/eps-9/100*Pi^4/eps^2-9/20*Pi^4/eps+O(1)];
pInt[6,258] := ["e11|23|e44|556|6|66||", -1/15/eps^5-8/15/eps^4-56/15/eps^3+64/15*Zeta(3)/eps^2-368/15/eps^2+512/15*Zeta(3)/eps-2336/15/eps+16/225*Pi^4/eps+O(1)];
pInt[6,259] := ["e11|23|e44|45|6|666||", -1/60/eps^5-17/120/eps^4-247/240/eps^3+7/6*Zeta(3)/eps^2-665/96/eps^2+119/12*Zeta(3)/eps-42887/960/eps+7/360*Pi^4/eps+O(1)];
pInt[6,260] := ["e11|23|e44|55|66|66||", 1/5/eps^6+4/5/eps^5+24/5/eps^4+144/5/eps^3-48/5*Zeta(3)/eps^3+864/5/eps^2-192/5*Zeta(3)/eps^2+5184/5/eps-1152/5*Zeta(3)/eps-1344/5*Zeta(5)/eps-4/25*Pi^4/eps^2-16/25*Pi^4/eps+O(1)];
pInt[6,261] := ["e11|23|e44|56|56|66||", 1/15/eps^6+1/3/eps^5+29/15/eps^4+11/eps^3-34/15*Zeta(3)/eps^3+937/15/eps^2-34/3*Zeta(3)/eps^2+5353/15/eps-322/5*Zeta(5)/eps-914/15*Zeta(3)/eps-17/450*Pi^4/eps^2-17/90*Pi^4/eps+O(1)];
pInt[6,262] := ["e11|23|e45|445|6|66||", 1/60/eps^6+3/20/eps^5+73/60/eps^4+541/60/eps^3-37/15*Zeta(3)/eps^3+3793/60/eps^2-93/5*Zeta(3)/eps^2+25621/60/eps-312/5*Zeta(5)/eps-2107/15*Zeta(3)/eps-37/900*Pi^4/eps^2-31/100*Pi^4/eps+O(1)];
pInt[6,263] := ["e11|23|e45|446|5|66||", 1/60/eps^6+3/20/eps^5+73/60/eps^4+541/60/eps^3-71/30*Zeta(3)/eps^3+3793/60/eps^2-189/10*Zeta(3)/eps^2+25621/60/eps-527/10*Zeta(5)/eps-4391/30*Zeta(3)/eps-71/1800*Pi^4/eps^2-63/200*Pi^4/eps+O(1)];
pInt[6,264] := ["e11|23|e45|446|6|66||", 1/40/eps^6+1/5/eps^5+61/40/eps^4+54/5/eps^3-29/10*Zeta(3)/eps^3+585/8/eps^2-104/5*Zeta(3)/eps^2+2403/5/eps-137/2*Zeta(5)/eps-1529/10*Zeta(3)/eps-29/600*Pi^4/eps^2-26/75*Pi^4/eps+O(1)];
pInt[6,265] := ["e11|23|e45|446||666||", -1/80/eps^5-19/160/eps^4-301/320/eps^3+5/4*Zeta(3)/eps^2-4359/640/eps^2+95/8*Zeta(3)/eps-59877/1280/eps+1/48*Pi^4/eps+O(1)];
pInt[6,266] := ["e11|23|e45|456|56|6||", 1/10*Zeta(3)/eps^4+7/10*Zeta(3)/eps^3+11/2*Zeta(3)/eps^2-23/10*Zeta(5)/eps^2+79/2*Zeta(3)/eps-19/10*Zeta(3)^2/eps-161/10*Zeta(5)/eps+1/600*Pi^4/eps^3+7/600*Pi^4/eps^2+11/120*Pi^4/eps-2/315*Pi^6/eps+O(1)];
pInt[6,267] := ["e11|23|e45|456|6|66||", 1/120/eps^6+1/12/eps^5+17/24/eps^4+65/12/eps^3-11/6*Zeta(3)/eps^3+4661/120/eps^2-194/15*Zeta(3)/eps^2+16009/60/eps-549/10*Zeta(5)/eps-2731/30*Zeta(3)/eps-11/360*Pi^4/eps^2-97/450*Pi^4/eps+O(1)];
pInt[6,268] := ["e11|23|e45|466|55|6||", 1/24/eps^6+1/4/eps^5+37/24/eps^4+107/12/eps^3-41/30*Zeta(3)/eps^3+1189/24/eps^2-41/5*Zeta(3)/eps^2+3215/12/eps-219/10*Zeta(5)/eps-1301/30*Zeta(3)/eps-41/1800*Pi^4/eps^2-41/300*Pi^4/eps+O(1)];
pInt[6,269] := ["e11|23|e45|466|56|6||", 1/120/eps^6+1/12/eps^5+17/24/eps^4+65/12/eps^3-49/30*Zeta(3)/eps^3+4661/120/eps^2-209/15*Zeta(3)/eps^2+16009/60/eps-51/2*Zeta(5)/eps-3301/30*Zeta(3)/eps-49/1800*Pi^4/eps^2-209/900*Pi^4/eps+O(1)];
pInt[6,270] := ["e11|23|e45|466|5|66||", 1/60/eps^6+3/20/eps^5+73/60/eps^4+541/60/eps^3-19/6*Zeta(3)/eps^3+3793/60/eps^2-213/10*Zeta(3)/eps^2+25621/60/eps-823/10*Zeta(5)/eps-4559/30*Zeta(3)/eps-19/360*Pi^4/eps^2-71/200*Pi^4/eps+O(1)];
pInt[6,271] := ["e11|23|e45|666|55|6||", -1/40/eps^5-3/16/eps^4-201/160/eps^3+3/2*Zeta(3)/eps^2-511/64/eps^2+45/4*Zeta(3)/eps-31617/640/eps+1/40*Pi^4/eps+O(1)];
pInt[6,272] := ["e11|23|e45|45|66|66||", 1/30/eps^6+1/5/eps^5+17/15/eps^4+83/15/eps^3+7/15*Zeta(3)/eps^3+67/3/eps^2+14/5*Zeta(3)/eps^2+175/3/eps+45*Zeta(5)/eps+562/15*Zeta(3)/eps+7/900*Pi^4/eps^2+7/150*Pi^4/eps+O(1)];
pInt[6,273] := ["e11|23|e45|46|56|66||", 1/60/eps^6+7/60/eps^5+43/60/eps^4+227/60/eps^3+1/30*Zeta(3)/eps^3+1019/60/eps^2+7/30*Zeta(3)/eps^2+3467/60/eps+241/10*Zeta(5)/eps+331/30*Zeta(3)/eps+1/1800*Pi^4/eps^2+7/1800*Pi^4/eps+O(1)];
pInt[6,274] := ["e11|23|e4|445|6|666||", 1/160/eps^4+7/80/eps^3+549/640/eps^2+2293/320/eps-5/8*Zeta(3)/eps+139717/2560-35/4*Zeta(3)-1/96*Pi^4+O(eps)];
pInt[6,275] := ["e11|23|e4|455|66|66||", -3/40/eps^5-57/80/eps^4-897/160/eps^3+117/20*Zeta(3)/eps^2-12909/320/eps^2+2223/40*Zeta(3)/eps-176433/640/eps+39/400*Pi^4/eps+O(1)];
pInt[6,276] := ["e11|23|e4|456|56|66||", -1/40/eps^5-21/80/eps^4-341/160/eps^3+8/5*Zeta(3)/eps^2-4921/320/eps^2+84/5*Zeta(3)/eps-66477/640/eps+2/75*Pi^4/eps+O(1)];
pInt[6,277] := ["e11|23|e4|555|666|6||", 1/80/eps^4+9/80/eps^3+51/64/eps^2+83/16/eps-3/4*Zeta(3)/eps+41577/1280-27/4*Zeta(3)-1/80*Pi^4+O(eps)];
pInt[6,278] := ["e11|23|e4|556|566|6||", -1/20/eps^5-1/2/eps^4-81/20/eps^3+22/5*Zeta(3)/eps^2-119/4/eps^2+433/10*Zeta(3)/eps-1653/8/eps+11/150*Pi^4/eps+O(1)];
pInt[6,279] := ["e112|2|33|45|556|6|e|", 1/6/eps^6+1/3/eps^5+5/6/eps^4+4/3*Zeta(3)/eps^3+1/eps^3+8/3*Zeta(3)/eps^2-35/6/eps^2+56*Zeta(5)/eps+56/3*Zeta(3)/eps-187/3/eps+1/45*Pi^4/eps^2+2/45*Pi^4/eps+O(1)];
pInt[6,280] := ["e12|223|3|45|556|6|e|", 1/9/eps^6+2/9/eps^5+1/3/eps^4+28/9*Zeta(3)/eps^3-4/3/eps^3+56/9*Zeta(3)/eps^2-49/3/eps^2+84*Zeta(5)/eps+76/3*Zeta(3)/eps-106/eps+7/135*Pi^4/eps^2+14/135*Pi^4/eps+O(1)];
pInt[6,281] := ["e12|223|3|45|e56|66||", 1/18/eps^6+2/9/eps^5+17/18/eps^4+32/9/eps^3-4/9*Zeta(3)/eps^3+209/18/eps^2-16/9*Zeta(3)/eps^2+266/9/eps+8*Zeta(5)/eps-32/9*Zeta(3)/eps-1/135*Pi^4/eps^2-4/135*Pi^4/eps+O(1)];
pInt[6,282] := ["e112|33|345||556|6|e|", 1/9/eps^6+1/3/eps^5+11/9/eps^4+35/9/eps^3-2/9*Zeta(3)/eps^3+29/3/eps^2-2/3*Zeta(3)/eps^2+62/3*Zeta(5)/eps+79/9/eps+50/9*Zeta(3)/eps-1/270*Pi^4/eps^2-1/90*Pi^4/eps+O(1)];
pInt[6,283] := ["e12|223|3|45|e6|666||", -1/36/eps^5-11/72/eps^4-101/144/eps^3+2/9*Zeta(3)/eps^2-815/288/eps^2+11/9*Zeta(3)/eps-5789/576/eps+1/270*Pi^4/eps+O(1)];
pInt[6,284] := ["e112|3|334|5|556|6|e|", 61/720/eps^6+61/240/eps^5+47/72/eps^4+235/72*Zeta(3)/eps^3-137/360/eps^3+235/24*Zeta(3)/eps^2-1537/80/eps^2+4629/40*Zeta(5)/eps+1717/36*Zeta(3)/eps-115331/720/eps+47/864*Pi^4/eps^2+47/288*Pi^4/eps+O(1)];
pInt[6,285] := ["e12|223|4|455|56|6|e|", 13/360/eps^6+13/90/eps^5+137/360/eps^4+259/90*Zeta(3)/eps^3-83/90/eps^3+518/45*Zeta(3)/eps^2-7759/360/eps^2+3749/30*Zeta(5)/eps+4967/90*Zeta(3)/eps-16763/90/eps+259/5400*Pi^4/eps^2+259/1350*Pi^4/eps+O(1)];
pInt[6,286] := ["e1123|4|445|556||6|e|", 7/180/eps^6+7/30/eps^5+49/36/eps^4+308/45/eps^3-17/45*Zeta(3)/eps^3+329/12/eps^2-34/15*Zeta(3)/eps^2+1229/15*Zeta(5)/eps+4571/90/eps+61/9*Zeta(3)/eps-17/2700*Pi^4/eps^2-17/450*Pi^4/eps+O(1)];
pInt[6,287] := ["e12|223|4|e456|56|6||", 7/30*Zeta(3)/eps^4+14/15*Zeta(3)/eps^3+161/30*Zeta(3)/eps^2+49/30*Zeta(5)/eps^2+371/15*Zeta(3)/eps+98/15*Zeta(5)/eps-89/30*Zeta(3)^2/eps+7/1800*Pi^4/eps^3+7/450*Pi^4/eps^2+161/1800*Pi^4/eps+1/270*Pi^6/eps+O(1)];
pInt[6,288] := ["e12|223|4|556|556||e|", 13/180/eps^6+13/60/eps^5+59/180/eps^4+599/90*Zeta(3)/eps^3-125/36/eps^3+599/30*Zeta(3)/eps^2-2671/60/eps^2+7237/30*Zeta(5)/eps+7717/90*Zeta(3)/eps-59801/180/eps+599/5400*Pi^4/eps^2+599/1800*Pi^4/eps+O(1)];
pInt[6,289] := ["e1123|4|44|556|5|6|e|", 7/180/eps^6+7/30/eps^5+49/36/eps^4+308/45/eps^3-11/18*Zeta(3)/eps^3+329/12/eps^2-11/3*Zeta(3)/eps^2+803/10*Zeta(5)/eps+4571/90/eps-25/18*Zeta(3)/eps-11/1080*Pi^4/eps^2-11/180*Pi^4/eps+O(1)];
pInt[6,290] := ["e12|223|4|e45|56|66||", 7/360/eps^6+49/360/eps^5+77/90/eps^4+833/180/eps^3-11/36*Zeta(3)/eps^3+7469/360/eps^2-77/36*Zeta(3)/eps^2+21679/360/eps+803/20*Zeta(5)/eps-31/9*Zeta(3)/eps-11/2160*Pi^4/eps^2-77/2160*Pi^4/eps+O(1)];
pInt[6,291] := ["e12|223|4|e45|66|66||", 7/180/eps^6+7/30/eps^5+49/36/eps^4+308/45/eps^3-17/45*Zeta(3)/eps^3+329/12/eps^2-34/15*Zeta(3)/eps^2+1229/15*Zeta(5)/eps+4571/90/eps+61/9*Zeta(3)/eps-17/2700*Pi^4/eps^2-17/450*Pi^4/eps+O(1)];
pInt[6,292] := ["e12|223|4|e45|6|666||", -7/720/eps^5-119/1440/eps^4-1589/2880/eps^3+11/72*Zeta(3)/eps^2-3619/1152/eps^2+187/144*Zeta(3)/eps-173789/11520/eps+11/4320*Pi^4/eps+O(1)];
pInt[6,293] := ["e112|34|556|44|5|6|e|", 7/120/eps^6+7/24/eps^5+91/60/eps^4+133/20/eps^3+1/60*Zeta(3)/eps^3+2401/120/eps^2+1/12*Zeta(3)/eps^2+2633/20*Zeta(5)/eps+913/30*Zeta(3)/eps-679/24/eps+1/3600*Pi^4/eps^2+1/720*Pi^4/eps+O(1)];
pInt[6,294] := ["e112|3|445|666|56|e||", -7/240/eps^5-91/480/eps^4-1001/960/eps^3-1/120*Zeta(3)/eps^2-3129/640/eps^2-13/240*Zeta(3)/eps-66577/3840/eps-1/7200*Pi^4/eps+O(1)];
pInt[6,295] := ["e112|33|445|66|56|e||", 7/60/eps^6+7/15/eps^5+133/60/eps^4+259/30/eps^3+11/15*Zeta(3)/eps^3+1043/60/eps^2+44/15*Zeta(3)/eps^2+1341/5*Zeta(5)/eps+1109/15*Zeta(3)/eps-2128/15/eps+11/900*Pi^4/eps^2+11/225*Pi^4/eps+O(1)];
pInt[6,296] := ["e12|223|4|e56|556|6||", 7/360/eps^6+49/360/eps^5+77/90/eps^4+833/180/eps^3-139/180*Zeta(3)/eps^3+7469/360/eps^2-721/180*Zeta(3)/eps^2+21679/360/eps+1933/60*Zeta(5)/eps-512/45*Zeta(3)/eps-139/10800*Pi^4/eps^2-721/10800*Pi^4/eps+O(1)];
pInt[6,297] := ["e12|223|4|e56|56|66||", 7/180/eps^6+7/36/eps^5+14/15/eps^4+7/2/eps^3+71/90*Zeta(3)/eps^3+343/60/eps^2+71/18*Zeta(3)/eps^2+1041/10*Zeta(5)/eps+626/15*Zeta(3)/eps-4193/60/eps+71/5400*Pi^4/eps^2+71/1080*Pi^4/eps+O(1)];
pInt[6,298] := ["e12|223|4|e5|566|66||", -7/180/eps^5-14/45/eps^4-119/60/eps^3+17/45*Zeta(3)/eps^2-973/90/eps^2+136/45*Zeta(3)/eps-8827/180/eps+17/2700*Pi^4/eps+O(1)];
pInt[6,299] := ["e112|2|34|455|56|6|e|", 1/24/eps^6+1/6/eps^5+13/24/eps^4+11/6*Zeta(3)/eps^3+1/3/eps^3+22/3*Zeta(3)/eps^2-319/24/eps^2+229/2*Zeta(5)/eps+287/6*Zeta(3)/eps-901/6/eps+11/360*Pi^4/eps^2+11/90*Pi^4/eps+O(1)];
pInt[6,300] := ["e1123|2|4|456|55|6|e|", 1/45/eps^6+2/15/eps^5+29/45/eps^4+14/9*Zeta(3)/eps^3+74/45/eps^3+28/3*Zeta(3)/eps^2-161/15/eps^2+2954/15*Zeta(5)/eps+730/9*Zeta(3)/eps-2074/9/eps+7/270*Pi^4/eps^2+7/45*Pi^4/eps+O(1)];
pInt[6,301] := ["e1112|3|456|4|55|6|e|", -1/90/eps^5-1/12/eps^4-161/360/eps^3-7/9*Zeta(3)/eps^2-215/144/eps^2+1501/480/eps-35/6*Zeta(3)/eps-7/540*Pi^4/eps+O(1)];
pInt[6,302] := ["e12|233|34|5|e56|66||", 1/45/eps^6+2/15/eps^5+29/45/eps^4+14/9*Zeta(3)/eps^3+74/45/eps^3+28/3*Zeta(3)/eps^2-161/15/eps^2+2954/15*Zeta(5)/eps+730/9*Zeta(3)/eps-2074/9/eps+7/270*Pi^4/eps^2+7/45*Pi^4/eps+O(1)];
pInt[6,303] := ["e112|33|456|4|55|6|e|", 2/45/eps^6+2/9/eps^5+14/15/eps^4+152/45*Zeta(3)/eps^3+58/45/eps^3+152/9*Zeta(3)/eps^2-1294/45/eps^2+5936/15*Zeta(5)/eps+2144/15*Zeta(3)/eps-454/eps+38/675*Pi^4/eps^2+38/135*Pi^4/eps+O(1)];
pInt[6,304] := ["e12|233|34|5|e6|666||", -1/90/eps^5-1/12/eps^4-161/360/eps^3-7/9*Zeta(3)/eps^2-215/144/eps^2+1501/480/eps-35/6*Zeta(3)/eps-7/540*Pi^4/eps+O(1)];
pInt[6,305] := ["e112|3|344|55|56|6|e|", 1/40/eps^6+3/20/eps^5+5/8/eps^4+39/10*Zeta(3)/eps^3-7/20/eps^3+117/5*Zeta(3)/eps^2-343/8/eps^2+4351/10*Zeta(5)/eps+435/2*Zeta(3)/eps-12157/20/eps+13/200*Pi^4/eps^2+39/100*Pi^4/eps+O(1)];
pInt[6,306] := ["e12|233|44|55|56|6|e|", 1/60/eps^6+7/60/eps^5+31/60/eps^4+121/30*Zeta(3)/eps^3-49/60/eps^3+847/30*Zeta(3)/eps^2-3049/60/eps^2+5201/10*Zeta(5)/eps+8071/30*Zeta(3)/eps-45049/60/eps+121/1800*Pi^4/eps^2+847/1800*Pi^4/eps+O(1)];
pInt[6,307] := ["e1123|44|e3|55|6|66||", 1/30/eps^6+3/10/eps^5+79/30/eps^4+649/30/eps^3-59/15*Zeta(3)/eps^3+5119/30/eps^2-177/5*Zeta(3)/eps^2+39289/30/eps-679/5*Zeta(5)/eps-4661/15*Zeta(3)/eps-59/900*Pi^4/eps^2-59/100*Pi^4/eps+O(1)];
pInt[6,308] := ["e1123|45|e3|66|56|6||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2+7/5*Zeta(5)/eps^2+491/5*Zeta(3)/eps+49/5*Zeta(5)/eps-121/5*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+1/315*Pi^6/eps+O(1)];
pInt[6,309] := ["e1123|4|e3|55|566|6||", 1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-31/15*Zeta(3)/eps^3+6113/60/eps^2-62/3*Zeta(3)/eps^2+4739/6/eps-343/5*Zeta(5)/eps-2821/15*Zeta(3)/eps-31/900*Pi^4/eps^2-31/90*Pi^4/eps+O(1)];
pInt[6,310] := ["e1123|4|e3|55|66|66||", 1/30/eps^6+3/10/eps^5+79/30/eps^4+649/30/eps^3-59/15*Zeta(3)/eps^3+5119/30/eps^2-177/5*Zeta(3)/eps^2+39289/30/eps-679/5*Zeta(5)/eps-4661/15*Zeta(3)/eps-59/900*Pi^4/eps^2-59/100*Pi^4/eps+O(1)];
pInt[6,311] := ["e1123|4|e3|55|666|6||", -1/120/eps^5-23/240/eps^4-433/480/eps^3+31/30*Zeta(3)/eps^2-7411/960/eps^2+713/60*Zeta(3)/eps-120041/1920/eps+31/1800*Pi^4/eps+O(1)];
pInt[6,312] := ["e112|3|345|66|e5|66||", 1/40/eps^6+3/20/eps^5+5/8/eps^4+39/10*Zeta(3)/eps^3-7/20/eps^3+117/5*Zeta(3)/eps^2-343/8/eps^2+4891/10*Zeta(5)/eps+363/2*Zeta(3)/eps-12157/20/eps+13/200*Pi^4/eps^2+39/100*Pi^4/eps+O(1)];
pInt[6,313] := ["e12|233|45|45|56|6|e|", 1/10*Zeta(3)/eps^4+1/2*Zeta(3)/eps^3+17/10*Zeta(3)/eps^2-13/10*Zeta(5)/eps^2+259/10*Zeta(3)^2/eps-13/2*Zeta(5)/eps-111/10*Zeta(3)/eps+1/600*Pi^4/eps^3+1/120*Pi^4/eps^2+17/600*Pi^4/eps-1/270*Pi^6/eps+O(1)];
pInt[6,314] := ["e1123|45|e3|45|6|66||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2+17/5*Zeta(5)/eps^2+491/5*Zeta(3)/eps+119/5*Zeta(5)/eps-131/5*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+8/945*Pi^6/eps+O(1)];
pInt[6,315] := ["e12|233|45|46|55|6|e|", 1/120/eps^6+1/15/eps^5+41/120/eps^4+11/6*Zeta(3)/eps^3+1/10/eps^3+226/15*Zeta(3)/eps^2-583/24/eps^2+2601/10*Zeta(5)/eps+907/6*Zeta(3)/eps-5962/15/eps+11/360*Pi^4/eps^2+113/450*Pi^4/eps+O(1)];
pInt[6,316] := ["e1123|45|e3|46|56|6||", 2/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-2/15*Zeta(3)^2/eps^2+94/3*Zeta(5)/eps+359/30*Zeta(7)/eps-2/3*Zeta(3)^2/eps-1/225*Pi^4*Zeta(3)/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,317] := ["e12|233|45|46|66|e6||", 1/120/eps^6+1/15/eps^5+41/120/eps^4+11/6*Zeta(3)/eps^3+1/10/eps^3+226/15*Zeta(3)/eps^2-583/24/eps^2+2961/10*Zeta(5)/eps+763/6*Zeta(3)/eps-5962/15/eps+11/360*Pi^4/eps^2+113/450*Pi^4/eps+O(1)];
pInt[6,318] := ["e1123|45|e3|46|6|66||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2+41/15*Zeta(5)/eps^2+491/5*Zeta(3)/eps+287/15*Zeta(5)/eps-391/15*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+19/2835*Pi^6/eps+O(1)];
pInt[6,319] := ["e1123|45|e3|46|5|66||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2+41/15*Zeta(5)/eps^2+491/5*Zeta(3)/eps+287/15*Zeta(5)/eps-391/15*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+19/2835*Pi^6/eps+O(1)];
pInt[6,320] := ["e12|233|45|46|e|666||", -1/240/eps^5-19/480/eps^4-221/960/eps^3-253/640/eps^2-67/60*Zeta(3)/eps^2+44363/3840/eps-1273/120*Zeta(3)/eps-67/3600*Pi^4/eps+O(1)];
pInt[6,321] := ["e1123|44|e3|56|5|66||", 1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-31/15*Zeta(3)/eps^3+6113/60/eps^2-62/3*Zeta(3)/eps^2+4739/6/eps-343/5*Zeta(5)/eps-2821/15*Zeta(3)/eps-31/900*Pi^4/eps^2-31/90*Pi^4/eps+O(1)];
pInt[6,322] := ["e1123|44|e3|56|56|6||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2+7/5*Zeta(5)/eps^2+491/5*Zeta(3)/eps+49/5*Zeta(5)/eps-121/5*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+1/315*Pi^6/eps+O(1)];
pInt[6,323] := ["e12|233|45|66|e5|66||", 1/60/eps^6+7/60/eps^5+31/60/eps^4+121/30*Zeta(3)/eps^3-49/60/eps^3+847/30*Zeta(3)/eps^2-3049/60/eps^2+5921/10*Zeta(5)/eps+6631/30*Zeta(3)/eps-45049/60/eps+121/1800*Pi^4/eps^2+847/1800*Pi^4/eps+O(1)];
pInt[6,324] := ["e1123|4|e3|45|56|66||", 1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-7/9*Zeta(3)/eps^3+2939/60/eps^2-28/3*Zeta(3)/eps^2+17608/45/eps-359/15*Zeta(5)/eps-833/9*Zeta(3)/eps-7/540*Pi^4/eps^2-7/45*Pi^4/eps+O(1)];
pInt[6,325] := ["e1123|4|e3|45|66|66||", 1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-67/45*Zeta(3)/eps^3+1493/18/eps^2-737/45*Zeta(3)/eps^2+19637/30/eps-237/5*Zeta(5)/eps-469/3*Zeta(3)/eps-67/2700*Pi^4/eps^2-737/2700*Pi^4/eps+O(1)];
pInt[6,326] := ["e1123|4|e3|45|6|666||", -1/360/eps^5-3/80/eps^4-557/1440/eps^3+7/18*Zeta(3)/eps^2-2027/576/eps^2+21/4*Zeta(3)/eps-19053/640/eps+7/1080*Pi^4/eps+O(1)];
pInt[6,327] := ["e1123|4|e3|56|56|66||", 1/90/eps^6+1/9/eps^5+89/90/eps^4+73/9/eps^3-52/45*Zeta(3)/eps^3+5717/90/eps^2-104/9*Zeta(3)/eps^2+21749/45/eps-616/15*Zeta(5)/eps-4592/45*Zeta(3)/eps-13/675*Pi^4/eps^2-26/135*Pi^4/eps+O(1)];
pInt[6,328] := ["e1123|4|e3|56|556|6||", 1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-41/45*Zeta(3)/eps^3+2939/60/eps^2-158/15*Zeta(3)/eps^2+17608/45/eps-131/5*Zeta(5)/eps-4627/45*Zeta(3)/eps-41/2700*Pi^4/eps^2-79/450*Pi^4/eps+O(1)];
pInt[6,329] := ["e112|3|345|45|56|6|e|", 3/20*Zeta(3)/eps^4+3/5*Zeta(3)/eps^3+39/20*Zeta(3)/eps^2-29/20*Zeta(5)/eps^2+509/20*Zeta(3)^2/eps-29/5*Zeta(5)/eps-48/5*Zeta(3)/eps+1/400*Pi^4/eps^3+1/100*Pi^4/eps^2+13/400*Pi^4/eps-4/945*Pi^6/eps+O(1)];
pInt[6,330] := ["e12|e234|34|55|66|6||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2+32/5*Zeta(5)/eps^2+491/5*Zeta(3)/eps+224/5*Zeta(5)/eps-146/5*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+31/1890*Pi^6/eps+O(1)];
pInt[6,331] := ["e12|e234|34|56|56|6||", 6/5*Zeta(3)^2/eps^2+6*Zeta(3)^2/eps+282/5*Zeta(3)^2+234/5*Zeta(3)*Zeta(5)+2214/5*eps*Zeta(3)^2+234*eps*Zeta(3)*Zeta(5)-894/5*eps*Zeta(3)^3+1/25*Pi^4*Zeta(3)/eps+1/5*Pi^4*Zeta(3)+47/25*Pi^4*eps*Zeta(3)+39/50*Pi^4*eps*Zeta(5)+37/315*Pi^6*eps*Zeta(3)+1/3000*Pi^8+1/600*Pi^8*eps+O(eps^2)];
pInt[6,332] := ["e12|e234|34|5|56|66||", 1/10*Zeta(3)/eps^4+4/5*Zeta(3)/eps^3+71/10*Zeta(3)/eps^2+16/5*Zeta(5)/eps^2+291/5*Zeta(3)/eps+128/5*Zeta(5)/eps-76/5*Zeta(3)^2/eps+1/600*Pi^4/eps^3+1/75*Pi^4/eps^2+71/600*Pi^4/eps+31/3780*Pi^6/eps+O(1)];
pInt[6,333] := ["e12|e234|34|5|66|66||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2+32/5*Zeta(5)/eps^2+491/5*Zeta(3)/eps+224/5*Zeta(5)/eps-146/5*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+31/1890*Pi^6/eps+O(1)];
pInt[6,334] := ["e12|e234|34|5|6|666||", -1/20*Zeta(3)/eps^3-19/40*Zeta(3)/eps^2-8/5*Zeta(5)/eps-341/80*Zeta(3)/eps+38/5*Zeta(3)^2-76/5*Zeta(5)-5679/160*Zeta(3)-1/1200*Pi^4/eps^2-19/2400*Pi^4/eps-341/4800*Pi^4-31/7560*Pi^6+O(eps)];
pInt[6,335] := ["e112|3|456|445|5|6|e|", 1/80/eps^6+7/80/eps^5+17/40/eps^4+209/120*Zeta(3)/eps^3+19/40/eps^3+1511/120*Zeta(3)/eps^2-1573/80/eps^2+29131/120*Zeta(5)/eps+6289/60*Zeta(3)/eps-25603/80/eps+209/7200*Pi^4/eps^2+1511/7200*Pi^4/eps+O(1)];
pInt[6,336] := ["e12|234|35|45|56|6|e|", 1/3*Zeta(5)/eps^3+Zeta(5)/eps^2-1/15*Zeta(3)^2/eps^2+7/3*Zeta(5)/eps-1/5*Zeta(3)^2/eps-67/20*Zeta(7)/eps-1/450*Pi^4*Zeta(3)/eps+1/1134*Pi^6/eps^2+1/378*Pi^6/eps+O(1)];
pInt[6,337] := ["e12|e234|35|45|6|66||", 2/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-2/15*Zeta(3)^2/eps^2+94/3*Zeta(5)/eps+213/10*Zeta(7)/eps-2/3*Zeta(3)^2/eps-1/225*Pi^4*Zeta(3)/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,338] := ["e12|234|35|46|55|6|e|", 1/10*Zeta(3)/eps^4+1/2*Zeta(3)/eps^3+17/10*Zeta(3)/eps^2-49/30*Zeta(5)/eps^2+827/30*Zeta(3)^2/eps-49/6*Zeta(5)/eps-111/10*Zeta(3)/eps+1/600*Pi^4/eps^3+1/120*Pi^4/eps^2+17/600*Pi^4/eps-13/2835*Pi^6/eps+O(1)];
pInt[6,339] := ["e12|e234|35|46|56|6||", 147/80*Zeta(7)/eps^2+441/80*Zeta(7)/eps-3/2*Zeta(3)*Zeta(5)/eps-27/50*mzv(3,5)/eps+2063/2520000*Pi^8/eps+O(1)];
pInt[6,340] := ["e12|234|35|46|66|e6||", 1/360/eps^6+1/36/eps^5+13/72/eps^4+43/90*Zeta(3)/eps^3+19/36/eps^3+233/45*Zeta(3)/eps^2-2179/360/eps^2+2893/30*Zeta(5)/eps+4667/90*Zeta(3)/eps-25291/180/eps+43/5400*Pi^4/eps^2+233/2700*Pi^4/eps+O(1)];
pInt[6,341] := ["e12|e234|35|46|5|66||", 2/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-1/3*Zeta(3)^2/eps^2+94/3*Zeta(5)/eps+1021/48*Zeta(7)/eps-5/3*Zeta(3)^2/eps-1/90*Pi^4*Zeta(3)/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,342] := ["e12|e234|35|46|6|66||", 2/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-2/15*Zeta(3)^2/eps^2+94/3*Zeta(5)/eps+569/30*Zeta(7)/eps-2/3*Zeta(3)^2/eps-1/225*Pi^4*Zeta(3)/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,343] := ["e12|234|35|46|e|666||", -1/720/eps^5-23/1440/eps^4-329/2880/eps^3-11/36*Zeta(3)/eps^2-2507/5760/eps^2+27343/11520/eps-253/72*Zeta(3)/eps-11/2160*Pi^4/eps+O(1)];
pInt[6,344] := ["e12|e234|35|66|55|6||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2+157/30*Zeta(5)/eps^2+491/5*Zeta(3)/eps+1099/30*Zeta(5)/eps-887/30*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+151/11340*Pi^6/eps+O(1)];
pInt[6,345] := ["e12|e234|35|66|56|6||", 2/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-8/15*Zeta(3)^2/eps^2+94/3*Zeta(5)/eps+199/10*Zeta(7)/eps-8/3*Zeta(3)^2/eps-4/225*Pi^4*Zeta(3)/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,346] := ["e12|234|35|66|e5|66||", 1/180/eps^6+1/20/eps^5+53/180/eps^4+89/90*Zeta(3)/eps^3+101/180/eps^3+101/10*Zeta(3)/eps^2-283/20/eps^2+5743/30*Zeta(5)/eps+1757/18*Zeta(3)/eps-49139/180/eps+89/5400*Pi^4/eps^2+101/600*Pi^4/eps+O(1)];
pInt[6,347] := ["e12|e234|35|4|56|66||", 1/10*Zeta(3)/eps^4+4/5*Zeta(3)/eps^3+71/10*Zeta(3)/eps^2+71/30*Zeta(5)/eps^2+291/5*Zeta(3)/eps+284/15*Zeta(5)/eps-451/30*Zeta(3)^2/eps+1/600*Pi^4/eps^3+1/75*Pi^4/eps^2+71/600*Pi^4/eps+17/2835*Pi^6/eps+O(1)];
pInt[6,348] := ["e12|e234|35|4|66|66||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2+71/15*Zeta(5)/eps^2+491/5*Zeta(3)/eps+497/15*Zeta(5)/eps-433/15*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+34/2835*Pi^6/eps+O(1)];
pInt[6,349] := ["e12|e234|35|4|6|666||", -1/20*Zeta(3)/eps^3-19/40*Zeta(3)/eps^2-71/60*Zeta(5)/eps-341/80*Zeta(3)/eps+451/60*Zeta(3)^2-1349/120*Zeta(5)-5679/160*Zeta(3)-1/1200*Pi^4/eps^2-19/2400*Pi^4/eps-341/4800*Pi^4-17/5670*Pi^6+O(eps)];
pInt[6,350] := ["e12|e234|35|6|556|6||", 1/10*Zeta(3)/eps^4+4/5*Zeta(3)/eps^3+71/10*Zeta(3)/eps^2+27/10*Zeta(5)/eps^2+291/5*Zeta(3)/eps+108/5*Zeta(5)/eps-163/10*Zeta(3)^2/eps+1/600*Pi^4/eps^3+1/75*Pi^4/eps^2+71/600*Pi^4/eps+13/1890*Pi^6/eps+O(1)];
pInt[6,351] := ["e12|e234|35|6|56|66||", 1/10*Zeta(3)/eps^4+4/5*Zeta(3)/eps^3+71/10*Zeta(3)/eps^2+28/15*Zeta(5)/eps^2+291/5*Zeta(3)/eps+224/15*Zeta(5)/eps-212/15*Zeta(3)^2/eps+1/600*Pi^4/eps^3+1/75*Pi^4/eps^2+71/600*Pi^4/eps+53/11340*Pi^6/eps+O(1)];
pInt[6,352] := ["e12|234|35|e|566|66||", -1/180/eps^5-11/180/eps^4-5/12/eps^3-251/180/eps^2-143/90*Zeta(3)/eps^2+409/36/eps-1573/90*Zeta(3)/eps-143/5400*Pi^4/eps+O(1)];
pInt[6,353] := ["e12|e234|56|44|5|66||", 1/120/eps^6+11/120/eps^5+13/15/eps^4+149/20/eps^3-13/12*Zeta(3)/eps^3+7267/120/eps^2-143/12*Zeta(3)/eps^2+11393/24/eps-693/20*Zeta(5)/eps-338/3*Zeta(3)/eps-13/720*Pi^4/eps^2-143/720*Pi^4/eps+O(1)];
pInt[6,354] := ["e12|e234|56|45|56|6||", 147/80*Zeta(7)/eps^2+441/80*Zeta(7)/eps-9/2*Zeta(3)*Zeta(5)/eps-27/50*mzv(3,5)/eps+2063/2520000*Pi^8/eps+O(1)];
pInt[6,355] := ["e12|e234|56|45|66|6||", 2/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-8/15*Zeta(3)^2/eps^2+94/3*Zeta(5)/eps+527/30*Zeta(7)/eps-8/3*Zeta(3)^2/eps-4/225*Pi^4*Zeta(3)/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,356] := ["e12|e234|56|45|6|66||", 1/10*Zeta(3)/eps^4+4/5*Zeta(3)/eps^3+71/10*Zeta(3)/eps^2+1/5*Zeta(5)/eps^2+291/5*Zeta(3)/eps+8/5*Zeta(5)/eps-49/5*Zeta(3)^2/eps+1/600*Pi^4/eps^3+1/75*Pi^4/eps^2+71/600*Pi^4/eps+1/3780*Pi^6/eps+O(1)];
pInt[6,357] := ["e12|e234|56|55|566|||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2+127/30*Zeta(5)/eps^2+491/5*Zeta(3)/eps+889/30*Zeta(5)/eps-881/30*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+121/11340*Pi^6/eps+O(1)];
pInt[6,358] := ["e112|3|345|46|e|666||", -1/160/eps^5-17/320/eps^4-187/640/eps^3-173/256/eps^2-53/48*Zeta(3)/eps^2+22573/2560/eps-901/96*Zeta(3)/eps-53/2880*Pi^4/eps+O(1)];
pInt[6,359] := ["e12|e234|56|55|66|6||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2+22/5*Zeta(5)/eps^2+491/5*Zeta(3)/eps+154/5*Zeta(5)/eps-152/5*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+1/90*Pi^6/eps+O(1)];
pInt[6,360] := ["e12|e234|56|556|56|||", 2/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-11/15*Zeta(3)^2/eps^2+94/3*Zeta(5)/eps+937/48*Zeta(7)/eps-11/3*Zeta(3)^2/eps-11/450*Pi^4*Zeta(3)/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,361] := ["e12|e234|56|56|56|6||", 6/5*Zeta(3)^2/eps^2+54/5*Zeta(3)^2/eps-63/5*Zeta(7)/eps+1/25*Pi^4*Zeta(3)/eps+O(1)];
pInt[6,362] := ["e12|234|56|e4|56|66||", 1/180/eps^6+2/45/eps^5+13/60/eps^4+64/45*Zeta(3)/eps^3-1/10/eps^3+512/45*Zeta(3)/eps^2-1061/60/eps^2+2992/15*Zeta(5)/eps+1318/15*Zeta(3)/eps-4103/15/eps+16/675*Pi^4/eps^2+128/675*Pi^4/eps+O(1)];
pInt[6,363] := ["e12|234|56|e5|566|6||", 1/360/eps^6+1/36/eps^5+13/72/eps^4+19/36/eps^3+37/90*Zeta(3)/eps^3+46/9*Zeta(3)/eps^2-2179/360/eps^2+2839/30*Zeta(5)/eps+985/18*Zeta(3)/eps-25291/180/eps+37/5400*Pi^4/eps^2+23/270*Pi^4/eps+O(1)];
pInt[6,364] := ["e112|2|33|45|e6|666||", -1/24/eps^5-11/48/eps^4-109/96/eps^3+7/6*Zeta(3)/eps^2-1015/192/eps^2+77/12*Zeta(3)/eps-9077/384/eps+7/360*Pi^4/eps+O(1)];
pInt[6,365] := ["e12|333|345||e56|66||", -1/72/eps^5-5/48/eps^4-185/288/eps^3+11/18*Zeta(3)/eps^2-2059/576/eps^2+55/12*Zeta(3)/eps-7163/384/eps+11/1080*Pi^4/eps+O(1)];
pInt[6,366] := ["e112|33|345||e6|666||", -1/36/eps^5-13/72/eps^4-49/48/eps^3+19/18*Zeta(3)/eps^2-1537/288/eps^2+247/36*Zeta(3)/eps-15283/576/eps+19/1080*Pi^4/eps+O(1)];
pInt[6,367] := ["e12|333|345||e6|666||", 1/144/eps^4+1/16/eps^3+239/576/eps^2+347/144/eps-11/36*Zeta(3)/eps+3313/256-11/4*Zeta(3)-11/2160*Pi^4+O(eps)];
pInt[6,368] := ["e1112|3|e4|55|666|6||", 1/96/eps^4+5/48/eps^3+319/384/eps^2+2363/384/eps-41/48*Zeta(3)/eps+67901/1536-205/24*Zeta(3)-41/2880*Pi^4+O(eps)];
pInt[6,369] := ["e112|3|334|5|e6|666||", -7/288/eps^5-91/576/eps^4-105/128/eps^3-53/144*Zeta(3)/eps^2-7651/2304/eps^2-689/288*Zeta(3)/eps-31801/4608/eps-53/8640*Pi^4/eps+O(1)];
pInt[6,370] := ["e1112|3|e4|45|66|66||", -1/72/eps^5-19/144/eps^4-103/96/eps^3+23/18*Zeta(3)/eps^2-4687/576/eps^2+437/36*Zeta(3)/eps-68605/1152/eps+23/1080*Pi^4/eps+O(1)];
pInt[6,371] := ["e1112|3|e4|455|66|6||", -1/72/eps^5-19/144/eps^4-103/96/eps^3+23/18*Zeta(3)/eps^2-4687/576/eps^2+437/36*Zeta(3)/eps-68605/1152/eps+23/1080*Pi^4/eps+O(1)];
pInt[6,372] := ["e1112|3|e4|5|566|66||", 1/72/eps^4+23/144/eps^3+401/288/eps^2+699/64/eps-23/18*Zeta(3)/eps+93769/1152-529/36*Zeta(3)-23/1080*Pi^4+O(eps)];
pInt[6,373] := ["e1112|3|e4|56|556|6||", -1/144/eps^5-7/96/eps^4-359/576/eps^3+61/72*Zeta(3)/eps^2-5605/1152/eps^2+403/48*Zeta(3)/eps-27829/768/eps+61/4320*Pi^4/eps+O(1)];
pInt[6,374] := ["e12|333|445|6|66|e6||", -1/45/eps^5-13/90/eps^4-41/60/eps^3-601/360/eps^2-167/90*Zeta(3)/eps^2+8549/720/eps-2171/180*Zeta(3)/eps-167/5400*Pi^4/eps+O(1)];
pInt[6,375] := ["e1112|3|e4|55|566|6||", -1/48/eps^5-17/96/eps^4-259/192/eps^3+41/24*Zeta(3)/eps^2-3769/384/eps^2+697/48*Zeta(3)/eps-53723/768/eps+41/1440*Pi^4/eps+O(1)];
pInt[6,376] := ["e1112|3|e4|556|566|||", -1/72/eps^5-19/144/eps^4-103/96/eps^3+49/36*Zeta(3)/eps^2-4687/576/eps^2+931/72*Zeta(3)/eps-68605/1152/eps+49/2160*Pi^4/eps+O(1)];
pInt[6,377] := ["e1112|3|e4|456|56|6||", -1/12*Zeta(3)/eps^3-5/8*Zeta(3)/eps^2-7/12*Zeta(5)/eps-233/48*Zeta(3)/eps+95/12*Zeta(3)^2-35/8*Zeta(5)-3451/96*Zeta(3)-1/720*Pi^4/eps^2-1/96*Pi^4/eps-233/2880*Pi^4-1/756*Pi^6+O(eps)];
pInt[6,378] := ["e1112|3|e4|45|56|66||", -1/144/eps^5-7/96/eps^4-359/576/eps^3+49/72*Zeta(3)/eps^2-5605/1152/eps^2+343/48*Zeta(3)/eps-27829/768/eps+49/4320*Pi^4/eps+O(1)];
pInt[6,379] := ["e112|2|34|556|556||e|", 1/12/eps^6+1/4/eps^5+7/12/eps^4+14/3*Zeta(3)/eps^3-17/12/eps^3+14*Zeta(3)/eps^2-377/12/eps^2+221*Zeta(5)/eps+260/3*Zeta(3)/eps-3401/12/eps+7/90*Pi^4/eps^2+7/30*Pi^4/eps+O(1)];
pInt[6,380] := ["e12|334|335||e56|66||", 2/45/eps^6+2/9/eps^5+14/15/eps^4+167/45*Zeta(3)/eps^3+58/45/eps^3+167/9*Zeta(3)/eps^2-1294/45/eps^2+5476/15*Zeta(5)/eps+2519/15*Zeta(3)/eps-454/eps+167/2700*Pi^4/eps^2+167/540*Pi^4/eps+O(1)];
pInt[6,381] := ["e112|33|445|6|66|e6||", 4/45/eps^6+16/45/eps^5+56/45/eps^4+358/45*Zeta(3)/eps^3-8/15/eps^3+1432/45*Zeta(3)/eps^2-2984/45/eps^2+11008/15*Zeta(5)/eps+13112/45*Zeta(3)/eps-39064/45/eps+179/1350*Pi^4/eps^2+358/675*Pi^4/eps+O(1)];
pInt[6,382] := ["e112|3|445|455|6|6|e|", 1/40/eps^6+3/20/eps^5+5/8/eps^4+15/4*Zeta(3)/eps^3-7/20/eps^3+47/2*Zeta(3)/eps^2-343/8/eps^2+25993/60*Zeta(5)/eps+887/4*Zeta(3)/eps-12157/20/eps+1/16*Pi^4/eps^2+47/120*Pi^4/eps+O(1)];
pInt[6,383] := ["e112|3|345|46|66|e6||", 1/80/eps^6+7/80/eps^5+17/40/eps^4+41/24*Zeta(3)/eps^3+19/40/eps^3+299/24*Zeta(3)/eps^2-1573/80/eps^2+9741/40*Zeta(5)/eps+1255/12*Zeta(3)/eps-25603/80/eps+41/1440*Pi^4/eps^2+299/1440*Pi^4/eps+O(1)];
pInt[6,384] := ["e1123|45|e4|466|5|6||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2+41/15*Zeta(5)/eps^2+491/5*Zeta(3)/eps+287/15*Zeta(5)/eps-451/15*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+19/2835*Pi^6/eps+O(1)];
pInt[6,385] := ["e1123|45|e4|46|5|66||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2+41/15*Zeta(5)/eps^2+491/5*Zeta(3)/eps+287/15*Zeta(5)/eps-451/15*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+19/2835*Pi^6/eps+O(1)];
pInt[6,386] := ["e12|334|345|6|55|6|e|", 1/120/eps^6+1/15/eps^5+41/120/eps^4+17/10*Zeta(3)/eps^3+1/10/eps^3+76/5*Zeta(3)/eps^2-583/24/eps^2+1535/6*Zeta(5)/eps+1577/10*Zeta(3)/eps-5962/15/eps+17/600*Pi^4/eps^2+19/75*Pi^4/eps+O(1)];
pInt[6,387] := ["e1123|45|e4|456|6|6||", 2/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-1/3*Zeta(3)^2/eps^2+94/3*Zeta(5)/eps+191/16*Zeta(7)/eps-5/3*Zeta(3)^2/eps-1/90*Pi^4*Zeta(3)/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,388] := ["e12|334|345|6|66|e6||", 1/180/eps^6+1/20/eps^5+53/180/eps^4+43/45*Zeta(3)/eps^3+101/180/eps^3+49/5*Zeta(3)/eps^2-283/20/eps^2+2918/15*Zeta(5)/eps+4313/45*Zeta(3)/eps-49139/180/eps+43/2700*Pi^4/eps^2+49/300*Pi^4/eps+O(1)];
pInt[6,389] := ["e1123|45|e4|46|6|66||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2+19/10*Zeta(5)/eps^2+491/5*Zeta(3)/eps+133/10*Zeta(5)/eps-289/10*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+17/3780*Pi^6/eps+O(1)];
pInt[6,390] := ["e1123|45|e4|45|6|66||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2+26/15*Zeta(5)/eps^2+491/5*Zeta(3)/eps+182/15*Zeta(5)/eps-418/15*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+23/5670*Pi^6/eps+O(1)];
pInt[6,391] := ["e12|334|345|6|e|666||", -1/180/eps^5-17/360/eps^4-167/720/eps^3+23/288/eps^2-31/18*Zeta(3)/eps^2+52873/2880/eps-527/36*Zeta(3)/eps-31/1080*Pi^4/eps+O(1)];
pInt[6,392] := ["e1123|4|e4|456|5|66||", 1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-17/18*Zeta(3)/eps^3+2939/60/eps^2-34/3*Zeta(3)/eps^2+17608/45/eps-271/10*Zeta(5)/eps-2023/18*Zeta(3)/eps-17/1080*Pi^4/eps^2-17/90*Pi^4/eps+O(1)];
pInt[6,393] := ["e1123|4|e4|455|6|66||", 1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-82/45*Zeta(3)/eps^3+1493/18/eps^2-902/45*Zeta(3)/eps^2+19637/30/eps-806/15*Zeta(5)/eps-574/3*Zeta(3)/eps-41/1350*Pi^4/eps^2-451/1350*Pi^4/eps+O(1)];
pInt[6,394] := ["e1123|4|e4|45|6|666||", -1/360/eps^5-3/80/eps^4-557/1440/eps^3+17/36*Zeta(3)/eps^2-2027/576/eps^2+51/8*Zeta(3)/eps-19053/640/eps+17/2160*Pi^4/eps+O(1)];
pInt[6,395] := ["e1123|24|55|e4|66|6||", 1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-41/15*Zeta(3)/eps^3+6113/60/eps^2-76/3*Zeta(3)/eps^2+4739/6/eps-463/5*Zeta(5)/eps-3371/15*Zeta(3)/eps-41/900*Pi^4/eps^2-19/45*Pi^4/eps+O(1)];
pInt[6,396] := ["e1123|24|5|e4|66|66||", 1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-41/15*Zeta(3)/eps^3+6113/60/eps^2-76/3*Zeta(3)/eps^2+4739/6/eps-463/5*Zeta(5)/eps-3371/15*Zeta(3)/eps-41/900*Pi^4/eps^2-19/45*Pi^4/eps+O(1)];
pInt[6,397] := ["e112|3|445|466|6|e6||", 3/80/eps^6+3/16/eps^5+3/5/eps^4+827/120*Zeta(3)/eps^3-99/40/eps^3+827/24*Zeta(3)/eps^2-5571/80/eps^2+78913/120*Zeta(5)/eps+4294/15*Zeta(3)/eps-13815/16/eps+827/7200*Pi^4/eps^2+827/1440*Pi^4/eps+O(1)];
pInt[6,398] := ["e12|334|355|6|556||e|", 1/60/eps^6+7/60/eps^5+31/60/eps^4+113/30*Zeta(3)/eps^3-49/60/eps^3+851/30*Zeta(3)/eps^2-3049/60/eps^2+5159/10*Zeta(5)/eps+8363/30*Zeta(3)/eps-45049/60/eps+113/1800*Pi^4/eps^2+851/1800*Pi^4/eps+O(1)];
pInt[6,399] := ["e1123|45|e4|556|66|||", 1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-20/9*Zeta(3)/eps^3+1493/18/eps^2-193/9*Zeta(3)/eps^2+19637/30/eps-1163/15*Zeta(5)/eps-583/3*Zeta(3)/eps-1/27*Pi^4/eps^2-193/540*Pi^4/eps+O(1)];
pInt[6,400] := ["e1123|45|e4|56|66|6||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2+7/30*Zeta(5)/eps^2+491/5*Zeta(3)/eps+49/30*Zeta(5)/eps-737/30*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+1/11340*Pi^6/eps+O(1)];
pInt[6,401] := ["e1123|45|e4|55|66|6||", 1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-97/45*Zeta(3)/eps^3+1493/18/eps^2-977/45*Zeta(3)/eps^2+19637/30/eps-1016/15*Zeta(5)/eps-601/3*Zeta(3)/eps-97/2700*Pi^4/eps^2-977/2700*Pi^4/eps+O(1)];
pInt[6,402] := ["e12|334|355|6|e6|66||", 1/45/eps^6+2/15/eps^5+4/9/eps^4+286/45*Zeta(3)/eps^3-124/45/eps^3+572/15*Zeta(3)/eps^2-220/3/eps^2+10478/15*Zeta(5)/eps+2872/9*Zeta(3)/eps-43004/45/eps+143/1350*Pi^4/eps^2+143/225*Pi^4/eps+O(1)];
pInt[6,403] := ["e1123|4|e4|556|66|6||", 1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-77/30*Zeta(3)/eps^3+6113/60/eps^2-77/3*Zeta(3)/eps^2+4739/6/eps-781/10*Zeta(5)/eps-7007/30*Zeta(3)/eps-77/1800*Pi^4/eps^2-77/180*Pi^4/eps+O(1)];
pInt[6,404] := ["e1123|4|e4|555|66|6||", -1/120/eps^5-23/240/eps^4-433/480/eps^3+77/60*Zeta(3)/eps^2-7411/960/eps^2+1771/120*Zeta(3)/eps-120041/1920/eps+77/3600*Pi^4/eps+O(1)];
pInt[6,405] := ["e1123|4|e4|55|66|66||", 1/30/eps^6+3/10/eps^5+79/30/eps^4+649/30/eps^3-74/15*Zeta(3)/eps^3+5119/30/eps^2-222/5*Zeta(3)/eps^2+39289/30/eps-774/5*Zeta(5)/eps-5846/15*Zeta(3)/eps-37/450*Pi^4/eps^2-37/50*Pi^4/eps+O(1)];
pInt[6,406] := ["e1123|24|56|e4|56|6||", 1/10*Zeta(3)/eps^4+4/5*Zeta(3)/eps^3+71/10*Zeta(3)/eps^2+7/10*Zeta(5)/eps^2+291/5*Zeta(3)/eps+28/5*Zeta(5)/eps-167/10*Zeta(3)^2/eps+1/600*Pi^4/eps^3+1/75*Pi^4/eps^2+71/600*Pi^4/eps+1/630*Pi^6/eps+O(1)];
pInt[6,407] := ["e1123|24|5|e4|56|66||", 1/120/eps^6+11/120/eps^5+13/15/eps^4+149/20/eps^3-17/12*Zeta(3)/eps^3+7267/120/eps^2-175/12*Zeta(3)/eps^2+11393/24/eps-933/20*Zeta(5)/eps-403/3*Zeta(3)/eps-17/720*Pi^4/eps^2-35/144*Pi^4/eps+O(1)];
pInt[6,408] := ["e12|334|356|5|556||e|", 1/180/eps^6+1/20/eps^5+53/180/eps^4+89/90*Zeta(3)/eps^3+101/180/eps^3+97/10*Zeta(3)/eps^2-283/20/eps^2+5933/30*Zeta(5)/eps+8389/90*Zeta(3)/eps-49139/180/eps+89/5400*Pi^4/eps^2+97/600*Pi^4/eps+O(1)];
pInt[6,409] := ["e1123|45|e4|566|56|||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2+19/10*Zeta(5)/eps^2+491/5*Zeta(3)/eps+133/10*Zeta(5)/eps-289/10*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+17/3780*Pi^6/eps+O(1)];
pInt[6,410] := ["e1123|45|e4|56|56|6||", 2/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-2/15*Zeta(3)^2/eps^2+94/3*Zeta(5)/eps+289/30*Zeta(7)/eps-2/3*Zeta(3)^2/eps-1/225*Pi^4*Zeta(3)/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,411] := ["e1123|45|e4|66|56|6||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2+67/30*Zeta(5)/eps^2+491/5*Zeta(3)/eps+469/30*Zeta(5)/eps-941/30*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps+61/11340*Pi^6/eps+O(1)];
pInt[6,412] := ["e12|334|356|5|e6|66||", 1/90/eps^6+7/90/eps^5+29/90/eps^4+134/45*Zeta(3)/eps^3-77/90/eps^3+956/45*Zeta(3)/eps^2-3283/90/eps^2+1741/5*Zeta(5)/eps+8368/45*Zeta(3)/eps-46253/90/eps+67/1350*Pi^4/eps^2+239/675*Pi^4/eps+O(1)];
pInt[6,413] := ["e1123|4|e4|556|56|6||", 1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-97/90*Zeta(3)/eps^3+2939/60/eps^2-188/15*Zeta(3)/eps^2+17608/45/eps-881/30*Zeta(5)/eps-11039/90*Zeta(3)/eps-97/5400*Pi^4/eps^2-47/225*Pi^4/eps+O(1)];
pInt[6,414] := ["e1123|4|e4|56|56|66||", 1/90/eps^6+1/9/eps^5+89/90/eps^4+73/9/eps^3-67/45*Zeta(3)/eps^3+5717/90/eps^2-134/9*Zeta(3)/eps^2+21749/45/eps-237/5*Zeta(5)/eps-5927/45*Zeta(3)/eps-67/2700*Pi^4/eps^2-67/270*Pi^4/eps+O(1)];
pInt[6,415] := ["e12|334|455|46|5|6|e|", 1/60/eps^6+1/10/eps^5+19/60/eps^4+5*Zeta(3)/eps^3-34/15/eps^3+30*Zeta(3)/eps^2-3383/60/eps^2+2501/5*Zeta(5)/eps+255*Zeta(3)/eps-4327/6/eps+1/12*Pi^4/eps^2+1/2*Pi^4/eps+O(1)];
pInt[6,416] := ["e1123|24|5|e5|66|66||", 1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-17/5*Zeta(3)/eps^3+6113/60/eps^2-30*Zeta(3)/eps^2+4739/6/eps-1609/15*Zeta(5)/eps-1307/5*Zeta(3)/eps-17/300*Pi^4/eps^2-1/2*Pi^4/eps+O(1)];
pInt[6,417] := ["e1123|45|e6|46|5|66||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2-3/5*Zeta(5)/eps^2+491/5*Zeta(3)/eps-21/5*Zeta(5)/eps-127/5*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps-2/945*Pi^6/eps+O(1)];
pInt[6,418] := ["e12|334|455|66|e|66||", 1/15/eps^6+4/15/eps^5+4/15/eps^4+332/15*Zeta(3)/eps^3-196/15/eps^3+1328/15*Zeta(3)/eps^2-3196/15/eps^2+10192/5*Zeta(5)/eps+10328/15*Zeta(3)/eps-36196/15/eps+83/225*Pi^4/eps^2+332/225*Pi^4/eps+O(1)];
pInt[6,419] := ["e1123|2|45|e4|66|66||", 1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-23/9*Zeta(3)/eps^3+3409/36/eps^2-184/9*Zeta(3)/eps^2+2029/3/eps-247/3*Zeta(5)/eps-161*Zeta(3)/eps-23/540*Pi^4/eps^2-46/135*Pi^4/eps+O(1)];
pInt[6,420] := ["e1123|4|e5|566|556|||", 1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-23/9*Zeta(3)/eps^3+1493/18/eps^2-217/9*Zeta(3)/eps^2+19637/30/eps-1273/15*Zeta(5)/eps-649/3*Zeta(3)/eps-23/540*Pi^4/eps^2-217/540*Pi^4/eps+O(1)];
pInt[6,421] := ["e1123|4|e5|456|6|66||", 1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-13/9*Zeta(3)/eps^3+2939/60/eps^2-46/3*Zeta(3)/eps^2+17608/45/eps-509/15*Zeta(5)/eps-1295/9*Zeta(3)/eps-13/540*Pi^4/eps^2-23/90*Pi^4/eps+O(1)];
pInt[6,422] := ["e1123|4|e5|445|6|66||", 1/45/eps^6+8/45/eps^5+4/3/eps^4+416/45/eps^3-10/9*Zeta(3)/eps^3+2752/45/eps^2-80/9*Zeta(3)/eps^2+5888/15/eps-326/15*Zeta(5)/eps-176/3*Zeta(3)/eps-1/54*Pi^4/eps^2-4/27*Pi^4/eps+O(1)];
pInt[6,423] := ["e1123|4|e5|45|66|66||", 1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-142/45*Zeta(3)/eps^3+1493/18/eps^2-1202/45*Zeta(3)/eps^2+19637/30/eps-1646/15*Zeta(5)/eps-682/3*Zeta(3)/eps-71/1350*Pi^4/eps^2-601/1350*Pi^4/eps+O(1)];
pInt[6,424] := ["e112|2|34|e5|566|66||", -1/24/eps^5-1/3/eps^4-53/24/eps^3+13/6*Zeta(3)/eps^2-40/3/eps^2+52/3*Zeta(3)/eps-1829/24/eps+13/360*Pi^4/eps+O(1)];
pInt[6,425] := ["e1123|24|56|e5|56|6||", 1/10*Zeta(3)/eps^4+4/5*Zeta(3)/eps^3+71/10*Zeta(3)/eps^2-2/15*Zeta(5)/eps^2+291/5*Zeta(3)/eps-16/15*Zeta(5)/eps-248/15*Zeta(3)^2/eps+1/600*Pi^4/eps^3+1/75*Pi^4/eps^2+71/600*Pi^4/eps-1/1620*Pi^6/eps+O(1)];
pInt[6,426] := ["e1123|24|5|e5|566|6||", 1/120/eps^6+11/120/eps^5+13/15/eps^4+149/20/eps^3-7/4*Zeta(3)/eps^3+7267/120/eps^2-69/4*Zeta(3)/eps^2+11393/24/eps-3239/60*Zeta(5)/eps-156*Zeta(3)/eps-7/240*Pi^4/eps^2-23/80*Pi^4/eps+O(1)];
pInt[6,427] := ["e1123|44|e5|566|5|6||", 1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-41/15*Zeta(3)/eps^3+6113/60/eps^2-82/3*Zeta(3)/eps^2+4739/6/eps-403/5*Zeta(5)/eps-3731/15*Zeta(3)/eps-41/900*Pi^4/eps^2-41/90*Pi^4/eps+O(1)];
pInt[6,428] := ["e1123|44|e5|56|56|6||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2-4/15*Zeta(5)/eps^2+491/5*Zeta(3)/eps-28/15*Zeta(5)/eps-418/15*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps-1/810*Pi^6/eps+O(1)];
pInt[6,429] := ["e12|334|456|56|55||e|", 1/72/eps^6+1/12/eps^5+17/72/eps^4+419/90*Zeta(3)/eps^3-83/36/eps^3+419/15*Zeta(3)/eps^2-1217/24/eps^2+12881/30*Zeta(5)/eps+19219/90*Zeta(3)/eps-22405/36/eps+419/5400*Pi^4/eps^2+419/900*Pi^4/eps+O(1)];
pInt[6,430] := ["e1123|45|e6|456|6|6||", 2/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-4/3*Zeta(3)^2/eps^2+94/3*Zeta(5)/eps+31/3*Zeta(7)/eps-20/3*Zeta(3)^2/eps-2/45*Pi^4*Zeta(3)/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,431] := ["e1123|45|e6|46|56|6||", 2/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-17/15*Zeta(3)^2/eps^2+94/3*Zeta(5)/eps+619/80*Zeta(7)/eps-17/3*Zeta(3)^2/eps-17/450*Pi^4*Zeta(3)/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,432] := ["e12|334|456|56|e|66||", 1/45/eps^6+1/9/eps^5+1/5/eps^4+346/45*Zeta(3)/eps^3-13/3/eps^3+346/9*Zeta(3)/eps^2-387/5/eps^2+10318/15*Zeta(5)/eps+1354/5*Zeta(3)/eps-13429/15/eps+173/1350*Pi^4/eps^2+173/270*Pi^4/eps+O(1)];
pInt[6,433] := ["e1123|2|45|e4|56|66||", 1/72/eps^6+1/8/eps^5+37/36/eps^4+283/36/eps^3-49/36*Zeta(3)/eps^3+463/8/eps^2-49/4*Zeta(3)/eps^2+30031/72/eps-167/4*Zeta(5)/eps-1813/18*Zeta(3)/eps-49/2160*Pi^4/eps^2-49/240*Pi^4/eps+O(1)];
pInt[6,434] := ["e1123|4|e5|456|56|6||", 1/15*Zeta(3)/eps^4+3/5*Zeta(3)/eps^3+83/15*Zeta(3)/eps^2-61/30*Zeta(5)/eps^2+701/15*Zeta(3)/eps-49/30*Zeta(3)^2/eps-183/10*Zeta(5)/eps+1/900*Pi^4/eps^3+1/100*Pi^4/eps^2+83/900*Pi^4/eps-1/180*Pi^6/eps+O(1)];
pInt[6,435] := ["e1123|4|e5|566|56|6||", 1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-71/45*Zeta(3)/eps^3+2939/60/eps^2-218/15*Zeta(3)/eps^2+17608/45/eps-923/15*Zeta(5)/eps-5677/45*Zeta(3)/eps-71/2700*Pi^4/eps^2-109/450*Pi^4/eps+O(1)];
pInt[6,436] := ["e1123|4|e5|56|566|6||", 1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-157/90*Zeta(3)/eps^3+2939/60/eps^2-233/15*Zeta(3)/eps^2+17608/45/eps-336/5*Zeta(5)/eps-11879/90*Zeta(3)/eps-157/5400*Pi^4/eps^2-233/900*Pi^4/eps+O(1)];
pInt[6,437] := ["e1123|24|5|e6|566|6||", 1/120/eps^6+11/120/eps^5+13/15/eps^4+149/20/eps^3-7/4*Zeta(3)/eps^3+7267/120/eps^2-69/4*Zeta(3)/eps^2+11393/24/eps-1093/20*Zeta(5)/eps-156*Zeta(3)/eps-7/240*Pi^4/eps^2-23/80*Pi^4/eps+O(1)];
pInt[6,438] := ["e12|334|556|46|55||e|", 1/30/eps^6+1/6/eps^5+11/30/eps^4+158/15*Zeta(3)/eps^3-57/10/eps^3+158/3*Zeta(3)/eps^2-3317/30/eps^2+5034/5*Zeta(5)/eps+6418/15*Zeta(3)/eps-7951/6/eps+79/450*Pi^4/eps^2+79/90*Pi^4/eps+O(1)];
pInt[6,439] := ["e1123|24|5|e6|56|66||", 1/120/eps^6+11/120/eps^5+13/15/eps^4+149/20/eps^3-25/12*Zeta(3)/eps^3+7267/120/eps^2-227/12*Zeta(3)/eps^2+11393/24/eps-4019/60*Zeta(5)/eps-494/3*Zeta(3)/eps-5/144*Pi^4/eps^2-227/720*Pi^4/eps+O(1)];
pInt[6,440] := ["e112|3|445|566|66|e||", 3/40/eps^6+3/10/eps^5+27/40/eps^4+149/10*Zeta(3)/eps^3-36/5/eps^3+298/5*Zeta(3)/eps^2-5553/40/eps^2+12957/10*Zeta(5)/eps+4941/10*Zeta(3)/eps-15867/10/eps+149/600*Pi^4/eps^2+149/150*Pi^4/eps+O(1)];
pInt[6,441] := ["e1123|45|e6|45|6|66||", 1/5*Zeta(3)/eps^4+7/5*Zeta(3)/eps^3+61/5*Zeta(3)/eps^2-23/30*Zeta(5)/eps^2+491/5*Zeta(3)/eps-161/30*Zeta(5)/eps-731/30*Zeta(3)^2/eps+1/300*Pi^4/eps^3+7/300*Pi^4/eps^2+61/300*Pi^4/eps-29/11340*Pi^6/eps+O(1)];
pInt[6,442] := ["e1123|44|e5|66|5|66||", 1/30/eps^6+3/10/eps^5+79/30/eps^4+649/30/eps^3-79/15*Zeta(3)/eps^3+5119/30/eps^2-237/5*Zeta(3)/eps^2+39289/30/eps-799/5*Zeta(5)/eps-6241/15*Zeta(3)/eps-79/900*Pi^4/eps^2-79/100*Pi^4/eps+O(1)];
pInt[6,443] := ["e1123|2|45|e6|56|66||", 1/72/eps^6+1/8/eps^5+37/36/eps^4+283/36/eps^3-61/36*Zeta(3)/eps^3+463/8/eps^2-57/4*Zeta(3)/eps^2+30031/72/eps-569/12*Zeta(5)/eps-2059/18*Zeta(3)/eps-61/2160*Pi^4/eps^2-19/80*Pi^4/eps+O(1)];
pInt[6,444] := ["e1123|2|44|e5|56|66||", 1/24/eps^6+7/24/eps^5+13/6/eps^4+187/12/eps^3-41/12*Zeta(3)/eps^3+2651/24/eps^2-287/12*Zeta(3)/eps^2+18665/24/eps-469/4*Zeta(5)/eps-533/3*Zeta(3)/eps-41/720*Pi^4/eps^2-287/720*Pi^4/eps+O(1)];
pInt[6,445] := ["e1123|2|4|e5|566|66||", -1/36/eps^5-5/18/eps^4-83/36/eps^3+23/9*Zeta(3)/eps^2-53/3/eps^2+230/9*Zeta(3)/eps-4681/36/eps+23/540*Pi^4/eps+O(1)];
pInt[6,446] := ["e1123|4|e5|466|55|6||", 1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-112/45*Zeta(3)/eps^3+1493/18/eps^2-1097/45*Zeta(3)/eps^2+19637/30/eps-377/5*Zeta(5)/eps-667/3*Zeta(3)/eps-28/675*Pi^4/eps^2-1097/2700*Pi^4/eps+O(1)];
pInt[6,447] := ["e1123|4|e5|666|55|6||", -1/120/eps^5-23/240/eps^4-433/480/eps^3+41/30*Zeta(3)/eps^2-7411/960/eps^2+943/60*Zeta(3)/eps-120041/1920/eps+41/1800*Pi^4/eps+O(1)];
pInt[6,448] := ["e1123|4|e5|66|556|6||", 1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-97/30*Zeta(3)/eps^3+6113/60/eps^2-88/3*Zeta(3)/eps^2+4739/6/eps-508/5*Zeta(5)/eps-7747/30*Zeta(3)/eps-97/1800*Pi^4/eps^2-22/45*Pi^4/eps+O(1)];
pInt[6,449] := ["e1123|4|e5|466|5|66||", 1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-127/45*Zeta(3)/eps^3+1493/18/eps^2-1127/45*Zeta(3)/eps^2+19637/30/eps-1466/15*Zeta(5)/eps-655/3*Zeta(3)/eps-127/2700*Pi^4/eps^2-1127/2700*Pi^4/eps+O(1)];
pInt[6,450] := ["e1123|4|e5|446|5|66||", 1/45/eps^6+8/45/eps^5+4/3/eps^4+416/45/eps^3-10/9*Zeta(3)/eps^3+2752/45/eps^2-80/9*Zeta(3)/eps^2+5888/15/eps-697/30*Zeta(5)/eps-173/3*Zeta(3)/eps-1/54*Pi^4/eps^2-4/27*Pi^4/eps+O(1)];
pInt[6,451] := ["e1123|4|e5|46|56|66||", 1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-29/18*Zeta(3)/eps^3+2939/60/eps^2-49/3*Zeta(3)/eps^2+17608/45/eps-604/15*Zeta(5)/eps-2695/18*Zeta(3)/eps-29/1080*Pi^4/eps^2-49/180*Pi^4/eps+O(1)];
pInt[6,452] := ["e12|345|345|45|6|6|e|", 1/3*Zeta(5)/eps^3+Zeta(5)/eps^2-7/15*Zeta(3)^2/eps^2+7/3*Zeta(5)/eps-13/30*Zeta(7)/eps-7/5*Zeta(3)^2/eps-7/450*Pi^4*Zeta(3)/eps+1/1134*Pi^6/eps^2+1/378*Pi^6/eps+O(1)];
pInt[6,453] := ["e12|e345|345|4|6|66||", 2/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-4/3*Zeta(3)^2/eps^2+94/3*Zeta(5)/eps+15*Zeta(7)/eps-20/3*Zeta(3)^2/eps-2/45*Pi^4*Zeta(3)/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,454] := ["e12|e345|345|46|6|6||", 6/5*Zeta(3)^2/eps^2+54/5*Zeta(3)^2/eps-63/5*Zeta(7)/eps+1/25*Pi^4*Zeta(3)/eps+O(1)];
pInt[6,455] := ["e12|e345|345|6|6|66||", 2/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-26/15*Zeta(3)^2/eps^2+94/3*Zeta(5)/eps+97/6*Zeta(7)/eps-26/3*Zeta(3)^2/eps-13/225*Pi^4*Zeta(3)/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,456] := ["e12|345|345|e|66|66||", 1/90/eps^6+1/15/eps^5+7/45/eps^4+197/45*Zeta(3)/eps^3-107/45/eps^3+394/15*Zeta(3)/eps^2-137/3/eps^2+1109/3*Zeta(5)/eps+7582/45*Zeta(3)/eps-4775/9/eps+197/2700*Pi^4/eps^2+197/450*Pi^4/eps+O(1)];
pInt[6,457] := ["e112|3|456|456|e|66||", 1/40/eps^6+1/8/eps^5+7/20/eps^4+319/60*Zeta(3)/eps^3-9/4/eps^3+319/12*Zeta(3)/eps^2-2033/40/eps^2+8827/20*Zeta(5)/eps+5887/30*Zeta(3)/eps-23837/40/eps+319/3600*Pi^4/eps^2+319/720*Pi^4/eps+O(1)];
pInt[6,458] := ["e12|345|346|45|5|6|e|", 1/30*Zeta(3)/eps^4+7/30*Zeta(3)/eps^3+7/6*Zeta(3)/eps^2-23/30*Zeta(5)/eps^2+301/30*Zeta(3)^2/eps-1/6*Zeta(3)/eps-161/30*Zeta(5)/eps+1/1800*Pi^4/eps^3+7/1800*Pi^4/eps^2+7/360*Pi^4/eps-2/945*Pi^6/eps+O(1)];
pInt[6,459] := ["e12|e345|346|45|6|6||", 147/80*Zeta(7)/eps^2+441/80*Zeta(7)/eps-9/2*Zeta(3)*Zeta(5)/eps-27/50*mzv(3,5)/eps+2063/2520000*Pi^8/eps+O(1)];
pInt[6,460] := ["e12|e345|346|55|66|||", 1/120/eps^6+11/120/eps^5+13/15/eps^4+149/20/eps^3-17/12*Zeta(3)/eps^3+7267/120/eps^2-187/12*Zeta(3)/eps^2+11393/24/eps-813/20*Zeta(5)/eps-442/3*Zeta(3)/eps-17/720*Pi^4/eps^2-187/720*Pi^4/eps+O(1)];
pInt[6,461] := ["e12|e345|346|56|56|||", 6/5*Zeta(3)^2/eps^2+12*Zeta(3)^2/eps-63/4*Zeta(7)/eps+1/25*Pi^4*Zeta(3)/eps+O(1)];
pInt[6,462] := ["e12|e345|346|4|5|66||", 2/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-17/15*Zeta(3)^2/eps^2+94/3*Zeta(5)/eps+2977/240*Zeta(7)/eps-17/3*Zeta(3)^2/eps-17/450*Pi^4*Zeta(3)/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,463] := ["e12|e345|346|4||666||", -1/20*Zeta(3)/eps^3-19/40*Zeta(3)/eps^2-7/20*Zeta(5)/eps-341/80*Zeta(3)/eps+167/20*Zeta(3)^2-133/40*Zeta(5)-5679/160*Zeta(3)-1/1200*Pi^4/eps^2-19/2400*Pi^4/eps-341/4800*Pi^4-1/1260*Pi^6+O(eps)];
pInt[6,464] := ["e12|e345|346|5|56|6||", 147/80*Zeta(7)/eps^2+441/80*Zeta(7)/eps-6*Zeta(3)*Zeta(5)/eps-27/50*mzv(3,5)/eps+2063/2520000*Pi^8/eps+O(1)];
pInt[6,465] := ["e12|e345|346|5|66|6||", 1/10*Zeta(3)/eps^4+4/5*Zeta(3)/eps^3+71/10*Zeta(3)/eps^2-19/30*Zeta(5)/eps^2+291/5*Zeta(3)/eps-76/15*Zeta(5)/eps-349/30*Zeta(3)^2/eps+1/600*Pi^4/eps^3+1/75*Pi^4/eps^2+71/600*Pi^4/eps-11/5670*Pi^6/eps+O(1)];
pInt[6,466] := ["e12|e345|346|5|6|66||", 2/3*Zeta(5)/eps^3+10/3*Zeta(5)/eps^2-23/15*Zeta(3)^2/eps^2+94/3*Zeta(5)/eps+3341/240*Zeta(7)/eps-23/3*Zeta(3)^2/eps-23/450*Pi^4*Zeta(3)/eps+1/567*Pi^6/eps^2+5/567*Pi^6/eps+O(1)];
pInt[6,467] := ["e12|345|346|e|56|66||", 1/180/eps^6+7/180/eps^5+23/180/eps^4+191/90*Zeta(3)/eps^3-173/180/eps^3+1337/90*Zeta(3)/eps^2-4201/180/eps^2+5561/30*Zeta(5)/eps+9181/90*Zeta(3)/eps-52133/180/eps+191/5400*Pi^4/eps^2+1337/5400*Pi^4/eps+O(1)];
pInt[6,468] := ["e12|e23|34|45|56|66||", 1/720/eps^6+1/48/eps^5+17/72/eps^4+167/72/eps^3-17/72*Zeta(3)/eps^3+5017/240/eps^2-85/24*Zeta(3)/eps^2+128053/720/eps-271/40*Zeta(5)/eps-1445/36*Zeta(3)/eps-17/4320*Pi^4/eps^2-17/288*Pi^4/eps+O(1)];
pInt[6,469] := ["e12|e23|34|45|66|66||", 1/360/eps^6+7/180/eps^5+17/40/eps^4+733/180/eps^3-41/90*Zeta(3)/eps^3+12973/360/eps^2-287/45*Zeta(3)/eps^2+6047/20/eps-403/30*Zeta(5)/eps-697/10*Zeta(3)/eps-41/5400*Pi^4/eps^2-287/2700*Pi^4/eps+O(1)];
pInt[6,470] := ["e12|e23|34|45|6|666||", -1/1440/eps^5-11/960/eps^4-779/5760/eps^3+17/144*Zeta(3)/eps^2-15697/11520/eps^2+187/96*Zeta(3)/eps-95969/7680/eps+17/8640*Pi^4/eps+O(1)];
pInt[6,471] := ["e12|e23|34|55|566|6||", 1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-77/120*Zeta(3)/eps^3+2179/48/eps^2-1001/120*Zeta(3)/eps^2+89639/240/eps-781/40*Zeta(5)/eps-1309/15*Zeta(3)/eps-77/7200*Pi^4/eps^2-1001/7200*Pi^4/eps+O(1)];
pInt[6,472] := ["e12|e23|34|55|666|6||", -1/480/eps^5-29/960/eps^4-631/1920/eps^3+77/240*Zeta(3)/eps^2-11989/3840/eps^2+2233/480*Zeta(3)/eps-210287/7680/eps+77/14400*Pi^4/eps+O(1)];
pInt[6,473] := ["e12|e23|34|55|66|66||", 1/120/eps^6+1/10/eps^5+121/120/eps^4+137/15/eps^3-37/30*Zeta(3)/eps^3+9301/120/eps^2-74/5*Zeta(3)/eps^2+18889/30/eps-387/10*Zeta(5)/eps-4477/30*Zeta(3)/eps-37/1800*Pi^4/eps^2-37/150*Pi^4/eps+O(1)];
pInt[6,474] := ["e12|e23|34|56|556|6||", 1/720/eps^6+1/48/eps^5+17/72/eps^4+167/72/eps^3-97/360*Zeta(3)/eps^3+5017/240/eps^2-473/120*Zeta(3)/eps^2+128053/720/eps-881/120*Zeta(5)/eps-7939/180*Zeta(3)/eps-97/21600*Pi^4/eps^2-473/7200*Pi^4/eps+O(1)];
pInt[6,475] := ["e12|e23|34|56|56|66||", 1/360/eps^6+13/360/eps^5+67/180/eps^4+611/180/eps^3-67/180*Zeta(3)/eps^3+10367/360/eps^2-871/180*Zeta(3)/eps^2+83899/360/eps-237/20*Zeta(5)/eps-4471/90*Zeta(3)/eps-67/10800*Pi^4/eps^2-871/10800*Pi^4/eps+O(1)];
pInt[6,476] := ["e12|e23|34|5|566|66||", -1/360/eps^5-2/45/eps^4-37/72/eps^3+41/90*Zeta(3)/eps^2-51/10/eps^2+328/45*Zeta(3)/eps-3329/72/eps+41/5400*Pi^4/eps+O(1)];
pInt[6,477] := ["e12|e23|44|455|6|66||", 1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-67/45*Zeta(3)/eps^3+1493/18/eps^2-737/45*Zeta(3)/eps^2+19637/30/eps-237/5*Zeta(5)/eps-469/3*Zeta(3)/eps-67/2700*Pi^4/eps^2-737/2700*Pi^4/eps+O(1)];
pInt[6,478] := ["e12|e23|44|456|5|66||", 1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-7/9*Zeta(3)/eps^3+2939/60/eps^2-28/3*Zeta(3)/eps^2+17608/45/eps-359/15*Zeta(5)/eps-833/9*Zeta(3)/eps-7/540*Pi^4/eps^2-7/45*Pi^4/eps+O(1)];
pInt[6,479] := ["e12|e23|44|555|66|6||", -1/120/eps^5-23/240/eps^4-433/480/eps^3+31/30*Zeta(3)/eps^2-7411/960/eps^2+713/60*Zeta(3)/eps-120041/1920/eps+31/1800*Pi^4/eps+O(1)];
pInt[6,480] := ["e12|e23|44|556|56|6||", 1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-41/45*Zeta(3)/eps^3+2939/60/eps^2-158/15*Zeta(3)/eps^2+17608/45/eps-131/5*Zeta(5)/eps-4627/45*Zeta(3)/eps-41/2700*Pi^4/eps^2-79/450*Pi^4/eps+O(1)];
pInt[6,481] := ["e12|e23|44|556|66|6||", 1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-31/15*Zeta(3)/eps^3+6113/60/eps^2-62/3*Zeta(3)/eps^2+4739/6/eps-343/5*Zeta(5)/eps-2821/15*Zeta(3)/eps-31/900*Pi^4/eps^2-31/90*Pi^4/eps+O(1)];
pInt[6,482] := ["e12|e23|44|556|6|66||", -1/90/eps^5-13/90/eps^4-131/90/eps^3+67/45*Zeta(3)/eps^2-391/30/eps^2+871/45*Zeta(3)/eps-9811/90/eps+67/2700*Pi^4/eps+O(1)];
pInt[6,483] := ["e12|e23|44|45|6|666||", -1/360/eps^5-3/80/eps^4-557/1440/eps^3+7/18*Zeta(3)/eps^2-2027/576/eps^2+21/4*Zeta(3)/eps-19053/640/eps+7/1080*Pi^4/eps+O(1)];
pInt[6,484] := ["e12|e23|44|55|66|66||", 1/30/eps^6+3/10/eps^5+79/30/eps^4+649/30/eps^3-59/15*Zeta(3)/eps^3+5119/30/eps^2-177/5*Zeta(3)/eps^2+39289/30/eps-679/5*Zeta(5)/eps-4661/15*Zeta(3)/eps-59/900*Pi^4/eps^2-59/100*Pi^4/eps+O(1)];
pInt[6,485] := ["e12|e23|44|56|56|66||", 1/90/eps^6+1/9/eps^5+89/90/eps^4+73/9/eps^3-52/45*Zeta(3)/eps^3+5717/90/eps^2-104/9*Zeta(3)/eps^2+21749/45/eps-616/15*Zeta(5)/eps-4592/45*Zeta(3)/eps-13/675*Pi^4/eps^2-26/135*Pi^4/eps+O(1)];
pInt[6,486] := ["e12|e23|45|445|6|66||", 1/360/eps^6+7/180/eps^5+17/40/eps^4+733/180/eps^3-109/180*Zeta(3)/eps^3+12973/360/eps^2-709/90*Zeta(3)/eps^2+6047/20/eps-1079/60*Zeta(5)/eps-1661/20*Zeta(3)/eps-109/10800*Pi^4/eps^2-709/5400*Pi^4/eps+O(1)];
pInt[6,487] := ["e12|e23|45|446|5|66||", 1/360/eps^6+7/180/eps^5+17/40/eps^4+733/180/eps^3-53/90*Zeta(3)/eps^3+12973/360/eps^2-353/45*Zeta(3)/eps^2+6047/20/eps-491/30*Zeta(5)/eps-837/10*Zeta(3)/eps-53/5400*Pi^4/eps^2-353/2700*Pi^4/eps+O(1)];
pInt[6,488] := ["e12|e23|45|446|6|66||", 1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-31/40*Zeta(3)/eps^3+2179/48/eps^2-387/40*Zeta(3)/eps^2+89639/240/eps-547/24*Zeta(5)/eps-497/5*Zeta(3)/eps-31/2400*Pi^4/eps^2-129/800*Pi^4/eps+O(1)];
pInt[6,489] := ["e12|e23|45|446||666||", -1/480/eps^5-29/960/eps^4-631/1920/eps^3+17/48*Zeta(3)/eps^2-11989/3840/eps^2+493/96*Zeta(3)/eps-210287/7680/eps+17/2880*Pi^4/eps+O(1)];
pInt[6,490] := ["e12|e23|45|456|56|6||", 1/60*Zeta(3)/eps^4+1/5*Zeta(3)/eps^3+25/12*Zeta(3)/eps^2-23/60*Zeta(5)/eps^2+58/3*Zeta(3)/eps-89/60*Zeta(3)^2/eps-23/5*Zeta(5)/eps+1/3600*Pi^4/eps^3+1/300*Pi^4/eps^2+5/144*Pi^4/eps-1/945*Pi^6/eps+O(1)];
pInt[6,491] := ["e12|e23|45|456|6|66||", 1/720/eps^6+1/48/eps^5+17/72/eps^4+167/72/eps^3-29/72*Zeta(3)/eps^3+5017/240/eps^2-617/120*Zeta(3)/eps^2+128053/720/eps-1553/120*Zeta(5)/eps-9571/180*Zeta(3)/eps-29/4320*Pi^4/eps^2-617/7200*Pi^4/eps+O(1)];
pInt[6,492] := ["e12|e23|45|466|55|6||", 1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-257/360*Zeta(3)/eps^3+6739/144/eps^2-2827/360*Zeta(3)/eps^2+17075/48/eps-2713/120*Zeta(5)/eps-4297/60*Zeta(3)/eps-257/21600*Pi^4/eps^2-2827/21600*Pi^4/eps+O(1)];
pInt[6,493] := ["e12|e23|45|466|56|6||", 1/720/eps^6+1/48/eps^5+17/72/eps^4+167/72/eps^3-133/360*Zeta(3)/eps^3+5017/240/eps^2-617/120*Zeta(3)/eps^2+128053/720/eps-193/24*Zeta(5)/eps-10081/180*Zeta(3)/eps-133/21600*Pi^4/eps^2-617/7200*Pi^4/eps+O(1)];
pInt[6,494] := ["e12|e23|45|466|5|66||", 1/360/eps^6+7/180/eps^5+17/40/eps^4+733/180/eps^3-13/18*Zeta(3)/eps^3+12973/360/eps^2-401/45*Zeta(3)/eps^2+6047/20/eps-213/10*Zeta(5)/eps-913/10*Zeta(3)/eps-13/1080*Pi^4/eps^2-401/2700*Pi^4/eps+O(1)];
pInt[6,495] := ["e12|e23|45|666|55|6||", -1/240/eps^5-5/96/eps^4-491/960/eps^3+13/24*Zeta(3)/eps^2-575/128/eps^2+325/48*Zeta(3)/eps-142147/3840/eps+13/1440*Pi^4/eps+O(1)];
pInt[6,496] := ["e12|e23|45|44|6|666||", -1/360/eps^5-3/80/eps^4-557/1440/eps^3+7/18*Zeta(3)/eps^2-2027/576/eps^2+21/4*Zeta(3)/eps-19053/640/eps+7/1080*Pi^4/eps+O(1)];
pInt[6,497] := ["e12|e23|45|45|66|66||", 1/180/eps^6+11/180/eps^5+11/20/eps^4+791/180/eps^3-14/45*Zeta(3)/eps^3+1175/36/eps^2-154/45*Zeta(3)/eps^2+923/4/eps-23/3*Zeta(5)/eps-136/5*Zeta(3)/eps-7/1350*Pi^4/eps^2-77/1350*Pi^4/eps+O(1)];
pInt[6,498] := ["e12|e23|45|46|56|66||", 1/360/eps^6+1/30/eps^5+113/360/eps^4+233/90/eps^3-17/90*Zeta(3)/eps^3+2363/120/eps^2-34/15*Zeta(3)/eps^2+12763/90/eps-107/30*Zeta(5)/eps-1777/90*Zeta(3)/eps-17/5400*Pi^4/eps^2-17/450*Pi^4/eps+O(1)];
pInt[6,499] := ["e12|e23|45|66|556|6||", 1/90/eps^6+1/9/eps^5+89/90/eps^4+73/9/eps^3-52/45*Zeta(3)/eps^3+5717/90/eps^2-104/9*Zeta(3)/eps^2+21749/45/eps-616/15*Zeta(5)/eps-4592/45*Zeta(3)/eps-13/675*Pi^4/eps^2-26/135*Pi^4/eps+O(1)];
pInt[6,500] := ["e12|e23|4|445|6|666||", 1/960/eps^4+19/960/eps^3+323/1280/eps^2+10271/3840/eps-17/96*Zeta(3)/eps+390617/15360-323/96*Zeta(3)-17/5760*Pi^4+O(eps)];
pInt[6,501] := ["e12|e23|4|455|66|66||", -1/80/eps^5-29/160/eps^4-629/320/eps^3+37/20*Zeta(3)/eps^2-11913/640/eps^2+1073/40*Zeta(3)/eps-208381/1280/eps+37/1200*Pi^4/eps+O(1)];
pInt[6,502] := ["e12|e23|4|456|56|66||", -1/240/eps^5-31/480/eps^4-691/960/eps^3+67/120*Zeta(3)/eps^2-13231/1920/eps^2+2077/240*Zeta(3)/eps-232027/3840/eps+67/7200*Pi^4/eps+O(1)];
pInt[6,503] := ["e12|e23|4|555|666|6||", 1/480/eps^4+7/240/eps^3+115/384/eps^2+345/128/eps-13/48*Zeta(3)/eps+173197/7680-91/24*Zeta(3)-13/2880*Pi^4+O(eps)];
pInt[6,504] := ["e12|e23|4|556|566|6||", -1/120/eps^5-1/8/eps^4-83/60/eps^3+79/60*Zeta(3)/eps^2-319/24/eps^2+589/30*Zeta(3)/eps-1881/16/eps+79/3600*Pi^4/eps+O(1)];
pInt[6,505] := ["e112|34|e3|55|566|6||", 1/48/eps^6+3/16/eps^5+19/12/eps^4+299/24/eps^3-53/24*Zeta(3)/eps^3+4519/48/eps^2-159/8*Zeta(3)/eps^2+33307/48/eps-557/8*Zeta(5)/eps-1007/6*Zeta(3)/eps-53/1440*Pi^4/eps^2-53/160*Pi^4/eps+O(1)];
pInt[6,506] := ["e112|34|e3|55|66|66||", 1/24/eps^6+1/3/eps^5+65/24/eps^4+125/6/eps^3-25/6*Zeta(3)/eps^3+3725/24/eps^2-100/3*Zeta(3)/eps^2+3400/3/eps-275/2*Zeta(5)/eps-1625/6*Zeta(3)/eps-5/72*Pi^4/eps^2-5/9*Pi^4/eps+O(1)];
pInt[6,507] := ["e112|34|e3|55|666|6||", -1/96/eps^5-7/64/eps^4-367/384/eps^3+53/48*Zeta(3)/eps^2-5885/768/eps^2+371/32*Zeta(3)/eps-89959/1536/eps+53/2880*Pi^4/eps+O(1)];
pInt[6,508] := ["e112|34|e3|45|56|66||", 1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-61/72*Zeta(3)/eps^3+6739/144/eps^2-671/72*Zeta(3)/eps^2+17075/48/eps-589/24*Zeta(5)/eps-1037/12*Zeta(3)/eps-61/4320*Pi^4/eps^2-671/4320*Pi^4/eps+O(1)];
pInt[6,509] := ["e112|34|e3|45|66|66||", 1/72/eps^6+5/36/eps^5+89/72/eps^4+121/12/eps^3-29/18*Zeta(3)/eps^3+5629/72/eps^2-145/9*Zeta(3)/eps^2+21133/36/eps-97/2*Zeta(5)/eps-2581/18*Zeta(3)/eps-29/1080*Pi^4/eps^2-29/108*Pi^4/eps+O(1)];
pInt[6,510] := ["e112|34|e3|45|6|666||", -1/288/eps^5-25/576/eps^4-161/384/eps^3+61/144*Zeta(3)/eps^2-8281/2304/eps^2+1525/288*Zeta(3)/eps-132667/4608/eps+61/8640*Pi^4/eps+O(1)];
pInt[6,511] := ["e112|34|e3|56|56|66||", 1/72/eps^6+1/8/eps^5+37/36/eps^4+283/36/eps^3-43/36*Zeta(3)/eps^3+463/8/eps^2-43/4*Zeta(3)/eps^2+30031/72/eps-487/12*Zeta(5)/eps-1573/18*Zeta(3)/eps-43/2160*Pi^4/eps^2-43/240*Pi^4/eps+O(1)];
pInt[6,512] := ["e112|34|e3|56|556|6||", 1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-73/72*Zeta(3)/eps^3+6739/144/eps^2-767/72*Zeta(3)/eps^2+17075/48/eps-219/8*Zeta(5)/eps-1163/12*Zeta(3)/eps-73/4320*Pi^4/eps^2-767/4320*Pi^4/eps+O(1)];
pInt[6,513] := ["e112|33|e4|55|666|6||", -1/24/eps^5-5/16/eps^4-217/96/eps^3+19/6*Zeta(3)/eps^2-3083/192/eps^2+95/4*Zeta(3)/eps-43441/384/eps+19/360*Pi^4/eps+O(1)];
pInt[6,514] := ["e112|34|e5|44|6|666||", -1/48/eps^5-17/96/eps^4-259/192/eps^3+41/24*Zeta(3)/eps^2-3769/384/eps^2+697/48*Zeta(3)/eps-53723/768/eps+41/1440*Pi^4/eps+O(1)];
pInt[6,515] := ["e112|3|e4|555|666|6||", 1/96/eps^4+5/48/eps^3+319/384/eps^2+2363/384/eps-41/48*Zeta(3)/eps+67901/1536-205/24*Zeta(3)-41/2880*Pi^4+O(eps)];
pInt[6,516] := ["e112|34|e5|556|566|||", 1/72/eps^6+5/36/eps^5+89/72/eps^4+121/12/eps^3-85/36*Zeta(3)/eps^3+5629/72/eps^2-371/18*Zeta(3)/eps^2+21133/36/eps-285/4*Zeta(5)/eps-6269/36*Zeta(3)/eps-17/432*Pi^4/eps^2-371/1080*Pi^4/eps+O(1)];
pInt[6,517] := ["e112|34|e5|556|66|6||", 1/48/eps^6+3/16/eps^5+19/12/eps^4+299/24/eps^3-23/8*Zeta(3)/eps^3+4519/48/eps^2-191/8*Zeta(3)/eps^2+33307/48/eps-2063/24*Zeta(5)/eps-393/2*Zeta(3)/eps-23/480*Pi^4/eps^2-191/480*Pi^4/eps+O(1)];
pInt[6,518] := ["e112|34|e5|455|66|6||", 1/72/eps^6+5/36/eps^5+89/72/eps^4+121/12/eps^3-41/18*Zeta(3)/eps^3+5629/72/eps^2-187/9*Zeta(3)/eps^2+21133/36/eps-379/6*Zeta(5)/eps-3217/18*Zeta(3)/eps-41/1080*Pi^4/eps^2-187/540*Pi^4/eps+O(1)];
pInt[6,519] := ["e112|34|e5|55|666|6||", -1/96/eps^5-7/64/eps^4-367/384/eps^3+61/48*Zeta(3)/eps^2-5885/768/eps^2+427/32*Zeta(3)/eps-89959/1536/eps+61/2880*Pi^4/eps+O(1)];
pInt[6,520] := ["e112|33|e4|45|66|66||", 1/18/eps^6+7/18/eps^5+53/18/eps^4+43/2/eps^3-43/9*Zeta(3)/eps^3+2773/18/eps^2-301/9*Zeta(3)/eps^2+19667/18/eps-487/3*Zeta(5)/eps-2279/9*Zeta(3)/eps-43/540*Pi^4/eps^2-301/540*Pi^4/eps+O(1)];
pInt[6,521] := ["e112|34|e5|456|6|66||", 1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-109/72*Zeta(3)/eps^3+6739/144/eps^2-1055/72*Zeta(3)/eps^2+17075/48/eps-247/8*Zeta(5)/eps-1541/12*Zeta(3)/eps-109/4320*Pi^4/eps^2-211/864*Pi^4/eps+O(1)];
pInt[6,522] := ["e112|34|e5|45|66|66||", 1/72/eps^6+5/36/eps^5+89/72/eps^4+121/12/eps^3-53/18*Zeta(3)/eps^3+5629/72/eps^2-211/9*Zeta(3)/eps^2+21133/36/eps-527/6*Zeta(5)/eps-3421/18*Zeta(3)/eps-53/1080*Pi^4/eps^2-211/540*Pi^4/eps+O(1)];
pInt[6,523] := ["e112|34|e5|445|6|66||", 5/144/eps^6+35/144/eps^5+125/72/eps^4+95/8/eps^3-137/72*Zeta(3)/eps^3+11495/144/eps^2-959/72*Zeta(3)/eps^2+76945/144/eps-531/8*Zeta(5)/eps-3209/36*Zeta(3)/eps-137/4320*Pi^4/eps^2-959/4320*Pi^4/eps+O(1)];
pInt[6,524] := ["e112|33|e4|5|566|66||", -1/18/eps^5-1/2/eps^4-71/18/eps^3+43/9*Zeta(3)/eps^2-529/18/eps^2+43*Zeta(3)/eps-1277/6/eps+43/540*Pi^4/eps+O(1)];
pInt[6,525] := ["e112|33|e4|56|556|6||", 1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-29/9*Zeta(3)/eps^3+3409/36/eps^2-214/9*Zeta(3)/eps^2+2029/3/eps-281/3*Zeta(5)/eps-183*Zeta(3)/eps-29/540*Pi^4/eps^2-107/270*Pi^4/eps+O(1)];
pInt[6,526] := ["e112|33|e4|55|566|6||", 1/12/eps^6+1/2/eps^5+43/12/eps^4+76/3/eps^3-19/3*Zeta(3)/eps^3+2137/12/eps^2-38*Zeta(3)/eps^2+7493/6/eps-231*Zeta(5)/eps-817/3*Zeta(3)/eps-19/180*Pi^4/eps^2-19/30*Pi^4/eps+O(1)];
pInt[6,527] := ["e112|3|e4|445|6|666||", 1/192/eps^4+5/64/eps^3+211/256/eps^2+5723/768/eps-61/96*Zeta(3)/eps+63299/1024-305/32*Zeta(3)-61/5760*Pi^4+O(eps)];
pInt[6,528] := ["e112|3|e4|455|66|66||", -1/16/eps^5-21/32/eps^4-365/64/eps^3+25/4*Zeta(3)/eps^2-5825/128/eps^2+525/8*Zeta(3)/eps-88725/256/eps+5/48*Pi^4/eps+O(1)];
pInt[6,529] := ["e112|3|e4|556|566|6||", -1/24/eps^5-11/24/eps^4-49/12/eps^3+55/12*Zeta(3)/eps^2-265/8/eps^2+299/6*Zeta(3)/eps-4085/16/eps+11/144*Pi^4/eps+O(1)];
pInt[6,530] := ["e112|33|e4|45|56|66||", 1/36/eps^6+2/9/eps^5+7/4/eps^4+235/18/eps^3-23/9*Zeta(3)/eps^3+3409/36/eps^2-184/9*Zeta(3)/eps^2+2029/3/eps-247/3*Zeta(5)/eps-161*Zeta(3)/eps-23/540*Pi^4/eps^2-46/135*Pi^4/eps+O(1)];
pInt[6,531] := ["e112|34|e5|456|56|6||", 1/12*Zeta(3)/eps^4+2/3*Zeta(3)/eps^3+23/4*Zeta(3)/eps^2-23/12*Zeta(5)/eps^2+137/3*Zeta(3)/eps-41/12*Zeta(3)^2/eps-46/3*Zeta(5)/eps+1/720*Pi^4/eps^3+1/90*Pi^4/eps^2+23/240*Pi^4/eps-1/189*Pi^6/eps+O(1)];
pInt[6,532] := ["e112|34|e5|56|566|6||", 1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-121/72*Zeta(3)/eps^3+6739/144/eps^2-1007/72*Zeta(3)/eps^2+17075/48/eps-443/8*Zeta(5)/eps-1355/12*Zeta(3)/eps-121/4320*Pi^4/eps^2-1007/4320*Pi^4/eps+O(1)];
pInt[6,533] := ["e112|3|e4|456|56|66||", -1/48/eps^5-23/96/eps^4-137/64/eps^3+43/24*Zeta(3)/eps^2-6583/384/eps^2+989/48*Zeta(3)/eps-99587/768/eps+43/1440*Pi^4/eps+O(1)];
pInt[6,534] := ["e112|34|e3|5|566|66||", -1/72/eps^5-1/6/eps^4-113/72/eps^3+29/18*Zeta(3)/eps^2-119/9/eps^2+58/3*Zeta(3)/eps-837/8/eps+29/1080*Pi^4/eps+O(1)];
pInt[6,535] := ["e112|34|e5|556|666|||", -1/72/eps^5-19/144/eps^4-103/96/eps^3+23/18*Zeta(3)/eps^2-4687/576/eps^2+437/36*Zeta(3)/eps-68605/1152/eps+23/1080*Pi^4/eps+O(1)];
pInt[6,536] := ["e112|33|e4|55|66|66||", 1/6/eps^6+5/6/eps^5+35/6/eps^4+245/6/eps^3-35/3*Zeta(3)/eps^3+1715/6/eps^2-175/3*Zeta(3)/eps^2+12005/6/eps-455*Zeta(5)/eps-1225/3*Zeta(3)/eps-7/36*Pi^4/eps^2-35/36*Pi^4/eps+O(1)];
pInt[6,537] := ["e112|34|e5|446|6|66||", 1/18/eps^6+1/3/eps^5+41/18/eps^4+139/9/eps^3-28/9*Zeta(3)/eps^3+631/6/eps^2-56/3*Zeta(3)/eps^2+6491/9/eps-392/3*Zeta(5)/eps-1112/9*Zeta(3)/eps-7/135*Pi^4/eps^2-14/45*Pi^4/eps+O(1)];
pInt[6,538] := ["e112|33|e4|45|6|666||", -1/72/eps^5-19/144/eps^4-103/96/eps^3+23/18*Zeta(3)/eps^2-4687/576/eps^2+437/36*Zeta(3)/eps-68605/1152/eps+23/1080*Pi^4/eps+O(1)];
pInt[6,539] := ["e112|34|e5|566|566|||", 1/36/eps^6+7/36/eps^5+47/36/eps^4+97/12/eps^3-2/9*Zeta(3)/eps^3+1711/36/eps^2-14/9*Zeta(3)/eps^2+9707/36/eps+68/9*Zeta(3)/eps-Zeta(5)/eps-1/270*Pi^4/eps^2-7/270*Pi^4/eps+O(1)];
pInt[6,540] := ["e112|34|e5|456|66|6||", 1/72/eps^6+1/9/eps^5+19/24/eps^4+46/9/eps^3-5/18*Zeta(3)/eps^3+2233/72/eps^2-20/9*Zeta(3)/eps^2+541/3/eps+5/6*Zeta(5)/eps-47/6*Zeta(3)/eps-1/216*Pi^4/eps^2-1/27*Pi^4/eps+O(1)];
pInt[6,541] := ["e112|33|e4|56|56|66||", 1/18/eps^6+1/3/eps^5+41/18/eps^4+139/9/eps^3-28/9*Zeta(3)/eps^3+631/6/eps^2-56/3*Zeta(3)/eps^2+6491/9/eps-392/3*Zeta(5)/eps-1112/9*Zeta(3)/eps-7/135*Pi^4/eps^2-14/45*Pi^4/eps+O(1)];
pInt[6,542] := ["e12|e34|334|5|56|66||", 1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-25/24*Zeta(3)/eps^3+2179/48/eps^2-277/24*Zeta(3)/eps^2+89639/240/eps-4679/120*Zeta(5)/eps-335/3*Zeta(3)/eps-5/288*Pi^4/eps^2-277/1440*Pi^4/eps+O(1)];
pInt[6,543] := ["e12|e34|334|5|66|66||", 1/120/eps^6+1/10/eps^5+121/120/eps^4+137/15/eps^3-61/30*Zeta(3)/eps^3+9301/120/eps^2-102/5*Zeta(3)/eps^2+18889/30/eps-2329/30*Zeta(5)/eps-5701/30*Zeta(3)/eps-61/1800*Pi^4/eps^2-17/50*Pi^4/eps+O(1)];
pInt[6,544] := ["e12|e34|334|5|6|666||", -1/480/eps^5-29/960/eps^4-631/1920/eps^3+25/48*Zeta(3)/eps^2-11989/3840/eps^2+629/96*Zeta(3)/eps-210287/7680/eps+5/576*Pi^4/eps+O(1)];
pInt[6,545] := ["e12|e34|335|4|56|66||", 1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-39/40*Zeta(3)/eps^3+2179/48/eps^2-467/40*Zeta(3)/eps^2+89639/240/eps-3503/120*Zeta(5)/eps-588/5*Zeta(3)/eps-13/800*Pi^4/eps^2-467/2400*Pi^4/eps+O(1)];
pInt[6,546] := ["e12|e34|335|4|66|66||", 1/120/eps^6+1/10/eps^5+121/120/eps^4+137/15/eps^3-19/10*Zeta(3)/eps^3+9301/120/eps^2-104/5*Zeta(3)/eps^2+18889/30/eps-1741/30*Zeta(5)/eps-2019/10*Zeta(3)/eps-19/600*Pi^4/eps^2-26/75*Pi^4/eps+O(1)];
pInt[6,547] := ["e12|e34|335|4|6|666||", -1/480/eps^5-29/960/eps^4-631/1920/eps^3+39/80*Zeta(3)/eps^2-11989/3840/eps^2+1051/160*Zeta(3)/eps-210287/7680/eps+13/1600*Pi^4/eps+O(1)];
pInt[6,548] := ["e12|e34|335|5|566|6||", 1/120/eps^6+11/120/eps^5+13/15/eps^4+149/20/eps^3-17/12*Zeta(3)/eps^3+7267/120/eps^2-175/12*Zeta(3)/eps^2+11393/24/eps-933/20*Zeta(5)/eps-403/3*Zeta(3)/eps-17/720*Pi^4/eps^2-35/144*Pi^4/eps+O(1)];
pInt[6,549] := ["e12|e34|335|5|666|6||", -1/240/eps^5-5/96/eps^4-491/960/eps^3+17/24*Zeta(3)/eps^2-575/128/eps^2+401/48*Zeta(3)/eps-142147/3840/eps+17/1440*Pi^4/eps+O(1)];
pInt[6,550] := ["e12|e34|335|5|66|66||", 1/60/eps^6+1/6/eps^5+91/60/eps^4+191/15/eps^3-41/15*Zeta(3)/eps^3+6113/60/eps^2-76/3*Zeta(3)/eps^2+4739/6/eps-463/5*Zeta(5)/eps-3371/15*Zeta(3)/eps-41/900*Pi^4/eps^2-19/45*Pi^4/eps+O(1)];
pInt[6,551] := ["e12|e34|335|6|556|6||", 1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-47/40*Zeta(3)/eps^3+2179/48/eps^2-507/40*Zeta(3)/eps^2+89639/240/eps-5071/120*Zeta(5)/eps-604/5*Zeta(3)/eps-47/2400*Pi^4/eps^2-169/800*Pi^4/eps+O(1)];
pInt[6,552] := ["e12|e34|335|6|566|6||", 1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-133/120*Zeta(3)/eps^3+2179/48/eps^2-1561/120*Zeta(3)/eps^2+89639/240/eps-683/24*Zeta(5)/eps-1946/15*Zeta(3)/eps-133/7200*Pi^4/eps^2-1561/7200*Pi^4/eps+O(1)];
pInt[6,553] := ["e12|e34|335|6|56|66||", 1/144/eps^6+11/144/eps^5+17/24/eps^4+427/72/eps^3-377/360*Zeta(3)/eps^3+6739/144/eps^2-3787/360*Zeta(3)/eps^2+17075/48/eps-4073/120*Zeta(5)/eps-5557/60*Zeta(3)/eps-377/21600*Pi^4/eps^2-3787/21600*Pi^4/eps+O(1)];
pInt[6,554] := ["e12|e34|335||566|66||", -1/90/eps^5-13/90/eps^4-131/90/eps^3+82/45*Zeta(3)/eps^2-391/30/eps^2+1066/45*Zeta(3)/eps-9811/90/eps+41/1350*Pi^4/eps+O(1)];
pInt[6,555] := ["e12|e34|345|45|6|66||", 1/20*Zeta(3)/eps^4+1/2*Zeta(3)/eps^3+97/20*Zeta(3)/eps^2-109/60*Zeta(5)/eps^2+427/10*Zeta(3)/eps+29/60*Zeta(3)^2/eps-109/6*Zeta(5)/eps+1/1200*Pi^4/eps^3+1/120*Pi^4/eps^2+97/1200*Pi^4/eps-2/405*Pi^6/eps+O(1)];
pInt[6,556] := ["e12|e34|345|46|6|66||", 1/20*Zeta(3)/eps^4+1/2*Zeta(3)/eps^3+97/20*Zeta(3)/eps^2-33/20*Zeta(5)/eps^2+427/10*Zeta(3)/eps-31/20*Zeta(3)^2/eps-33/2*Zeta(5)/eps+1/1200*Pi^4/eps^3+1/120*Pi^4/eps^2+97/1200*Pi^4/eps-17/3780*Pi^6/eps+O(1)];
pInt[6,557] := ["e12|e34|345|55|66|6||", 1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-181/120*Zeta(3)/eps^3+2179/48/eps^2-1681/120*Zeta(3)/eps^2+89639/240/eps-2717/40*Zeta(5)/eps-1817/15*Zeta(3)/eps-181/7200*Pi^4/eps^2-1681/7200*Pi^4/eps+O(1)];
pInt[6,558] := ["e12|e34|345|56|56|6||", 1/6*Zeta(5)/eps^3+4/3*Zeta(5)/eps^2-7/30*Zeta(3)^2/eps^2+77/6*Zeta(5)/eps-51/20*Zeta(7)/eps-28/15*Zeta(3)^2/eps-7/900*Pi^4*Zeta(3)/eps+1/2268*Pi^6/eps^2+2/567*Pi^6/eps+O(1)];
pInt[6,559] := ["e12|e34|345|56|66|6||", 1/20*Zeta(3)/eps^4+1/2*Zeta(3)/eps^3+97/20*Zeta(3)/eps^2-139/60*Zeta(5)/eps^2+427/10*Zeta(3)/eps+31/12*Zeta(3)^2/eps-139/6*Zeta(5)/eps+1/1200*Pi^4/eps^3+1/120*Pi^4/eps^2+97/1200*Pi^4/eps-71/11340*Pi^6/eps+O(1)];
pInt[6,560] := ["e12|e34|345|4|6|666||", -1/1440/eps^5-11/960/eps^4-779/5760/eps^3+41/144*Zeta(3)/eps^2-15697/11520/eps^2+355/96*Zeta(3)/eps-95969/7680/eps+41/8640*Pi^4/eps+O(1)];
pInt[6,561] := ["e12|e34|345|5|66|66||", 1/360/eps^6+7/180/eps^5+17/40/eps^4+733/180/eps^3-25/18*Zeta(3)/eps^3+12973/360/eps^2-551/45*Zeta(3)/eps^2+6047/20/eps-2219/30*Zeta(5)/eps-973/10*Zeta(3)/eps-5/216*Pi^4/eps^2-551/2700*Pi^4/eps+O(1)];
pInt[6,562] := ["e12|e34|345|56|6|66||", 1/720/eps^6+1/48/eps^5+17/72/eps^4+167/72/eps^3-53/72*Zeta(3)/eps^3+5017/240/eps^2-857/120*Zeta(3)/eps^2+128053/720/eps-4673/120*Zeta(5)/eps-10591/180*Zeta(3)/eps-53/4320*Pi^4/eps^2-857/7200*Pi^4/eps+O(1)];
pInt[6,563] := ["e12|e34|355|44|6|66||", 1/40/eps^6+1/5/eps^5+61/40/eps^4+54/5/eps^3-43/30*Zeta(3)/eps^3+585/8/eps^2-172/15*Zeta(3)/eps^2+2403/5/eps-947/30*Zeta(5)/eps-2383/30*Zeta(3)/eps-43/1800*Pi^4/eps^2-43/225*Pi^4/eps+O(1)];
pInt[6,564] := ["e12|e34|355|45|66|6||", 1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-157/120*Zeta(3)/eps^3+2179/48/eps^2-1801/120*Zeta(3)/eps^2+89639/240/eps-1061/40*Zeta(5)/eps-2219/15*Zeta(3)/eps-157/7200*Pi^4/eps^2-1801/7200*Pi^4/eps+O(1)];
pInt[6,565] := ["e12|e34|355|46|56|6||", 1/20*Zeta(3)/eps^4+1/2*Zeta(3)/eps^3+97/20*Zeta(3)/eps^2-109/60*Zeta(5)/eps^2+427/10*Zeta(3)/eps-211/60*Zeta(3)^2/eps-109/6*Zeta(5)/eps+1/1200*Pi^4/eps^3+1/120*Pi^4/eps^2+97/1200*Pi^4/eps-2/405*Pi^6/eps+O(1)];
pInt[6,566] := ["e12|e34|355|46|66|6||", 7/720/eps^6+7/80/eps^5+119/180/eps^4+1561/360/eps^3-19/360*Zeta(3)/eps^3+2009/80/eps^2-19/40*Zeta(3)/eps^2+89677/720/eps+991/40*Zeta(5)/eps+577/90*Zeta(3)/eps-19/21600*Pi^4/eps^2-19/2400*Pi^4/eps+O(1)];
pInt[6,567] := ["e12|e34|355|46|6|66||", 1/360/eps^6+7/180/eps^5+17/40/eps^4+733/180/eps^3-101/90*Zeta(3)/eps^3+12973/360/eps^2-617/45*Zeta(3)/eps^2+6047/20/eps-323/30*Zeta(5)/eps-1397/10*Zeta(3)/eps-101/5400*Pi^4/eps^2-617/2700*Pi^4/eps+O(1)];
pInt[6,568] := ["e12|e34|355|56|566|||", 1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-11/8*Zeta(3)/eps^3+2179/48/eps^2-119/8*Zeta(3)/eps^2+89639/240/eps-1453/40*Zeta(5)/eps-142*Zeta(3)/eps-11/480*Pi^4/eps^2-119/480*Pi^4/eps+O(1)];
pInt[6,569] := ["e12|e34|355|56|666|||", -1/144/eps^5-7/96/eps^4-359/576/eps^3+49/72*Zeta(3)/eps^2-5605/1152/eps^2+343/48*Zeta(3)/eps-27829/768/eps+49/4320*Pi^4/eps+O(1)];
pInt[6,570] := ["e12|e34|355|56|66|6||", 1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-13/9*Zeta(3)/eps^3+2939/60/eps^2-46/3*Zeta(3)/eps^2+17608/45/eps-509/15*Zeta(5)/eps-1295/9*Zeta(3)/eps-13/540*Pi^4/eps^2-23/90*Pi^4/eps+O(1)];
pInt[6,571] := ["e12|e34|355|66|556|||", 1/120/eps^6+1/10/eps^5+121/120/eps^4+137/15/eps^3-27/10*Zeta(3)/eps^3+9301/120/eps^2-122/5*Zeta(3)/eps^2+18889/30/eps-3169/30*Zeta(5)/eps-2147/10*Zeta(3)/eps-9/200*Pi^4/eps^2-61/150*Pi^4/eps+O(1)];
pInt[6,572] := ["e12|e34|355|66|566|||", 7/360/eps^6+7/45/eps^5+133/120/eps^4+623/90/eps^3+13/90*Zeta(3)/eps^3+13699/360/eps^2+52/45*Zeta(3)/eps^2+2618/15/eps+433/10*Zeta(5)/eps+967/30*Zeta(3)/eps+13/5400*Pi^4/eps^2+13/675*Pi^4/eps+O(1)];
pInt[6,573] := ["e12|e34|355|66|56|6||", 1/360/eps^6+7/180/eps^5+17/40/eps^4+733/180/eps^3-113/90*Zeta(3)/eps^3+12973/360/eps^2-593/45*Zeta(3)/eps^2+6047/20/eps-1151/30*Zeta(5)/eps-1217/10*Zeta(3)/eps-113/5400*Pi^4/eps^2-593/2700*Pi^4/eps+O(1)];
pInt[6,574] := ["e12|e34|355|4|66|66||", 1/120/eps^6+1/10/eps^5+121/120/eps^4+137/15/eps^3-97/30*Zeta(3)/eps^3+9301/120/eps^2-134/5*Zeta(3)/eps^2+18889/30/eps-1307/10*Zeta(5)/eps-6697/30*Zeta(3)/eps-97/1800*Pi^4/eps^2-67/150*Pi^4/eps+O(1)];
pInt[6,575] := ["e12|e34|355|5|666|6||", -1/240/eps^5-5/96/eps^4-491/960/eps^3+7/8*Zeta(3)/eps^2-575/128/eps^2+159/16*Zeta(3)/eps-142147/3840/eps+7/480*Pi^4/eps+O(1)];
pInt[6,576] := ["e12|e34|355|6|566|6||", 1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-71/40*Zeta(3)/eps^3+2179/48/eps^2-627/40*Zeta(3)/eps^2+89639/240/eps-1835/24*Zeta(5)/eps-652/5*Zeta(3)/eps-71/2400*Pi^4/eps^2-209/800*Pi^4/eps+O(1)];
pInt[6,577] := ["e12|e34|356|44|5|66||", 1/80/eps^6+9/80/eps^5+9/10/eps^4+263/40/eps^3-19/24*Zeta(3)/eps^3+3639/80/eps^2-57/8*Zeta(3)/eps^2+24291/80/eps-1957/120*Zeta(5)/eps-53*Zeta(3)/eps-19/1440*Pi^4/eps^2-19/160*Pi^4/eps+O(1)];
pInt[6,578] := ["e12|e34|356|45|56|6||", 1/6*Zeta(5)/eps^3+4/3*Zeta(5)/eps^2-1/30*Zeta(3)^2/eps^2+77/6*Zeta(5)/eps-4/15*Zeta(3)^2/eps-761/120*Zeta(7)/eps-1/900*Pi^4*Zeta(3)/eps+1/2268*Pi^6/eps^2+2/567*Pi^6/eps+O(1)];
pInt[6,579] := ["e12|e34|356|45|66|6||", 1/20*Zeta(3)/eps^4+1/2*Zeta(3)/eps^3+97/20*Zeta(3)/eps^2-43/20*Zeta(5)/eps^2+427/10*Zeta(3)/eps+19/20*Zeta(3)^2/eps-43/2*Zeta(5)/eps+1/1200*Pi^4/eps^3+1/120*Pi^4/eps^2+97/1200*Pi^4/eps-11/1890*Pi^6/eps+O(1)];
pInt[6,580] := ["e12|e34|356|45|6|66||", 1/720/eps^6+1/48/eps^5+17/72/eps^4+167/72/eps^3-217/360*Zeta(3)/eps^3+5017/240/eps^2-953/120*Zeta(3)/eps^2+128053/720/eps-241/120*Zeta(5)/eps-15079/180*Zeta(3)/eps-217/21600*Pi^4/eps^2-953/7200*Pi^4/eps+O(1)];
pInt[6,581] := ["e12|e34|356|55|566|||", 1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-173/120*Zeta(3)/eps^3+2179/48/eps^2-1721/120*Zeta(3)/eps^2+89639/240/eps-1315/24*Zeta(5)/eps-1951/15*Zeta(3)/eps-173/7200*Pi^4/eps^2-1721/7200*Pi^4/eps+O(1)];
pInt[6,582] := ["e12|e34|356|55|666|||", -1/240/eps^5-5/96/eps^4-491/960/eps^3+17/24*Zeta(3)/eps^2-575/128/eps^2+425/48*Zeta(3)/eps-142147/3840/eps+17/1440*Pi^4/eps+O(1)];
pInt[6,583] := ["e12|e34|356|55|66|6||", 1/180/eps^6+1/15/eps^5+119/180/eps^4+529/90/eps^3-71/45*Zeta(3)/eps^3+2939/60/eps^2-218/15*Zeta(3)/eps^2+17608/45/eps-923/15*Zeta(5)/eps-5677/45*Zeta(3)/eps-71/2700*Pi^4/eps^2-109/450*Pi^4/eps+O(1)];
pInt[6,584] := ["e12|e34|356|56|556|||", 1/20*Zeta(3)/eps^4+1/2*Zeta(3)/eps^3+97/20*Zeta(3)/eps^2-139/60*Zeta(5)/eps^2+427/10*Zeta(3)/eps+31/12*Zeta(3)^2/eps-139/6*Zeta(5)/eps+1/1200*Pi^4/eps^3+1/120*Pi^4/eps^2+97/1200*Pi^4/eps-71/11340*Pi^6/eps+O(1)];
pInt[6,585] := ["e12|e34|356|56|56|6||", 1/60*Zeta(3)/eps^4+1/5*Zeta(3)/eps^3+25/12*Zeta(3)/eps^2-23/60*Zeta(5)/eps^2+58/3*Zeta(3)/eps-23/5*Zeta(5)/eps-329/60*Zeta(3)^2/eps+1/3600*Pi^4/eps^3+1/300*Pi^4/eps^2+5/144*Pi^4/eps-1/945*Pi^6/eps+O(1)];
pInt[6,586] := ["e12|e34|356|4|56|66||", 1/360/eps^6+13/360/eps^5+67/180/eps^4+611/180/eps^3-187/180*Zeta(3)/eps^3+10367/360/eps^2-1711/180*Zeta(3)/eps^2+83899/360/eps-2551/60*Zeta(5)/eps-7111/90*Zeta(3)/eps-187/10800*Pi^4/eps^2-1711/10800*Pi^4/eps+O(1)];
pInt[6,587] := ["e12|e34|356|5|566|6||", 1/720/eps^6+1/48/eps^5+17/72/eps^4+167/72/eps^3-253/360*Zeta(3)/eps^3+5017/240/eps^2-857/120*Zeta(3)/eps^2+128053/720/eps-833/24*Zeta(5)/eps-11101/180*Zeta(3)/eps-253/21600*Pi^4/eps^2-857/7200*Pi^4/eps+O(1)];
pInt[6,588] := ["e12|e34|555|446|6|6||", -1/72/eps^5-17/144/eps^4-251/288/eps^3+31/36*Zeta(3)/eps^2-3521/576/eps^2+527/72*Zeta(3)/eps-48563/1152/eps+31/2160*Pi^4/eps+O(1)];
pInt[6,589] := ["e12|e34|555|456|66|||", -1/144/eps^5-7/96/eps^4-359/576/eps^3+49/72*Zeta(3)/eps^2-5605/1152/eps^2+343/48*Zeta(3)/eps-27829/768/eps+49/4320*Pi^4/eps+O(1)];
pInt[6,590] := ["e12|e34|555|46|66|6||", -1/144/eps^5-7/96/eps^4-359/576/eps^3+61/72*Zeta(3)/eps^2-5605/1152/eps^2+403/48*Zeta(3)/eps-27829/768/eps+61/4320*Pi^4/eps+O(1)];
pInt[6,591] := ["e12|e34|555|56|666|||", 1/288/eps^4+1/24/eps^3+431/1152/eps^2+3449/1152/eps-49/144*Zeta(3)/eps+34727/1536-49/12*Zeta(3)-49/8640*Pi^4+O(eps)];
pInt[6,592] := ["e12|e34|555|566|66|||", -1/72/eps^5-19/144/eps^4-103/96/eps^3+23/18*Zeta(3)/eps^2-4687/576/eps^2+437/36*Zeta(3)/eps-68605/1152/eps+23/1080*Pi^4/eps+O(1)];
pInt[6,593] := ["e12|e34|556|445|6|6||", 1/80/eps^6+9/80/eps^5+9/10/eps^4+263/40/eps^3-9/8*Zeta(3)/eps^3+3639/80/eps^2-73/8*Zeta(3)/eps^2+24291/80/eps-2557/120*Zeta(5)/eps-66*Zeta(3)/eps-3/160*Pi^4/eps^2-73/480*Pi^4/eps+O(1)];
pInt[6,594] := ["e12|e34|556|446|6|6||", 1/36/eps^6+7/36/eps^5+25/18/eps^4+173/18/eps^3-31/18*Zeta(3)/eps^3+2375/36/eps^2-217/18*Zeta(3)/eps^2+16321/36/eps-133/2*Zeta(5)/eps-757/9*Zeta(3)/eps-31/1080*Pi^4/eps^2-217/1080*Pi^4/eps+O(1)];
pInt[6,595] := ["e12|e34|556|455|66|||", 1/120/eps^6+1/10/eps^5+121/120/eps^4+137/15/eps^3-77/30*Zeta(3)/eps^3+9301/120/eps^2-124/5*Zeta(3)/eps^2+18889/30/eps-867/10*Zeta(5)/eps-6797/30*Zeta(3)/eps-77/1800*Pi^4/eps^2-31/75*Pi^4/eps+O(1)];
pInt[6,596] := ["e12|e34|556|456|56|||", 1/20*Zeta(3)/eps^4+1/2*Zeta(3)/eps^3+97/20*Zeta(3)/eps^2-33/20*Zeta(5)/eps^2+427/10*Zeta(3)/eps-111/20*Zeta(3)^2/eps-33/2*Zeta(5)/eps+1/1200*Pi^4/eps^3+1/120*Pi^4/eps^2+97/1200*Pi^4/eps-17/3780*Pi^6/eps+O(1)];
pInt[6,597] := ["e12|e34|556|456|66|||", 7/720/eps^6+7/80/eps^5+119/180/eps^4+1561/360/eps^3-19/360*Zeta(3)/eps^3+2009/80/eps^2-19/40*Zeta(3)/eps^2+89677/720/eps+871/40*Zeta(5)/eps+757/90*Zeta(3)/eps-19/21600*Pi^4/eps^2-19/2400*Pi^4/eps+O(1)];
pInt[6,598] := ["e12|e34|556|44|6|66||", -1/36/eps^5-5/18/eps^4-83/36/eps^3+23/9*Zeta(3)/eps^2-53/3/eps^2+230/9*Zeta(3)/eps-4681/36/eps+23/540*Pi^4/eps+O(1)];
pInt[6,599] := ["e12|e34|556|45|66|6||", 1/240/eps^6+13/240/eps^5+17/30/eps^4+631/120/eps^3-197/120*Zeta(3)/eps^3+2179/48/eps^2-1961/120*Zeta(3)/eps^2+89639/240/eps-5903/120*Zeta(5)/eps-2224/15*Zeta(3)/eps-197/7200*Pi^4/eps^2-1961/7200*Pi^4/eps+O(1)];
pInt[6,600] := ["e12|e34|556|456|6|6||", 1/720/eps^6+1/48/eps^5+17/72/eps^4+167/72/eps^3-41/72*Zeta(3)/eps^3+5017/240/eps^2-181/24*Zeta(3)/eps^2+128053/720/eps-1133/120*Zeta(5)/eps-2873/36*Zeta(3)/eps-41/4320*Pi^4/eps^2-181/1440*Pi^4/eps+O(1)];
pInt[6,601] := ["e12|e34|556|55|666|||", -1/120/eps^5-23/240/eps^4-433/480/eps^3+41/30*Zeta(3)/eps^2-7411/960/eps^2+943/60*Zeta(3)/eps-120041/1920/eps+41/1800*Pi^4/eps+O(1)];
pInt[6,602] := ["e12|e34|556|56|566|||", 1/360/eps^6+7/180/eps^5+17/40/eps^4+733/180/eps^3-229/180*Zeta(3)/eps^3+12973/360/eps^2-1189/90*Zeta(3)/eps^2+6047/20/eps-2399/60*Zeta(5)/eps-2421/20*Zeta(3)/eps-229/10800*Pi^4/eps^2-1189/5400*Pi^4/eps+O(1)];
pInt[6,603] := ["e12|e34|556|556|66|||", 1/90/eps^6+11/90/eps^5+7/6/eps^4+911/90/eps^3-127/45*Zeta(3)/eps^3+1493/18/eps^2-1127/45*Zeta(3)/eps^2+19637/30/eps-1466/15*Zeta(5)/eps-655/3*Zeta(3)/eps-127/2700*Pi^4/eps^2-1127/2700*Pi^4/eps+O(1)];
pInt[6,604] := ["e12|e34|34|45|6|666||", -1/720/eps^5-5/288/eps^4-29/192/eps^3-7/72*Zeta(3)/eps^2-1205/1152/eps^2-175/144*Zeta(3)/eps-65611/11520/eps-7/4320*Pi^4/eps+O(1)];
pInt[6,605] := ["e12|e34|34|55|66|66||", 1/60/eps^6+2/15/eps^5+53/60/eps^4+68/15/eps^3+23/15*Zeta(3)/eps^3+184/15*Zeta(3)/eps^2+797/60/eps^2+1939/15*Zeta(3)/eps+653/5*Zeta(5)/eps-1042/15/eps+23/900*Pi^4/eps^2+46/225*Pi^4/eps+O(1)];
pInt[6,606] := ["e12|e34|34|56|56|66||", 1/180/eps^6+1/20/eps^5+31/90/eps^4+163/90/eps^3+53/90*Zeta(3)/eps^3+53/10*Zeta(3)/eps^2+111/20/eps^2+2381/45*Zeta(3)/eps+1369/30*Zeta(5)/eps-4409/180/eps+53/5400*Pi^4/eps^2+53/600*Pi^4/eps+O(1)];
pInt[6,607] := ["e12|e34|35|44|6|666||", -1/160/eps^5-21/320/eps^4-351/640/eps^3+19/48*Zeta(3)/eps^2-5261/1280/eps^2+133/32*Zeta(3)/eps-74007/2560/eps+19/2880*Pi^4/eps+O(1)];
pInt[6,608] := ["e12|e34|35|45|66|66||", 1/180/eps^6+1/18/eps^5+77/180/eps^4+79/30/eps^3+13/45*Zeta(3)/eps^3+2149/180/eps^2+26/9*Zeta(3)/eps^2+743/15*Zeta(5)/eps+1541/45*Zeta(3)/eps+1417/90/eps+13/2700*Pi^4/eps^2+13/270*Pi^4/eps+O(1)];
pInt[6,609] := ["e12|e34|35|46|56|66||", 1/360/eps^6+11/360/eps^5+1/4/eps^4+59/36/eps^3+17/180*Zeta(3)/eps^3+2971/360/eps^2+41/36*Zeta(3)/eps^2+293/12*Zeta(5)/eps+2483/120/eps+79/5*Zeta(3)/eps+17/10800*Pi^4/eps^2+41/2160*Pi^4/eps+O(1)];
pInt[6,610] := ["e12|e34|35|66|556|6||", 1/120/eps^6+3/40/eps^5+8/15/eps^4+179/60/eps^3+13/20*Zeta(3)/eps^3+1327/120/eps^2+117/20*Zeta(3)/eps^2+66*Zeta(3)/eps+1303/20*Zeta(5)/eps-1781/120/eps+13/1200*Pi^4/eps^2+39/400*Pi^4/eps+O(1)];
pInt[6,611] := ["e12|e34|56|445|6|66||", 1/45/eps^6+7/45/eps^5+191/180/eps^4+104/15/eps^3-7/9*Zeta(3)/eps^3+2032/45/eps^2-49/9*Zeta(3)/eps^2+26941/90/eps-607/18*Zeta(3)/eps-626/15*Zeta(5)/eps-7/540*Pi^4/eps^2-49/540*Pi^4/eps+O(1)];
pInt[6,612] := ["e12|e34|56|455|66|6||", 1/180/eps^6+1/18/eps^5+77/180/eps^4+79/30/eps^3+13/45*Zeta(3)/eps^3+2149/180/eps^2+26/9*Zeta(3)/eps^2+1721/45*Zeta(3)/eps+653/15*Zeta(5)/eps+1417/90/eps+13/2700*Pi^4/eps^2+13/270*Pi^4/eps+O(1)];
pInt[6,613] := ["e12|e34|56|456|56|6||", 1/30*Zeta(3)/eps^4+4/15*Zeta(3)/eps^3+19/10*Zeta(3)/eps^2-4/15*Zeta(5)/eps^2+32/3*Zeta(3)/eps+32/15*Zeta(3)^2/eps-32/15*Zeta(5)/eps+1/1800*Pi^4/eps^3+1/225*Pi^4/eps^2+19/600*Pi^4/eps-1/1260*Pi^6/eps+O(1)];
pInt[6,614] := ["e12|e34|56|555|666|||", 1/480/eps^4+7/240/eps^3+115/384/eps^2+345/128/eps-17/48*Zeta(3)/eps+173197/7680-119/24*Zeta(3)-17/2880*Pi^4+O(eps)];
pInt[6,615] := ["e12|e34|56|556|566|||", 1/180/eps^6+1/18/eps^5+77/180/eps^4+79/30/eps^3+23/90*Zeta(3)/eps^3+2149/180/eps^2+124/45*Zeta(3)/eps^2+3427/90*Zeta(3)/eps+647/15*Zeta(5)/eps+1417/90/eps+23/5400*Pi^4/eps^2+31/675*Pi^4/eps+O(1)];
pInt[6,616] := ["e12|e3|334|5|566|66||", 1/180/eps^4+19/180/eps^3+121/90/eps^2+427/30/eps-41/45*Zeta(3)/eps+24331/180-779/45*Zeta(3)-41/2700*Pi^4+O(eps)];
pInt[6,617] := ["e12|e3|344|45|6|666||", 1/180/eps^4+11/120/eps^3+151/144/eps^2+2933/288/eps-7/9*Zeta(3)/eps+86489/960-77/6*Zeta(3)-7/540*Pi^4+O(eps)];
pInt[6,618] := ["e12|e3|344|55|66|66||", -1/15/eps^5-4/5/eps^4-23/3/eps^3+118/15*Zeta(3)/eps^2-994/15/eps^2+472/5*Zeta(3)/eps-8101/15/eps+59/450*Pi^4/eps+O(1)];
pInt[6,619] := ["e12|e3|344|56|56|66||", -1/45/eps^5-13/45/eps^4-128/45/eps^3+104/45*Zeta(3)/eps^2-1114/45/eps^2+1352/45*Zeta(3)/eps-9059/45/eps+26/675*Pi^4/eps+O(1)];
pInt[6,620] := ["e12|e3|345|45|66|66||", -1/90/eps^5-7/45/eps^4-47/30/eps^3+28/45*Zeta(3)/eps^2-607/45/eps^2+392/45*Zeta(3)/eps-9517/90/eps+7/675*Pi^4/eps+O(1)];
pInt[6,621] := ["e12|e3|345|46|56|66||", -1/180/eps^5-1/12/eps^4-79/90/eps^3+17/45*Zeta(3)/eps^2-703/90/eps^2+17/3*Zeta(3)/eps-3769/60/eps+17/2700*Pi^4/eps+O(1)];
pInt[6,622] := ["e12|e3|444|556|6|66||", 1/72/eps^4+23/144/eps^3+401/288/eps^2+699/64/eps-23/18*Zeta(3)/eps+93769/1152-529/36*Zeta(3)-23/1080*Pi^4+O(eps)];
pInt[6,623] := ["e12|e3|445|446||666||", 1/120/eps^4+11/80/eps^3+763/480/eps^2+15041/960/eps-41/30*Zeta(3)/eps+270451/1920-451/20*Zeta(3)-41/1800*Pi^4+O(eps)];
pInt[6,624] := ["e12|e3|445|456|6|66||", -1/60/eps^5-41/180/eps^4-209/90/eps^3+32/15*Zeta(3)/eps^2-623/30/eps^2+1273/45*Zeta(3)/eps-31081/180/eps+8/225*Pi^4/eps+O(1)];
pInt[6,625] := ["e12|e3|445|466|5|66||", -7/180/eps^5-89/180/eps^4-49/10/eps^3+242/45*Zeta(3)/eps^2-3907/90/eps^2+3019/45*Zeta(3)/eps-64981/180/eps+121/1350*Pi^4/eps+O(1)];
pInt[6,626] := ["e12|e3|445|566|56|6||", -1/45/eps^5-3/10/eps^4-277/90/eps^3+31/9*Zeta(3)/eps^2-1256/45/eps^2+136/3*Zeta(3)/eps-236/eps+31/540*Pi^4/eps+O(1)];
pInt[6,627] := ["e12|e3|456|456|56|6||", -1/15*Zeta(3)/eps^3-4/5*Zeta(3)/eps^2+1/5*Zeta(5)/eps-113/15*Zeta(3)/eps-1/900*Pi^4/eps^2-1/75*Pi^4/eps+O(1)];


==> anc/rg.m <==
(* numeric evaluation for mzv(3,5) = Z35: *)
N[Z35] = 0.037707672984847544;

(* collect Z-factors: *)
<< "Z.m";
Do[
	tab = Symbol[StringJoin["Z", ToString[k]]];

	Z[k] =
	Series[  
		1 + If[k==4,-1,1]*Sum[(-g)^l*
			Collect[Sum[tab[l,j][[2]]*tab[l,j][[3]]*tab[l,j][[4]], {j,Zcounts[k,l]}], eps, Simplify]
		, {l,6}]
	,{g,0,6}];

, {k, {1,2,4}}];

Z[g]   = Simplify[Series[Z[4]/Z[2]^2, {g,0,6}]];
Z[m^2] = Simplify[Series[Z[1]/Z[2],   {g,0,6}]];
Z[phi] = Simplify[Series[Sqrt[Z[2]],  {g,0,6}]];

(* residues: *)
Do[
	Z[k,1] = Residue[Normal[Z[k]], {eps,0}];
	Z[k,1] = Series[Collect[Z[k,1], g, Factor], {g,0,6}];
, {k, {g,m^2,phi}}];

Print["(* Renormalization group functions: *)\n"];

RG[beta] = Simplify[Series[-2*eps*g+2*g^2*D[Z[g,1], g], {g,0,7}]];
RG[phi]  = Simplify[Series[-2*g*D[Z[phi,1], g], {g,0,6}]];
RG[m^2]  = Simplify[Series[-2*g*D[Z[m^2,1], g], {g,0,6}]];

Do[
	Print[k, " (arbitrary n): \n", RG[k]];
	For[j=0,j<=4,j++,
		RG[k, n==j] = N[Normal[RG[k] /. n->j]];
		Print[k, " (n=", j, "):"];
		Print[RG[k, n==j]];
	];
, {k, {phi,m^2,beta}}];

Print["\n(* Critical coupling g0 and critical exponents: *)\n"];
Crit[g0]    = Simplify[InverseSeries[Series[RG[beta]/(2*g), {g,0,6}] /. eps->0, eps]];

Crit[eta]   = Simplify[ComposeSeries[2*RG[phi], Crit[g0]]];
Crit[1/nu]  = Simplify[ComposeSeries[2+RG[m^2], Crit[g0]]];
Crit[omega] = Simplify[ComposeSeries[D[RG[beta], g],Crit[g0]]];

Crit[nu]    = Simplify[Series[1/Crit[1/nu], {eps,0,6}]];
Crit[gamma] = Simplify[Series[Crit[nu]*(2-Crit[eta]), {eps,0,6}]];
Crit[alpha] = Simplify[Series[2-Crit[nu]*(4-2*eps), {eps,0,6}]];
Crit[beta]  = Simplify[Series[1-(Crit[alpha]+Crit[gamma])/2, {eps,0,6}]];
Crit[delta] = Simplify[Series[1+Crit[gamma]/Crit[beta], {eps,0,6}]];

Do[
	Print["Crit[", k, "] (arbitrary n):\n", Crit[k]];
	For[j=0,j<=4,j++,
		Crit[k, n==j] = Simplify[N[Normal[Crit[k] /. n->j]]];
		Print["Crit[", k, "] (n=", j, "):"];
		Print[Crit[k, n==j]];
	];
, {k,{eta,omega,1/nu,nu,alpha,beta,gamma,delta}}];

(* Put[Definition[RG],Definition[Crit],"expanded.m"]; *)


==> anc/rg.mpl <==
interface(errorbreak=2):
Order := 7:

# numeric evaluation for mzv(3,5) = 0.03770767...
`evalf/mzv` := proc()
	if _npassed=1 then
		evalf(Zeta(_passed[1])):
	elif _npassed=2 then
		evalf(Sum(1/n^(_passed[2])*sum(1/m^(_passed[1]),m=1..n-1),n=2..infinity)):
	else
		error "evalf/mzv only implemented for depth <=2":
	end if:
end proc:

# collect Z-factors:
read "Z.mpl":
for k in [1, 2, 4] do
	Tab := eval(cat('Z', k)):
	Z[k] := 1 + `if`(k=4,-1,1)*collect(
			add((-g)^w[1]*Tab[op(w)][2]*Tab[op(w)][3]*Tab[op(w)][4], w in [indices(Tab)])
		, [g, eps, n])
	      + O(g^7):
	Z[k] := series(Z[k], g):
end do:
Z[g]   := series(Z[4]/Z[2]^2, g):
Z[m^2] := series(Z[1]/Z[2],   g):
Z[phi] := series(sqrt(Z[2]),  g):

# residues:
for k in indices(Z,'nolist') do
	Z[k,1] := residue(convert(Z[k], 'polynom'), eps=0):
	Z[k,1] := series(collect(Z[k,1], g, factor) + O(g^7), g):
	if order(Z[k,1])<>7 then
		error "wrong order %1 for residues of Z[%2]", order(Z[k,1]), k:
	end if:
end do:

# expansions of renormalization group functions, critical coupling and critical exponents:
RG[beta] := series(-2*eps*g+2*g^2*diff(Z[g,1], g), g, 8):
RG[phi]  := series(-2*g*diff(Z[phi,1], g), g):
RG[m^2]  := series(-2*g*diff(Z[m^2,1], g), g):

printf("# Renormalization group functions:\n"):
for k in indices(RG, 'nolist') do
	printf("\nRG[%a] := %a;\n", k, RG[k]):
	for j from 0 to 4 do
		printf("RG[%a, n=%d] := %a;\n", k, j, evalf(eval(RG[k], n=j))):
	end do:
end do:

printf("\n# Critical coupling g0 and critical exponents:\n"):
Crit[g0]    := solve(series(RG[beta]/g, g, 8)=0, g):
if order(Crit[g0])<>7 then
	error "wrong order %1 for critical coupling", order(Crit[g0]):
end if:

Crit[eta]   := simplify(series(eval(2*RG[phi], g=Crit[g0]), eps=0, infinity)):
Crit[1/nu]  := simplify(series(eval(2+RG[m^2], g=Crit[g0]), eps=0, infinity)):
Crit[omega] := simplify(series(eval(diff(RG[beta], g),g=Crit[g0]), eps=0, infinity)):

Crit[nu]    := simplify(series(1/Crit[1/nu], eps=0, infinity)):
Crit[gamma] := simplify(series(Crit[nu]*(2-Crit[eta]), eps=0, infinity)):
Crit[alpha] := simplify(series(2-Crit[nu]*(4-2*eps), eps=0, infinity)):
Crit[beta]  := simplify(series(1-(Crit[alpha]+Crit[gamma])/2, eps=0, infinity)):
Crit[delta] := simplify(series(1+Crit[gamma]/Crit[beta], eps=0, infinity)):

for k in indices(Crit, 'nolist') do
	printf("\nCrit[%a] := %a;\n", k, Crit[k]):
	for j from 0 to 4 do
		printf("Crit[%a, n=%d] := %a;\n", k, j, evalf(eval(Crit[k], n=j))):
	end do:
end do:

